Finite-Sample Convergence in Networked Average Reward MARL: Decentralization Pitfalls and Entropy Remedies

We study the problem of average reward Multi-Agent Reinforcement Learning (MARL) where agents interact within a network. Each agent in the network conducts local updates with information within its $k$-hop neighborhood and collaboratively maximizes the overall reward of the entire network. We first provide impossibility results in achieving convergence to the global optimal joint policies in our setting. These impossibility results highlight the challenges of decentralized learning with local information in multi-agent systems, namely the issues of multiagency, where each agent independently optimizes its policy, and partial observability, where agents have limited visibility into the global state. Given these challenges which indicate that decentralized policy optimization can generally be certified only up to stationarity, we provide finite-sample convergence guarantees for a decentralized actor-critic algorithm with linear function approximation that converges to an approximate stationary point with small gradient norm. To overcome such impossibility results, we further show that adding fixed-state entropy regularization reshapes the objective landscape which leads to even stronger global convergence guarantees for our proposed actor-critic algorithm.

==> anc/experiment_reproducibility/README.txt <==
Experimental records for Appendix H and Figure 3
================================================

This package preserves the original sampled memory-spillover experiment
used in the manuscript. It does not
substitute results from later experiment families or reruns.

Contents and provenance
-----------------------
src/ and the experiment runner come from the original self-contained experiment
bundle. The raw CSV files come from truncation_linear_sampled_maintex. The
Figure 3 script and full-precision summary come from the current manuscript.
provenance.csv records the source category and SHA-256 of each copied file.

The data directory is experiments/results/truncation_linear_sampled_maintex/:
- main_finals.csv: final records, including historical failures and auxiliary
  stages that are not included in the reported main curves.
- tune_finals.csv and calibration_finals.csv: tuning and environment screening.
- selected_configs.csv: original selection records, including obsolete D=4
  fallback rows retained for provenance.
- selected_configs_used.csv: settings actually used in successful reported
  final runs, including repaired D=4 configurations.
- dimension_progress.csv: original dimension-search progress.
- reward_summary.csv and shape_summary.csv: original report summaries.

Environment selection deliberately favored a rise-then-fall reward pattern in
the critic radius. This is an illustration of the tradeoff, not a representative
sample of environments. Hyperparameter selection used the best individual
successful tuning score (greedy reward minus 0.0002 times critic norm), not a
mean across tuning seeds. Tuning seeds 0,1 overlap with final seeds 0,1,2.

The original D=4 feature-indexing failures remain in the raw files. Reported
curves use successful repair_main records in place of failed original rows.
Dimensions 128,256,512 were completed in the extra_dim stages. Do not infer the
completed sweep from the initial candidate list alone.

Regenerate summaries and Figure 3 without training
-------------------------------------------------
Run commands from this directory. Summary validation uses only Python's standard
library:

    python summarize_records.py

It verifies unique size/seed identities and produces derived/pooled_summary.csv
(136 cells, 12 runs per cell) and derived/size_specific_summary.csv (544 cells,
3 runs per cell). It checks all 48 current Figure 3 means and confidence
intervals. The intervals are mean +/- 1.96 * sample standard deviation / sqrt(n),
and are descriptive; pooled cells combine four graph sizes.

For plots, install the compatibility dependencies in requirements.txt in a
virtual environment. They are minimum compatible versions, not a record of
the versions used in the historical runs. Python 3.9 or newer is recommended.

    python -m pip install -r requirements.txt
    python figure3/plot_compact.py --source experiments/results/truncation_linear_sampled_maintex/main_finals.csv

This writes experiment_tradeoff_main_compact.pdf and figure3/preview.png inside
this package only. It does not alter the manuscript's figure or source.

    python experiments/plot_maintex_sampled_scaling.py

This regenerates the original experiment-report plots in the data directory.
Their layouts and filenames differ from the manuscript's Appendix H figures.
The size-specific CSV summarizes the data underlying those figures; this
package does not claim to reproduce every manuscript figure's exact layout.

Training code
-------------
The original runner is included for inspection and rerunning. Training is not
needed to reproduce the retained summaries. Use a separate COPY of this package
for training because the runner can overwrite or append result files:

    python experiments/run_maintex_sampled_scaling.py
    python experiments/run_maintex_sampled_scaling.py --extra-dims 128 256 512
    python experiments/run_maintex_sampled_scaling.py --tabular-only

The runner has a wall-clock budget and an adaptive dimension stopping rule;
check the completed CSV stages after any rerun. The retained CSVs document the
actual runs used in the paper. The --repair-d4-only option is for historical
failed D=4 outputs, and should not be appended again to these corrected records.

Compute and availability
------------------------
The original execution chat records local .venv commands for the main sweep and
D=4 repair. The historical environment contains macOS arm64 NumPy wheels, and
the implementation uses CPU operations. A workstation check on 2026-11-01 found
an Apple M1 Pro MacBook Pro with 10 CPU cores and 16 GB unified memory. Those
current specifications are consistent with the execution history, but no
contemporaneous CPU-model/RAM record was retained. Historical peak memory and
complete end-to-end runtime have not been verified.
wall_time_sec is captured before the final greedy and stochastic
evaluations. Its final-row sums therefore omit those evaluations, setup, and
failed-run costs; they must not be described as total experiment compute.
The 767.1-second historical summary value covered only the last run stage.
No public code URL is asserted by this package.


==> anc/experiment_reproducibility/derived/pooled_summary.csv <==
graph_family,representation,feature_mode,feature_dim,k,n,mean_reward,ci95
grid,linear,additive_hash,4,0,12,0.0575593171296296,0.0025093384895737768
grid,linear,additive_hash,4,1,12,0.0575593171296296,0.0025093384895737768
grid,linear,additive_hash,4,2,12,0.0575593171296296,0.0025093384895737768
grid,linear,additive_hash,4,3,12,0.0575593171296296,0.0025093384895737768
grid,linear,additive_hash,8,0,12,0.0575593171296296,0.0025093384895737768
grid,linear,additive_hash,8,1,12,0.0575593171296296,0.0025093384895737768
grid,linear,additive_hash,8,2,12,0.2938440393518518,0.16978502698668163
grid,linear,additive_hash,8,3,12,0.0575593171296296,0.0025093384895737768
grid,linear,additive_hash,16,0,12,0.0575593171296296,0.0025093384895737768
grid,linear,additive_hash,16,1,12,0.2633874421296296,0.1726125992343683
grid,linear,additive_hash,16,2,12,0.4994860146604938,0.11701155704299251
grid,linear,additive_hash,16,3,12,0.3141689814814815,0.14641317778471644
grid,linear,additive_hash,32,0,12,0.0575593171296296,0.0025093384895737768
grid,linear,additive_hash,32,1,12,0.6759331597222222,0.0030158595310816193
grid,linear,additive_hash,32,2,12,0.6241840277777778,0.10099815434736888
grid,linear,additive_hash,32,3,12,0.4190234375,0.1801752155090393
grid,linear,additive_hash,64,0,12,0.0575593171296296,0.0025093384895737768
grid,linear,additive_hash,64,1,12,0.6759331597222222,0.0030158595310816193
grid,linear,additive_hash,64,2,12,0.6759331597222222,0.0030158595310816193
grid,linear,additive_hash,64,3,12,0.6555616319444445,0.039566383418289205
grid,linear,additive_hash,128,0,12,0.0575593171296296,0.0025093384895737768
grid,linear,additive_hash,128,1,12,0.6759331597222222,0.0030158595310816193
grid,linear,additive_hash,128,2,12,0.6759331597222222,0.0030158595310816193
grid,linear,additive_hash,128,3,12,0.6248374807098765,0.10096630371328849
grid,linear,additive_hash,256,0,12,0.0575593171296296,0.0025093384895737768
grid,linear,additive_hash,256,1,12,0.6759331597222222,0.0030158595310816193
grid,linear,additive_hash,256,2,12,0.6759331597222222,0.0030158595310816193
grid,linear,additive_hash,256,3,12,0.6759331597222222,0.0030158595310816193
grid,linear,additive_hash,512,0,12,0.0575593171296296,0.0025093384895737768
grid,linear,additive_hash,512,1,12,0.6759331597222222,0.0030158595310816193
grid,linear,additive_hash,512,2,12,0.6759331597222222,0.0030158595310816193
grid,linear,additive_hash,512,3,12,0.6759331597222222,0.0030158595310816193
grid,linear,pairwise_hash,4,0,12,0.0575593171296296,0.0025093384895737768
grid,linear,pairwise_hash,4,1,12,0.0575593171296296,0.0025093384895737768
grid,linear,pairwise_hash,4,2,12,0.0575593171296296,0.0025093384895737768
grid,linear,pairwise_hash,4,3,12,0.0575593171296296,0.0025093384895737768
grid,linear,pairwise_hash,8,0,12,0.057685860339506144,0.0025623888294637803
grid,linear,pairwise_hash,8,1,12,0.6249146412037037,0.10010899371532607
grid,linear,pairwise_hash,8,2,12,0.0575593171296296,0.0025093384895737768
grid,linear,pairwise_hash,8,3,12,0.0575593171296296,0.0025093384895737768
grid,linear,pairwise_hash,16,0,12,0.0575593171296296,0.0025093384895737768
grid,linear,pairwise_hash,16,1,12,0.6505164930555556,0.049103978118106725
grid,linear,pairwise_hash,16,2,12,0.0575593171296296,0.0025093384895737768
grid,linear,pairwise_hash,16,3,12,0.0575593171296296,0.0025093384895737768
grid,linear,pairwise_hash,32,0,12,0.0575593171296296,0.0025093384895737768
grid,linear,pairwise_hash,32,1,12,0.6759331597222222,0.0030158595310816193
grid,linear,pairwise_hash,32,2,12,0.39314911265432095,0.17449848652132754
grid,linear,pairwise_hash,32,3,12,0.2136704282407407,0.15912653374219154
grid,linear,pairwise_hash,64,0,12,0.0575593171296296,0.0025093384895737768
grid,linear,pairwise_hash,64,1,12,0.6759331597222222,0.0030158595310816193
grid,linear,pairwise_hash,64,2,12,0.6759331597222222,0.0030158595310816193
grid,linear,pairwise_hash,64,3,12,0.6759331597222222,0.0030158595310816193
grid,linear,pairwise_hash,128,0,12,0.0575593171296296,0.0025093384895737768
grid,linear,pairwise_hash,128,1,12,0.6630211226851852,0.026246580010161547
grid,linear,pairwise_hash,128,2,12,0.6759331597222222,0.0030158595310816193
grid,linear,pairwise_hash,128,3,12,0.6759331597222222,0.0030158595310816193
grid,linear,pairwise_hash,256,0,12,0.0575593171296296,0.0025093384895737768
grid,linear,pairwise_hash,256,1,12,0.6759331597222222,0.0030158595310816193
grid,linear,pairwise_hash,256,2,12,0.6759331597222222,0.0030158595310816193
grid,linear,pairwise_hash,256,3,12,0.6759331597222222,0.0030158595310816193
grid,linear,pairwise_hash,512,0,12,0.0575593171296296,0.0025093384895737768
grid,linear,pairwise_hash,512,1,12,0.6759331597222222,0.0030158595310816193
grid,linear,pairwise_hash,512,2,12,0.6759331597222222,0.0030158595310816193
grid,linear,pairwise_hash,512,3,12,0.6759331597222222,0.0030158595310816193
grid,tabular,tabular,0,0,12,0.05765133101851852,0.002519707123467324
grid,tabular,tabular,0,1,12,0.05755931712962963,0.002509338489573781
grid,tabular,tabular,0,2,12,0.05755931712962963,0.002509338489573781
grid,tabular,tabular,0,3,12,0.05755931712962963,0.002509338489573781
path,linear,additive_hash,4,0,12,0.056909722222222195,0.002699038748823122
path,linear,additive_hash,4,1,12,0.056909722222222195,0.002699038748823122
path,linear,additive_hash,4,2,12,0.056909722222222195,0.002699038748823122
path,linear,additive_hash,4,3,12,0.6759982638888888,0.002484107231156331
path,linear,additive_hash,8,0,12,0.22119878472222218,0.11096024707492165
path,linear,additive_hash,8,1,12,0.5449999999999999,0.13980764225597792
path,linear,additive_hash,8,2,12,0.056909722222222195,0.002699038748823122
path,linear,additive_hash,8,3,12,0.6759982638888888,0.002484107231156331
path,linear,additive_hash,16,0,12,0.056909722222222195,0.002699038748823122
path,linear,additive_hash,16,1,12,0.11620138888888885,0.10051431710100028
path,linear,additive_hash,16,2,12,0.5717968749999999,0.13598794936580985
path,linear,additive_hash,16,3,12,0.6759982638888888,0.002484107231156331
path,linear,additive_hash,32,0,12,0.056909722222222195,0.002699038748823122
path,linear,additive_hash,32,1,12,0.6759982638888888,0.002484107231156331
path,linear,additive_hash,32,2,12,0.6759982638888888,0.002484107231156331
path,linear,additive_hash,32,3,12,0.6759982638888888,0.002484107231156331
path,linear,additive_hash,64,0,12,0.056909722222222195,0.002699038748823122
path,linear,additive_hash,64,1,12,0.6759982638888888,0.002484107231156331
path,linear,additive_hash,64,2,12,0.6759982638888888,0.002484107231156331
path,linear,additive_hash,64,3,12,0.6759982638888888,0.002484107231156331
path,linear,additive_hash,128,0,12,0.056909722222222195,0.002699038748823122
path,linear,additive_hash,128,1,12,0.6759982638888888,0.002484107231156331
path,linear,additive_hash,128,2,12,0.6759982638888888,0.002484107231156331
path,linear,additive_hash,128,3,12,0.6759982638888888,0.002484107231156331
path,linear,additive_hash,256,0,12,0.056909722222222195,0.002699038748823122
path,linear,additive_hash,256,1,12,0.6759982638888888,0.002484107231156331
path,linear,additive_hash,256,2,12,0.6759982638888888,0.002484107231156331
path,linear,additive_hash,256,3,12,0.6759982638888888,0.002484107231156331
path,linear,additive_hash,512,0,12,0.056909722222222195,0.002699038748823122
path,linear,additive_hash,512,1,12,0.6759982638888888,0.002484107231156331
path,linear,additive_hash,512,2,12,0.6759982638888888,0.002484107231156331
path,linear,additive_hash,512,3,12,0.6759982638888888,0.002484107231156331
path,linear,pairwise_hash,4,0,12,0.056909722222222195,0.002699038748823122
path,linear,pairwise_hash,4,1,12,0.08105729166666664,0.0474740290679449
path,linear,pairwise_hash,4,2,12,0.056909722222222195,0.002699038748823122
path,linear,pairwise_hash,4,3,12,0.13849392361111107,0.11203366222722774
path,linear,pairwise_hash,8,0,12,0.08362152777777775,0.052566581011459716
path,linear,pairwise_hash,8,1,12,0.4683246527777777,0.17352486933927824
path,linear,pairwise_hash,8,2,12,0.5152057291666666,0.14222383235815686
path,linear,pairwise_hash,8,3,12,0.4732118055555555,0.10031734338128703
path,linear,pairwise_hash,16,0,12,0.056909722222222195,0.002699038748823122
path,linear,pairwise_hash,16,1,12,0.6759982638888888,0.002484107231156331
path,linear,pairwise_hash,16,2,12,0.5660147569444444,0.09207215748904009
path,linear,pairwise_hash,16,3,12,0.39158940972222217,0.14802434769881423
path,linear,pairwise_hash,32,0,12,0.056909722222222195,0.002699038748823122
path,linear,pairwise_hash,32,1,12,0.6759982638888888,0.002484107231156331
path,linear,pairwise_hash,32,2,12,0.6759982638888888,0.002484107231156331
path,linear,pairwise_hash,32,3,12,0.6759982638888888,0.002484107231156331
path,linear,pairwise_hash,64,0,12,0.056909722222222195,0.002699038748823122
path,linear,pairwise_hash,64,1,12,0.6759982638888888,0.002484107231156331
path,linear,pairwise_hash,64,2,12,0.6759982638888888,0.002484107231156331
path,linear,pairwise_hash,64,3,12,0.6759982638888888,0.002484107231156331
path,linear,pairwise_hash,128,0,12,0.056909722222222195,0.002699038748823122
path,linear,pairwise_hash,128,1,12,0.6759982638888888,0.002484107231156331
path,linear,pairwise_hash,128,2,12,0.6759982638888888,0.002484107231156331
path,linear,pairwise_hash,128,3,12,0.6759982638888888,0.002484107231156331
path,linear,pairwise_hash,256,0,12,0.056909722222222195,0.002699038748823122
path,linear,pairwise_hash,256,1,12,0.6759982638888888,0.002484107231156331
path,linear,pairwise_hash,256,2,12,0.6759982638888888,0.002484107231156331
path,linear,pairwise_hash,256,3,12,0.6759982638888888,0.002484107231156331
path,linear,pairwise_hash,512,0,12,0.056909722222222195,0.002699038748823122
path,linear,pairwise_hash,512,1,12,0.6759982638888888,0.002484107231156331
path,linear,pairwise_hash,512,2,12,0.6759982638888888,0.002484107231156331
path,linear,pairwise_hash,512,3,12,0.6759982638888888,0.002484107231156331
path,tabular,tabular,0,0,12,0.05692013888888889,0.0027021561739777773
path,tabular,tabular,0,1,12,0.36944444444444446,0.0058032618535728345
path,tabular,tabular,0,2,12,0.17338715277777778,0.017253492862871374
path,tabular,tabular,0,3,12,0.05690972222222222,0.002699038748823127


==> anc/experiment_reproducibility/derived/size_specific_summary.csv <==
graph_family,representation,feature_mode,feature_dim,k,size,n,mean_reward,ci95
grid,linear,additive_hash,4,0,9,3,0.05555555555555553,0.009748332018229116
grid,linear,additive_hash,4,0,16,3,0.05812499999999997,0.005558935083202459
grid,linear,additive_hash,4,0,36,3,0.05879629629629627,0.0011088701681621798
grid,linear,additive_hash,4,0,64,3,0.057760416666666634,0.00015593486739783172
grid,linear,additive_hash,4,1,9,3,0.05555555555555553,0.009748332018229116
grid,linear,additive_hash,4,1,16,3,0.05812499999999997,0.005558935083202459
grid,linear,additive_hash,4,1,36,3,0.05879629629629627,0.0011088701681621798
grid,linear,additive_hash,4,1,64,3,0.057760416666666634,0.00015593486739783172
grid,linear,additive_hash,4,2,9,3,0.05555555555555553,0.009748332018229116
grid,linear,additive_hash,4,2,16,3,0.05812499999999997,0.005558935083202459
grid,linear,additive_hash,4,2,36,3,0.05879629629629627,0.0011088701681621798
grid,linear,additive_hash,4,2,64,3,0.057760416666666634,0.00015593486739783172
grid,linear,additive_hash,4,3,9,3,0.05555555555555553,0.009748332018229116
grid,linear,additive_hash,4,3,16,3,0.05812499999999997,0.005558935083202459
grid,linear,additive_hash,4,3,36,3,0.05879629629629627,0.0011088701681621798
grid,linear,additive_hash,4,3,64,3,0.057760416666666634,0.00015593486739783172
grid,linear,additive_hash,8,0,9,3,0.05555555555555553,0.009748332018229116
grid,linear,additive_hash,8,0,16,3,0.05812499999999997,0.005558935083202459
grid,linear,additive_hash,8,0,36,3,0.05879629629629627,0.0011088701681621798
grid,linear,additive_hash,8,0,64,3,0.057760416666666634,0.00015593486739783172
grid,linear,additive_hash,8,1,9,3,0.05555555555555553,0.009748332018229116
grid,linear,additive_hash,8,1,16,3,0.05812499999999997,0.005558935083202459
grid,linear,additive_hash,8,1,36,3,0.05879629629629627,0.0011088701681621798
grid,linear,additive_hash,8,1,64,3,0.057760416666666634,0.00015593486739783172
grid,linear,additive_hash,8,2,9,3,0.6799999999999999,0.009820143906147612
grid,linear,additive_hash,8,2,16,3,0.37881944444444443,0.34731363165670287
grid,linear,additive_hash,8,2,36,3,0.05879629629629627,0.0011088701681621798
grid,linear,additive_hash,8,2,64,3,0.057760416666666634,0.00015593486739783172
grid,linear,additive_hash,8,3,9,3,0.05555555555555553,0.009748332018229116
grid,linear,additive_hash,8,3,16,3,0.05812499999999997,0.005558935083202459
grid,linear,additive_hash,8,3,36,3,0.05879629629629627,0.0011088701681621798
grid,linear,additive_hash,8,3,64,3,0.057760416666666634,0.00015593486739783172
grid,linear,additive_hash,16,0,9,3,0.05555555555555553,0.009748332018229116
grid,linear,additive_hash,16,0,16,3,0.05812499999999997,0.005558935083202459
grid,linear,additive_hash,16,0,36,3,0.05879629629629627,0.0011088701681621798
grid,linear,additive_hash,16,0,64,3,0.057760416666666634,0.00015593486739783172
grid,linear,additive_hash,16,1,9,3,0.26639506172839506,0.4148093048852169
grid,linear,additive_hash,16,1,16,3,0.2611805555555555,0.402089915355837
grid,linear,additive_hash,16,1,36,3,0.2631790123456791,0.40022853202625275
grid,linear,additive_hash,16,1,64,3,0.26279513888888884,0.4019191242306806
grid,linear,additive_hash,16,2,9,3,0.6799999999999999,0.009820143906147612
grid,linear,additive_hash,16,2,16,3,0.37311111111111117,0.05306390427913949
grid,linear,additive_hash,16,2,36,3,0.36780864197530866,0.35032674151099397
grid,linear,additive_hash,16,2,64,3,0.5770243055555555,0.19353922651050143
grid,linear,additive_hash,16,3,9,3,0.5723456790123457,0.21660115338899674
grid,linear,additive_hash,16,3,16,3,0.1499861111111111,0.17474723689155888
grid,linear,additive_hash,16,3,36,3,0.26374691358024693,0.4027921532774679
grid,linear,additive_hash,16,3,64,3,0.27059722222222216,0.20875188852679413
grid,linear,additive_hash,32,0,9,3,0.05555555555555553,0.009748332018229116
grid,linear,additive_hash,32,0,16,3,0.05812499999999997,0.005558935083202459
grid,linear,additive_hash,32,0,36,3,0.05879629629629627,0.0011088701681621798
grid,linear,additive_hash,32,0,64,3,0.057760416666666634,0.00015593486739783172
grid,linear,additive_hash,32,1,9,3,0.6799999999999999,0.009820143906147612
grid,linear,additive_hash,32,1,16,3,0.6752777777777776,0.005230989242656682
grid,linear,additive_hash,32,1,36,3,0.6733333333333336,0.004195062636699744
grid,linear,additive_hash,32,1,64,3,0.6751215277777777,0.0034438733705579455
grid,linear,additive_hash,32,2,9,3,0.6799999999999999,0.009820143906147612
grid,linear,additive_hash,32,2,16,3,0.6752777777777776,0.005230989242656682
grid,linear,additive_hash,32,2,36,3,0.6733333333333336,0.004195062636699744
grid,linear,additive_hash,32,2,64,3,0.4681249999999999,0.40231076635567986
grid,linear,additive_hash,32,3,9,3,0.6799999999999999,0.009820143906147612
grid,linear,additive_hash,32,3,16,3,0.6752777777777776,0.005230989242656682
grid,linear,additive_hash,32,3,36,3,0.2630555555555556,0.3996231013322768
grid,linear,additive_hash,32,3,64,3,0.057760416666666634,0.00015593486739783172
grid,linear,additive_hash,64,0,9,3,0.05555555555555553,0.009748332018229116
grid,linear,additive_hash,64,0,16,3,0.05812499999999997,0.005558935083202459
grid,linear,additive_hash,64,0,36,3,0.05879629629629627,0.0011088701681621798
grid,linear,additive_hash,64,0,64,3,0.057760416666666634,0.00015593486739783172
grid,linear,additive_hash,64,1,9,3,0.6799999999999999,0.009820143906147612
grid,linear,additive_hash,64,1,16,3,0.6752777777777776,0.005230989242656682
grid,linear,additive_hash,64,1,36,3,0.6733333333333336,0.004195062636699744
grid,linear,additive_hash,64,1,64,3,0.6751215277777777,0.0034438733705579455
grid,linear,additive_hash,64,2,9,3,0.6799999999999999,0.009820143906147612
grid,linear,additive_hash,64,2,16,3,0.6752777777777776,0.005230989242656682
grid,linear,additive_hash,64,2,36,3,0.6733333333333336,0.004195062636699744
grid,linear,additive_hash,64,2,64,3,0.6751215277777777,0.0034438733705579455
grid,linear,additive_hash,64,3,9,3,0.6799999999999999,0.009820143906147612
grid,linear,additive_hash,64,3,16,3,0.6752777777777776,0.005230989242656682
grid,linear,additive_hash,64,3,36,3,0.6733333333333336,0.004195062636699744
grid,linear,additive_hash,64,3,64,3,0.5936354166666666,0.15631090002679746
grid,linear,additive_hash,128,0,9,3,0.05555555555555553,0.009748332018229116
grid,linear,additive_hash,128,0,16,3,0.05812499999999997,0.005558935083202459
grid,linear,additive_hash,128,0,36,3,0.05879629629629627,0.0011088701681621798
grid,linear,additive_hash,128,0,64,3,0.057760416666666634,0.00015593486739783172
grid,linear,additive_hash,128,1,9,3,0.6799999999999999,0.009820143906147612
grid,linear,additive_hash,128,1,16,3,0.6752777777777776,0.005230989242656682
grid,linear,additive_hash,128,1,36,3,0.6733333333333336,0.004195062636699744
grid,linear,additive_hash,128,1,64,3,0.6751215277777777,0.0034438733705579455
grid,linear,additive_hash,128,2,9,3,0.6799999999999999,0.009820143906147612
grid,linear,additive_hash,128,2,16,3,0.6752777777777776,0.005230989242656682
grid,linear,additive_hash,128,2,36,3,0.6733333333333336,0.004195062636699744
grid,linear,additive_hash,128,2,64,3,0.6751215277777777,0.0034438733705579455
grid,linear,additive_hash,128,3,9,3,0.6799999999999999,0.009820143906147612
grid,linear,additive_hash,128,3,16,3,0.6752777777777776,0.005230989242656682
grid,linear,additive_hash,128,3,36,3,0.4689506172839507,0.40233237460340704
grid,linear,additive_hash,128,3,64,3,0.6751215277777777,0.0034438733705579455
grid,linear,additive_hash,256,0,9,3,0.05555555555555553,0.009748332018229116
grid,linear,additive_hash,256,0,16,3,0.05812499999999997,0.005558935083202459
grid,linear,additive_hash,256,0,36,3,0.05879629629629627,0.0011088701681621798
grid,linear,additive_hash,256,0,64,3,0.057760416666666634,0.00015593486739783172
grid,linear,additive_hash,256,1,9,3,0.6799999999999999,0.009820143906147612
grid,linear,additive_hash,256,1,16,3,0.6752777777777776,0.005230989242656682
grid,linear,additive_hash,256,1,36,3,0.6733333333333336,0.004195062636699744
grid,linear,additive_hash,256,1,64,3,0.6751215277777777,0.0034438733705579455
grid,linear,additive_hash,256,2,9,3,0.6799999999999999,0.009820143906147612
grid,linear,additive_hash,256,2,16,3,0.6752777777777776,0.005230989242656682
grid,linear,additive_hash,256,2,36,3,0.6733333333333336,0.004195062636699744
grid,linear,additive_hash,256,2,64,3,0.6751215277777777,0.0034438733705579455
grid,linear,additive_hash,256,3,9,3,0.6799999999999999,0.009820143906147612
grid,linear,additive_hash,256,3,16,3,0.6752777777777776,0.005230989242656682
grid,linear,additive_hash,256,3,36,3,0.6733333333333336,0.004195062636699744
grid,linear,additive_hash,256,3,64,3,0.6751215277777777,0.0034438733705579455
grid,linear,additive_hash,512,0,9,3,0.05555555555555553,0.009748332018229116
grid,linear,additive_hash,512,0,16,3,0.05812499999999997,0.005558935083202459
grid,linear,additive_hash,512,0,36,3,0.05879629629629627,0.0011088701681621798
grid,linear,additive_hash,512,0,64,3,0.057760416666666634,0.00015593486739783172
grid,linear,additive_hash,512,1,9,3,0.6799999999999999,0.009820143906147612
grid,linear,additive_hash,512,1,16,3,0.6752777777777776,0.005230989242656682
grid,linear,additive_hash,512,1,36,3,0.6733333333333336,0.004195062636699744
grid,linear,additive_hash,512,1,64,3,0.6751215277777777,0.0034438733705579455
grid,linear,additive_hash,512,2,9,3,0.6799999999999999,0.009820143906147612
grid,linear,additive_hash,512,2,16,3,0.6752777777777776,0.005230989242656682
grid,linear,additive_hash,512,2,36,3,0.6733333333333336,0.004195062636699744
grid,linear,additive_hash,512,2,64,3,0.6751215277777777,0.0034438733705579455
grid,linear,additive_hash,512,3,9,3,0.6799999999999999,0.009820143906147612
grid,linear,additive_hash,512,3,16,3,0.6752777777777776,0.005230989242656682
grid,linear,additive_hash,512,3,36,3,0.6733333333333336,0.004195062636699744
grid,linear,additive_hash,512,3,64,3,0.6751215277777777,0.0034438733705579455
grid,linear,pairwise_hash,4,0,9,3,0.05555555555555553,0.009748332018229116
grid,linear,pairwise_hash,4,0,16,3,0.05812499999999997,0.005558935083202459
grid,linear,pairwise_hash,4,0,36,3,0.05879629629629627,0.0011088701681621798
grid,linear,pairwise_hash,4,0,64,3,0.057760416666666634,0.00015593486739783172
grid,linear,pairwise_hash,4,1,9,3,0.05555555555555553,0.009748332018229116
grid,linear,pairwise_hash,4,1,16,3,0.05812499999999997,0.005558935083202459
grid,linear,pairwise_hash,4,1,36,3,0.05879629629629627,0.0011088701681621798
grid,linear,pairwise_hash,4,1,64,3,0.057760416666666634,0.00015593486739783172
grid,linear,pairwise_hash,4,2,9,3,0.05555555555555553,0.009748332018229116
grid,linear,pairwise_hash,4,2,16,3,0.05812499999999997,0.005558935083202459
grid,linear,pairwise_hash,4,2,36,3,0.05879629629629627,0.0011088701681621798
grid,linear,pairwise_hash,4,2,64,3,0.057760416666666634,0.00015593486739783172
grid,linear,pairwise_hash,4,3,9,3,0.05555555555555553,0.009748332018229116
grid,linear,pairwise_hash,4,3,16,3,0.05812499999999997,0.005558935083202459
grid,linear,pairwise_hash,4,3,36,3,0.05879629629629627,0.0011088701681621798
grid,linear,pairwise_hash,4,3,64,3,0.057760416666666634,0.00015593486739783172
grid,linear,pairwise_hash,8,0,9,3,0.05555555555555553,0.009748332018229116
grid,linear,pairwise_hash,8,0,16,3,0.05812499999999997,0.005558935083202459
grid,linear,pairwise_hash,8,0,36,3,0.059302469135802435,0.002091512288974342
grid,linear,pairwise_hash,8,0,64,3,0.057760416666666634,0.00015593486739783172
grid,linear,pairwise_hash,8,1,9,3,0.47592592592592586,0.404436520340227
grid,linear,pairwise_hash,8,1,16,3,0.6752777777777776,0.005230989242656682
grid,linear,pairwise_hash,8,1,36,3,0.6733333333333336,0.004195062636699744
grid,linear,pairwise_hash,8,1,64,3,0.6751215277777777,0.0034438733705579455
grid,linear,pairwise_hash,8,2,9,3,0.05555555555555553,0.009748332018229116
grid,linear,pairwise_hash,8,2,16,3,0.05812499999999997,0.005558935083202459
grid,linear,pairwise_hash,8,2,36,3,0.05879629629629627,0.0011088701681621798
grid,linear,pairwise_hash,8,2,64,3,0.057760416666666634,0.00015593486739783172
grid,linear,pairwise_hash,8,3,9,3,0.05555555555555553,0.009748332018229116
grid,linear,pairwise_hash,8,3,16,3,0.05812499999999997,0.005558935083202459
grid,linear,pairwise_hash,8,3,36,3,0.05879629629629627,0.0011088701681621798
grid,linear,pairwise_hash,8,3,64,3,0.057760416666666634,0.00015593486739783172
grid,linear,pairwise_hash,16,0,9,3,0.05555555555555553,0.009748332018229116
grid,linear,pairwise_hash,16,0,16,3,0.05812499999999997,0.005558935083202459
grid,linear,pairwise_hash,16,0,36,3,0.05879629629629627,0.0011088701681621798
grid,linear,pairwise_hash,16,0,64,3,0.057760416666666634,0.00015593486739783172
grid,linear,pairwise_hash,16,1,9,3,0.6799999999999999,0.009820143906147612
grid,linear,pairwise_hash,16,1,16,3,0.5736111111111111,0.19423570615299607
grid,linear,pairwise_hash,16,1,36,3,0.6733333333333336,0.004195062636699744
grid,linear,pairwise_hash,16,1,64,3,0.6751215277777777,0.0034438733705579455
grid,linear,pairwise_hash,16,2,9,3,0.05555555555555553,0.009748332018229116
grid,linear,pairwise_hash,16,2,16,3,0.05812499999999997,0.005558935083202459
grid,linear,pairwise_hash,16,2,36,3,0.05879629629629627,0.0011088701681621798
grid,linear,pairwise_hash,16,2,64,3,0.057760416666666634,0.00015593486739783172
grid,linear,pairwise_hash,16,3,9,3,0.05555555555555553,0.009748332018229116
grid,linear,pairwise_hash,16,3,16,3,0.05812499999999997,0.005558935083202459
grid,linear,pairwise_hash,16,3,36,3,0.05879629629629627,0.0011088701681621798
grid,linear,pairwise_hash,16,3,64,3,0.057760416666666634,0.00015593486739783172
grid,linear,pairwise_hash,32,0,9,3,0.05555555555555553,0.009748332018229116
grid,linear,pairwise_hash,32,0,16,3,0.05812499999999997,0.005558935083202459
grid,linear,pairwise_hash,32,0,36,3,0.05879629629629627,0.0011088701681621798
grid,linear,pairwise_hash,32,0,64,3,0.057760416666666634,0.00015593486739783172
grid,linear,pairwise_hash,32,1,9,3,0.6799999999999999,0.009820143906147612
grid,linear,pairwise_hash,32,1,16,3,0.6752777777777776,0.005230989242656682
grid,linear,pairwise_hash,32,1,36,3,0.6733333333333336,0.004195062636699744
grid,linear,pairwise_hash,32,1,64,3,0.6751215277777777,0.0034438733705579455
grid,linear,pairwise_hash,32,2,9,3,0.575432098765432,0.20949360841726852
grid,linear,pairwise_hash,32,2,16,3,0.6752777777777776,0.005230989242656682
grid,linear,pairwise_hash,32,2,36,3,0.05879629629629627,0.0011088701681621798
grid,linear,pairwise_hash,32,2,64,3,0.2630902777777777,0.40254862836949334
grid,linear,pairwise_hash,32,3,9,3,0.6799999999999999,0.009820143906147612
grid,linear,pairwise_hash,32,3,16,3,0.05812499999999997,0.005558935083202459
grid,linear,pairwise_hash,32,3,36,3,0.05879629629629627,0.0011088701681621798
grid,linear,pairwise_hash,32,3,64,3,0.057760416666666634,0.00015593486739783172
grid,linear,pairwise_hash,64,0,9,3,0.05555555555555553,0.009748332018229116
grid,linear,pairwise_hash,64,0,16,3,0.05812499999999997,0.005558935083202459
grid,linear,pairwise_hash,64,0,36,3,0.05879629629629627,0.0011088701681621798
grid,linear,pairwise_hash,64,0,64,3,0.057760416666666634,0.00015593486739783172
grid,linear,pairwise_hash,64,1,9,3,0.6799999999999999,0.009820143906147612
grid,linear,pairwise_hash,64,1,16,3,0.6752777777777776,0.005230989242656682
grid,linear,pairwise_hash,64,1,36,3,0.6733333333333336,0.004195062636699744
grid,linear,pairwise_hash,64,1,64,3,0.6751215277777777,0.0034438733705579455
grid,linear,pairwise_hash,64,2,9,3,0.6799999999999999,0.009820143906147612
grid,linear,pairwise_hash,64,2,16,3,0.6752777777777776,0.005230989242656682
grid,linear,pairwise_hash,64,2,36,3,0.6733333333333336,0.004195062636699744
grid,linear,pairwise_hash,64,2,64,3,0.6751215277777777,0.0034438733705579455
grid,linear,pairwise_hash,64,3,9,3,0.6799999999999999,0.009820143906147612
grid,linear,pairwise_hash,64,3,16,3,0.6752777777777776,0.005230989242656682
grid,linear,pairwise_hash,64,3,36,3,0.6733333333333336,0.004195062636699744
grid,linear,pairwise_hash,64,3,64,3,0.6751215277777777,0.0034438733705579455
grid,linear,pairwise_hash,128,0,9,3,0.05555555555555553,0.009748332018229116
grid,linear,pairwise_hash,128,0,16,3,0.05812499999999997,0.005558935083202459
grid,linear,pairwise_hash,128,0,36,3,0.05879629629629627,0.0011088701681621798
grid,linear,pairwise_hash,128,0,64,3,0.057760416666666634,0.00015593486739783172
grid,linear,pairwise_hash,128,1,9,3,0.6799999999999999,0.009820143906147612
grid,linear,pairwise_hash,128,1,16,3,0.6752777777777776,0.005230989242656682
grid,linear,pairwise_hash,128,1,36,3,0.6216851851851853,0.10302545195230718
grid,linear,pairwise_hash,128,1,64,3,0.6751215277777777,0.0034438733705579455
grid,linear,pairwise_hash,128,2,9,3,0.6799999999999999,0.009820143906147612
grid,linear,pairwise_hash,128,2,16,3,0.6752777777777776,0.005230989242656682
grid,linear,pairwise_hash,128,2,36,3,0.6733333333333336,0.004195062636699744
grid,linear,pairwise_hash,128,2,64,3,0.6751215277777777,0.0034438733705579455
grid,linear,pairwise_hash,128,3,9,3,0.6799999999999999,0.009820143906147612
grid,linear,pairwise_hash,128,3,16,3,0.6752777777777776,0.005230989242656682
grid,linear,pairwise_hash,128,3,36,3,0.6733333333333336,0.004195062636699744
grid,linear,pairwise_hash,128,3,64,3,0.6751215277777777,0.0034438733705579455
grid,linear,pairwise_hash,256,0,9,3,0.05555555555555553,0.009748332018229116
grid,linear,pairwise_hash,256,0,16,3,0.05812499999999997,0.005558935083202459
grid,linear,pairwise_hash,256,0,36,3,0.05879629629629627,0.0011088701681621798
grid,linear,pairwise_hash,256,0,64,3,0.057760416666666634,0.00015593486739783172
grid,linear,pairwise_hash,256,1,9,3,0.6799999999999999,0.009820143906147612
grid,linear,pairwise_hash,256,1,16,3,0.6752777777777776,0.005230989242656682
grid,linear,pairwise_hash,256,1,36,3,0.6733333333333336,0.004195062636699744
grid,linear,pairwise_hash,256,1,64,3,0.6751215277777777,0.0034438733705579455
grid,linear,pairwise_hash,256,2,9,3,0.6799999999999999,0.009820143906147612
grid,linear,pairwise_hash,256,2,16,3,0.6752777777777776,0.005230989242656682
grid,linear,pairwise_hash,256,2,36,3,0.6733333333333336,0.004195062636699744
grid,linear,pairwise_hash,256,2,64,3,0.6751215277777777,0.0034438733705579455
grid,linear,pairwise_hash,256,3,9,3,0.6799999999999999,0.009820143906147612
grid,linear,pairwise_hash,256,3,16,3,0.6752777777777776,0.005230989242656682
grid,linear,pairwise_hash,256,3,36,3,0.6733333333333336,0.004195062636699744
grid,linear,pairwise_hash,256,3,64,3,0.6751215277777777,0.0034438733705579455
grid,linear,pairwise_hash,512,0,9,3,0.05555555555555553,0.009748332018229116
grid,linear,pairwise_hash,512,0,16,3,0.05812499999999997,0.005558935083202459
grid,linear,pairwise_hash,512,0,36,3,0.05879629629629627,0.0011088701681621798
grid,linear,pairwise_hash,512,0,64,3,0.057760416666666634,0.00015593486739783172
grid,linear,pairwise_hash,512,1,9,3,0.6799999999999999,0.009820143906147612
grid,linear,pairwise_hash,512,1,16,3,0.6752777777777776,0.005230989242656682
grid,linear,pairwise_hash,512,1,36,3,0.6733333333333336,0.004195062636699744
grid,linear,pairwise_hash,512,1,64,3,0.6751215277777777,0.0034438733705579455
grid,linear,pairwise_hash,512,2,9,3,0.6799999999999999,0.009820143906147612
grid,linear,pairwise_hash,512,2,16,3,0.6752777777777776,0.005230989242656682
grid,linear,pairwise_hash,512,2,36,3,0.6733333333333336,0.004195062636699744
grid,linear,pairwise_hash,512,2,64,3,0.6751215277777777,0.0034438733705579455
grid,linear,pairwise_hash,512,3,9,3,0.6799999999999999,0.009820143906147612
grid,linear,pairwise_hash,512,3,16,3,0.6752777777777776,0.005230989242656682
grid,linear,pairwise_hash,512,3,36,3,0.6733333333333336,0.004195062636699744
grid,linear,pairwise_hash,512,3,64,3,0.6751215277777777,0.0034438733705579455
grid,tabular,tabular,0,0,9,3,0.05555555555555556,0.009748332018229142
grid,tabular,tabular,0,0,16,3,0.058125,0.005558935083202469
grid,tabular,tabular,0,0,36,3,0.05879629629629629,0.0011088701681621531
grid,tabular,tabular,0,0,64,3,0.05812847222222222,0.0008318660809875178
grid,tabular,tabular,0,1,9,3,0.05555555555555556,0.009748332018229142
grid,tabular,tabular,0,1,16,3,0.058125,0.005558935083202469
grid,tabular,tabular,0,1,36,3,0.05879629629629629,0.0011088701681621531
grid,tabular,tabular,0,1,64,3,0.05776041666666667,0.00015593486739780356
grid,tabular,tabular,0,2,9,3,0.05555555555555556,0.009748332018229142
grid,tabular,tabular,0,2,16,3,0.058125,0.005558935083202469
grid,tabular,tabular,0,2,36,3,0.05879629629629629,0.0011088701681621531
grid,tabular,tabular,0,2,64,3,0.05776041666666667,0.00015593486739780356
grid,tabular,tabular,0,3,9,3,0.05555555555555556,0.009748332018229142
grid,tabular,tabular,0,3,16,3,0.058125,0.005558935083202469
grid,tabular,tabular,0,3,36,3,0.05879629629629629,0.0011088701681621531
grid,tabular,tabular,0,3,64,3,0.05776041666666667,0.00015593486739780356
path,linear,additive_hash,4,0,8,3,0.0547222222222222,0.010630617614428501
path,linear,additive_hash,4,0,16,3,0.058194444444444396,0.005273317559792822
path,linear,additive_hash,4,0,32,3,0.0569097222222222,0.002328852758281006
path,linear,additive_hash,4,0,64,3,0.05781249999999997,0.00031186973479564267
path,linear,additive_hash,4,1,8,3,0.0547222222222222,0.010630617614428501
path,linear,additive_hash,4,1,16,3,0.058194444444444396,0.005273317559792822
path,linear,additive_hash,4,1,32,3,0.0569097222222222,0.002328852758281006
path,linear,additive_hash,4,1,64,3,0.05781249999999997,0.00031186973479564267
path,linear,additive_hash,4,2,8,3,0.0547222222222222,0.010630617614428501
path,linear,additive_hash,4,2,16,3,0.058194444444444396,0.005273317559792822
path,linear,additive_hash,4,2,32,3,0.0569097222222222,0.002328852758281006
path,linear,additive_hash,4,2,64,3,0.05781249999999997,0.00031186973479564267
path,linear,additive_hash,4,3,8,3,0.6797222222222221,0.005362155914311215
path,linear,additive_hash,4,3,16,3,0.6756944444444444,0.004226025333981904
path,linear,additive_hash,4,3,32,3,0.6737152777777777,0.006239993069153742
path,linear,additive_hash,4,3,64,3,0.674861111111111,0.003301220605256177
path,linear,additive_hash,8,0,8,3,0.0547222222222222,0.010630617614428501
path,linear,additive_hash,8,0,16,3,0.26506944444444436,0.40051084735660863
path,linear,additive_hash,8,0,32,3,0.23709027777777775,0.176219860642322
path,linear,additive_hash,8,0,64,3,0.3279131944444444,0.0016326668200267022
path,linear,additive_hash,8,1,8,3,0.25875,0.40878415668817114
path,linear,additive_hash,8,1,16,3,0.6756944444444444,0.004226025333981904
path,linear,additive_hash,8,1,32,3,0.6737152777777777,0.006239993069153742
path,linear,additive_hash,8,1,64,3,0.5718402777777777,0.19862014763339214
path,linear,additive_hash,8,2,8,3,0.0547222222222222,0.010630617614428501
path,linear,additive_hash,8,2,16,3,0.058194444444444396,0.005273317559792822
path,linear,additive_hash,8,2,32,3,0.0569097222222222,0.002328852758281006
path,linear,additive_hash,8,2,64,3,0.05781249999999997,0.00031186973479564267
path,linear,additive_hash,8,3,8,3,0.6797222222222221,0.005362155914311215
path,linear,additive_hash,8,3,16,3,0.6756944444444444,0.004226025333981904
path,linear,additive_hash,8,3,32,3,0.6737152777777777,0.006239993069153742
path,linear,additive_hash,8,3,64,3,0.674861111111111,0.003301220605256177
path,linear,additive_hash,16,0,8,3,0.0547222222222222,0.010630617614428501
path,linear,additive_hash,16,0,16,3,0.058194444444444396,0.005273317559792822
path,linear,additive_hash,16,0,32,3,0.0569097222222222,0.002328852758281006
path,linear,additive_hash,16,0,64,3,0.05781249999999997,0.00031186973479564267
path,linear,additive_hash,16,1,8,3,0.0547222222222222,0.010630617614428501
path,linear,additive_hash,16,1,16,3,0.058194444444444396,0.005273317559792822
path,linear,additive_hash,16,1,32,3,0.0569097222222222,0.002328852758281006
path,linear,additive_hash,16,1,64,3,0.2949791666666666,0.3745066314508922
path,linear,additive_hash,16,2,8,3,0.46986111111111106,0.406158018684816
path,linear,additive_hash,16,2,16,3,0.46874999999999994,0.4013917358991689
path,linear,additive_hash,16,2,32,3,0.6737152777777777,0.006239993069153742
path,linear,additive_hash,16,2,64,3,0.674861111111111,0.003301220605256177
path,linear,additive_hash,16,3,8,3,0.6797222222222221,0.005362155914311215
path,linear,additive_hash,16,3,16,3,0.6756944444444444,0.004226025333981904
path,linear,additive_hash,16,3,32,3,0.6737152777777777,0.006239993069153742
path,linear,additive_hash,16,3,64,3,0.674861111111111,0.003301220605256177
path,linear,additive_hash,32,0,8,3,0.0547222222222222,0.010630617614428501
path,linear,additive_hash,32,0,16,3,0.058194444444444396,0.005273317559792822
path,linear,additive_hash,32,0,32,3,0.0569097222222222,0.002328852758281006
path,linear,additive_hash,32,0,64,3,0.05781249999999997,0.00031186973479564267
path,linear,additive_hash,32,1,8,3,0.6797222222222221,0.005362155914311215
path,linear,additive_hash,32,1,16,3,0.6756944444444444,0.004226025333981904
path,linear,additive_hash,32,1,32,3,0.6737152777777777,0.006239993069153742
path,linear,additive_hash,32,1,64,3,0.674861111111111,0.003301220605256177
path,linear,additive_hash,32,2,8,3,0.6797222222222221,0.005362155914311215
path,linear,additive_hash,32,2,16,3,0.6756944444444444,0.004226025333981904
path,linear,additive_hash,32,2,32,3,0.6737152777777777,0.006239993069153742
path,linear,additive_hash,32,2,64,3,0.674861111111111,0.003301220605256177
path,linear,additive_hash,32,3,8,3,0.6797222222222221,0.005362155914311215
path,linear,additive_hash,32,3,16,3,0.6756944444444444,0.004226025333981904
path,linear,additive_hash,32,3,32,3,0.6737152777777777,0.006239993069153742
path,linear,additive_hash,32,3,64,3,0.674861111111111,0.003301220605256177
path,linear,additive_hash,64,0,8,3,0.0547222222222222,0.010630617614428501
path,linear,additive_hash,64,0,16,3,0.058194444444444396,0.005273317559792822
path,linear,additive_hash,64,0,32,3,0.0569097222222222,0.002328852758281006
path,linear,additive_hash,64,0,64,3,0.05781249999999997,0.00031186973479564267
path,linear,additive_hash,64,1,8,3,0.6797222222222221,0.005362155914311215
path,linear,additive_hash,64,1,16,3,0.6756944444444444,0.004226025333981904
path,linear,additive_hash,64,1,32,3,0.6737152777777777,0.006239993069153742
path,linear,additive_hash,64,1,64,3,0.674861111111111,0.003301220605256177
path,linear,additive_hash,64,2,8,3,0.6797222222222221,0.005362155914311215
path,linear,additive_hash,64,2,16,3,0.6756944444444444,0.004226025333981904
path,linear,additive_hash,64,2,32,3,0.6737152777777777,0.006239993069153742
path,linear,additive_hash,64,2,64,3,0.674861111111111,0.003301220605256177
path,linear,additive_hash,64,3,8,3,0.6797222222222221,0.005362155914311215
path,linear,additive_hash,64,3,16,3,0.6756944444444444,0.004226025333981904
path,linear,additive_hash,64,3,32,3,0.6737152777777777,0.006239993069153742
path,linear,additive_hash,64,3,64,3,0.674861111111111,0.003301220605256177
path,linear,additive_hash,128,0,8,3,0.0547222222222222,0.010630617614428501
path,linear,additive_hash,128,0,16,3,0.058194444444444396,0.005273317559792822
path,linear,additive_hash,128,0,32,3,0.0569097222222222,0.002328852758281006
path,linear,additive_hash,128,0,64,3,0.05781249999999997,0.00031186973479564267
path,linear,additive_hash,128,1,8,3,0.6797222222222221,0.005362155914311215
path,linear,additive_hash,128,1,16,3,0.6756944444444444,0.004226025333981904
path,linear,additive_hash,128,1,32,3,0.6737152777777777,0.006239993069153742
path,linear,additive_hash,128,1,64,3,0.674861111111111,0.003301220605256177
path,linear,additive_hash,128,2,8,3,0.6797222222222221,0.005362155914311215
path,linear,additive_hash,128,2,16,3,0.6756944444444444,0.004226025333981904
path,linear,additive_hash,128,2,32,3,0.6737152777777777,0.006239993069153742
path,linear,additive_hash,128,2,64,3,0.674861111111111,0.003301220605256177
path,linear,additive_hash,128,3,8,3,0.6797222222222221,0.005362155914311215
path,linear,additive_hash,128,3,16,3,0.6756944444444444,0.004226025333981904
path,linear,additive_hash,128,3,32,3,0.6737152777777777,0.006239993069153742
path,linear,additive_hash,128,3,64,3,0.674861111111111,0.003301220605256177
path,linear,additive_hash,256,0,8,3,0.0547222222222222,0.010630617614428501
path,linear,additive_hash,256,0,16,3,0.058194444444444396,0.005273317559792822
path,linear,additive_hash,256,0,32,3,0.0569097222222222,0.002328852758281006
path,linear,additive_hash,256,0,64,3,0.05781249999999997,0.00031186973479564267
path,linear,additive_hash,256,1,8,3,0.6797222222222221,0.005362155914311215
path,linear,additive_hash,256,1,16,3,0.6756944444444444,0.004226025333981904
path,linear,additive_hash,256,1,32,3,0.6737152777777777,0.006239993069153742
path,linear,additive_hash,256,1,64,3,0.674861111111111,0.003301220605256177
path,linear,additive_hash,256,2,8,3,0.6797222222222221,0.005362155914311215
path,linear,additive_hash,256,2,16,3,0.6756944444444444,0.004226025333981904
path,linear,additive_hash,256,2,32,3,0.6737152777777777,0.006239993069153742
path,linear,additive_hash,256,2,64,3,0.674861111111111,0.003301220605256177
path,linear,additive_hash,256,3,8,3,0.6797222222222221,0.005362155914311215
path,linear,additive_hash,256,3,16,3,0.6756944444444444,0.004226025333981904
path,linear,additive_hash,256,3,32,3,0.6737152777777777,0.006239993069153742
path,linear,additive_hash,256,3,64,3,0.674861111111111,0.003301220605256177
path,linear,additive_hash,512,0,8,3,0.0547222222222222,0.010630617614428501
path,linear,additive_hash,512,0,16,3,0.058194444444444396,0.005273317559792822
path,linear,additive_hash,512,0,32,3,0.0569097222222222,0.002328852758281006
path,linear,additive_hash,512,0,64,3,0.05781249999999997,0.00031186973479564267
path,linear,additive_hash,512,1,8,3,0.6797222222222221,0.005362155914311215
path,linear,additive_hash,512,1,16,3,0.6756944444444444,0.004226025333981904
path,linear,additive_hash,512,1,32,3,0.6737152777777777,0.006239993069153742
path,linear,additive_hash,512,1,64,3,0.674861111111111,0.003301220605256177
path,linear,additive_hash,512,2,8,3,0.6797222222222221,0.005362155914311215
path,linear,additive_hash,512,2,16,3,0.6756944444444444,0.004226025333981904
path,linear,additive_hash,512,2,32,3,0.6737152777777777,0.006239993069153742
path,linear,additive_hash,512,2,64,3,0.674861111111111,0.003301220605256177
path,linear,additive_hash,512,3,8,3,0.6797222222222221,0.005362155914311215
path,linear,additive_hash,512,3,16,3,0.6756944444444444,0.004226025333981904
path,linear,additive_hash,512,3,32,3,0.6737152777777777,0.006239993069153742
path,linear,additive_hash,512,3,64,3,0.674861111111111,0.003301220605256177
path,linear,pairwise_hash,4,0,8,3,0.0547222222222222,0.010630617614428501
path,linear,pairwise_hash,4,0,16,3,0.058194444444444396,0.005273317559792822
path,linear,pairwise_hash,4,0,32,3,0.0569097222222222,0.002328852758281006
path,linear,pairwise_hash,4,0,64,3,0.05781249999999997,0.00031186973479564267
path,linear,pairwise_hash,4,1,8,3,0.0547222222222222,0.010630617614428501
path,linear,pairwise_hash,4,1,16,3,0.058194444444444396,0.005273317559792822
path,linear,pairwise_hash,4,1,32,3,0.1535,0.18970517593646025
path,linear,pairwise_hash,4,1,64,3,0.05781249999999997,0.00031186973479564267
path,linear,pairwise_hash,4,2,8,3,0.0547222222222222,0.010630617614428501
path,linear,pairwise_hash,4,2,16,3,0.058194444444444396,0.005273317559792822
path,linear,pairwise_hash,4,2,32,3,0.0569097222222222,0.002328852758281006
path,linear,pairwise_hash,4,2,64,3,0.05781249999999997,0.00031186973479564267
path,linear,pairwise_hash,4,3,8,3,0.0547222222222222,0.010630617614428501
path,linear,pairwise_hash,4,3,16,3,0.058194444444444396,0.005273317559792822
path,linear,pairwise_hash,4,3,32,3,0.26163194444444443,0.40163643856932507
path,linear,pairwise_hash,4,3,64,3,0.1794270833333333,0.23764039689813912
path,linear,pairwise_hash,8,0,8,3,0.0547222222222222,0.010630617614428501
path,linear,pairwise_hash,8,0,16,3,0.058194444444444396,0.005273317559792822
path,linear,pairwise_hash,8,0,32,3,0.0569097222222222,0.002328852758281006
path,linear,pairwise_hash,8,0,64,3,0.1646597222222222,0.20931867966134737
path,linear,pairwise_hash,8,1,8,3,0.25875,0.40878415668817114
path,linear,pairwise_hash,8,1,16,3,0.6756944444444444,0.004226025333981904
path,linear,pairwise_hash,8,1,32,3,0.2639930555555555,0.40768946818283985
path,linear,pairwise_hash,8,1,64,3,0.674861111111111,0.003301220605256177
path,linear,pairwise_hash,8,2,8,3,0.6797222222222221,0.005362155914311215
path,linear,pairwise_hash,8,2,16,3,0.6756944444444444,0.004226025333981904
path,linear,pairwise_hash,8,2,32,3,0.26190972222222214,0.399623074074743
path,linear,pairwise_hash,8,2,64,3,0.4434965277777777,0.2251395198322521
path,linear,pairwise_hash,8,3,8,3,0.44644444444444437,0.22481661715581155
path,linear,pairwise_hash,8,3,16,3,0.32849999999999996,0.007555969004210658
path,linear,pairwise_hash,8,3,32,3,0.4430416666666666,0.22211379527535058
path,linear,pairwise_hash,8,3,64,3,0.674861111111111,0.003301220605256177
path,linear,pairwise_hash,16,0,8,3,0.0547222222222222,0.010630617614428501
path,linear,pairwise_hash,16,0,16,3,0.058194444444444396,0.005273317559792822
path,linear,pairwise_hash,16,0,32,3,0.0569097222222222,0.002328852758281006
path,linear,pairwise_hash,16,0,64,3,0.05781249999999997,0.00031186973479564267
path,linear,pairwise_hash,16,1,8,3,0.6797222222222221,0.005362155914311215
path,linear,pairwise_hash,16,1,16,3,0.6756944444444444,0.004226025333981904
path,linear,pairwise_hash,16,1,32,3,0.6737152777777777,0.006239993069153742
path,linear,pairwise_hash,16,1,64,3,0.674861111111111,0.003301220605256177
path,linear,pairwise_hash,16,2,8,3,0.6797222222222221,0.005362155914311215
path,linear,pairwise_hash,16,2,16,3,0.6756944444444444,0.004226025333981904
path,linear,pairwise_hash,16,2,32,3,0.5567708333333332,0.22305433367158756
path,linear,pairwise_hash,16,2,64,3,0.35187152777777775,0.022631701816315627
path,linear,pairwise_hash,16,3,8,3,0.1810555555555555,0.16129245461598443
path,linear,pairwise_hash,16,3,16,3,0.5590972222222221,0.2304669812623068
path,linear,pairwise_hash,16,3,32,3,0.4985138888888888,0.34565577887878485
path,linear,pairwise_hash,16,3,64,3,0.32769097222222215,0.3385284773289169
path,linear,pairwise_hash,32,0,8,3,0.0547222222222222,0.010630617614428501
path,linear,pairwise_hash,32,0,16,3,0.058194444444444396,0.005273317559792822
path,linear,pairwise_hash,32,0,32,3,0.0569097222222222,0.002328852758281006
path,linear,pairwise_hash,32,0,64,3,0.05781249999999997,0.00031186973479564267
path,linear,pairwise_hash,32,1,8,3,0.6797222222222221,0.005362155914311215
path,linear,pairwise_hash,32,1,16,3,0.6756944444444444,0.004226025333981904
path,linear,pairwise_hash,32,1,32,3,0.6737152777777777,0.006239993069153742
path,linear,pairwise_hash,32,1,64,3,0.674861111111111,0.003301220605256177
path,linear,pairwise_hash,32,2,8,3,0.6797222222222221,0.005362155914311215
path,linear,pairwise_hash,32,2,16,3,0.6756944444444444,0.004226025333981904
path,linear,pairwise_hash,32,2,32,3,0.6737152777777777,0.006239993069153742
path,linear,pairwise_hash,32,2,64,3,0.674861111111111,0.003301220605256177
path,linear,pairwise_hash,32,3,8,3,0.6797222222222221,0.005362155914311215
path,linear,pairwise_hash,32,3,16,3,0.6756944444444444,0.004226025333981904
path,linear,pairwise_hash,32,3,32,3,0.6737152777777777,0.006239993069153742
path,linear,pairwise_hash,32,3,64,3,0.674861111111111,0.003301220605256177
path,linear,pairwise_hash,64,0,8,3,0.0547222222222222,0.010630617614428501
path,linear,pairwise_hash,64,0,16,3,0.058194444444444396,0.005273317559792822
path,linear,pairwise_hash,64,0,32,3,0.0569097222222222,0.002328852758281006
path,linear,pairwise_hash,64,0,64,3,0.05781249999999997,0.00031186973479564267
path,linear,pairwise_hash,64,1,8,3,0.6797222222222221,0.005362155914311215
path,linear,pairwise_hash,64,1,16,3,0.6756944444444444,0.004226025333981904
path,linear,pairwise_hash,64,1,32,3,0.6737152777777777,0.006239993069153742
path,linear,pairwise_hash,64,1,64,3,0.674861111111111,0.003301220605256177
path,linear,pairwise_hash,64,2,8,3,0.6797222222222221,0.005362155914311215
path,linear,pairwise_hash,64,2,16,3,0.6756944444444444,0.004226025333981904
path,linear,pairwise_hash,64,2,32,3,0.6737152777777777,0.006239993069153742
path,linear,pairwise_hash,64,2,64,3,0.674861111111111,0.003301220605256177
path,linear,pairwise_hash,64,3,8,3,0.6797222222222221,0.005362155914311215
path,linear,pairwise_hash,64,3,16,3,0.6756944444444444,0.004226025333981904
path,linear,pairwise_hash,64,3,32,3,0.6737152777777777,0.006239993069153742
path,linear,pairwise_hash,64,3,64,3,0.674861111111111,0.003301220605256177
path,linear,pairwise_hash,128,0,8,3,0.0547222222222222,0.010630617614428501
path,linear,pairwise_hash,128,0,16,3,0.058194444444444396,0.005273317559792822
path,linear,pairwise_hash,128,0,32,3,0.0569097222222222,0.002328852758281006
path,linear,pairwise_hash,128,0,64,3,0.05781249999999997,0.00031186973479564267
path,linear,pairwise_hash,128,1,8,3,0.6797222222222221,0.005362155914311215
path,linear,pairwise_hash,128,1,16,3,0.6756944444444444,0.004226025333981904
path,linear,pairwise_hash,128,1,32,3,0.6737152777777777,0.006239993069153742
path,linear,pairwise_hash,128,1,64,3,0.674861111111111,0.003301220605256177
path,linear,pairwise_hash,128,2,8,3,0.6797222222222221,0.005362155914311215
path,linear,pairwise_hash,128,2,16,3,0.6756944444444444,0.004226025333981904
path,linear,pairwise_hash,128,2,32,3,0.6737152777777777,0.006239993069153742
path,linear,pairwise_hash,128,2,64,3,0.674861111111111,0.003301220605256177
path,linear,pairwise_hash,128,3,8,3,0.6797222222222221,0.005362155914311215
path,linear,pairwise_hash,128,3,16,3,0.6756944444444444,0.004226025333981904
path,linear,pairwise_hash,128,3,32,3,0.6737152777777777,0.006239993069153742
path,linear,pairwise_hash,128,3,64,3,0.674861111111111,0.003301220605256177
path,linear,pairwise_hash,256,0,8,3,0.0547222222222222,0.010630617614428501
path,linear,pairwise_hash,256,0,16,3,0.058194444444444396,0.005273317559792822
path,linear,pairwise_hash,256,0,32,3,0.0569097222222222,0.002328852758281006
path,linear,pairwise_hash,256,0,64,3,0.05781249999999997,0.00031186973479564267
path,linear,pairwise_hash,256,1,8,3,0.6797222222222221,0.005362155914311215
path,linear,pairwise_hash,256,1,16,3,0.6756944444444444,0.004226025333981904
path,linear,pairwise_hash,256,1,32,3,0.6737152777777777,0.006239993069153742
path,linear,pairwise_hash,256,1,64,3,0.674861111111111,0.003301220605256177
path,linear,pairwise_hash,256,2,8,3,0.6797222222222221,0.005362155914311215
path,linear,pairwise_hash,256,2,16,3,0.6756944444444444,0.004226025333981904
path,linear,pairwise_hash,256,2,32,3,0.6737152777777777,0.006239993069153742
path,linear,pairwise_hash,256,2,64,3,0.674861111111111,0.003301220605256177
path,linear,pairwise_hash,256,3,8,3,0.6797222222222221,0.005362155914311215
path,linear,pairwise_hash,256,3,16,3,0.6756944444444444,0.004226025333981904
path,linear,pairwise_hash,256,3,32,3,0.6737152777777777,0.006239993069153742
path,linear,pairwise_hash,256,3,64,3,0.674861111111111,0.003301220605256177
path,linear,pairwise_hash,512,0,8,3,0.0547222222222222,0.010630617614428501
path,linear,pairwise_hash,512,0,16,3,0.058194444444444396,0.005273317559792822
path,linear,pairwise_hash,512,0,32,3,0.0569097222222222,0.002328852758281006
path,linear,pairwise_hash,512,0,64,3,0.05781249999999997,0.00031186973479564267
path,linear,pairwise_hash,512,1,8,3,0.6797222222222221,0.005362155914311215
path,linear,pairwise_hash,512,1,16,3,0.6756944444444444,0.004226025333981904
path,linear,pairwise_hash,512,1,32,3,0.6737152777777777,0.006239993069153742
path,linear,pairwise_hash,512,1,64,3,0.674861111111111,0.003301220605256177
path,linear,pairwise_hash,512,2,8,3,0.6797222222222221,0.005362155914311215
path,linear,pairwise_hash,512,2,16,3,0.6756944444444444,0.004226025333981904
path,linear,pairwise_hash,512,2,32,3,0.6737152777777777,0.006239993069153742
path,linear,pairwise_hash,512,2,64,3,0.674861111111111,0.003301220605256177
path,linear,pairwise_hash,512,3,8,3,0.6797222222222221,0.005362155914311215
path,linear,pairwise_hash,512,3,16,3,0.6756944444444444,0.004226025333981904
path,linear,pairwise_hash,512,3,32,3,0.6737152777777777,0.006239993069153742
path,linear,pairwise_hash,512,3,64,3,0.674861111111111,0.003301220605256177
path,tabular,tabular,0,0,8,3,0.05472222222222222,0.010630617614428505
path,tabular,tabular,0,0,16,3,0.058236111111111113,0.005288683002528569
path,tabular,tabular,0,0,32,3,0.05690972222222222,0.002328852758281012
path,tabular,tabular,0,0,64,3,0.0578125,0.0003118697347956085
path,tabular,tabular,0,1,8,3,0.3759722222222222,0.023051098819581815
path,tabular,tabular,0,1,16,3,0.36986111111111114,0.003989239964432741
path,tabular,tabular,0,1,32,3,0.3668055555555556,0.004605204340917513
path,tabular,tabular,0,1,64,3,0.3651388888888889,0.0064243146761845974
path,tabular,tabular,0,2,8,3,0.19583333333333336,0.01347277254317017
path,tabular,tabular,0,2,16,3,0.1768888888888889,0.05159442794288048
path,tabular,tabular,0,2,32,3,0.15416666666666667,0.04361091759334277
path,tabular,tabular,0,2,64,3,0.16665972222222222,0.0039716641483455075
path,tabular,tabular,0,3,8,3,0.05472222222222222,0.010630617614428505
path,tabular,tabular,0,3,16,3,0.058194444444444444,0.005273317559792865
path,tabular,tabular,0,3,32,3,0.05690972222222222,0.002328852758281012
path,tabular,tabular,0,3,64,3,0.0578125,0.0003118697347956085


==> anc/experiment_reproducibility/experiments/_bootstrap.py <==
"""Import helper for running scripts without installing the package."""

from __future__ import annotations

import sys
import os
from pathlib import Path


ROOT = Path(__file__).resolve().parents[1]
SRC = ROOT / "src"
if str(SRC) not in sys.path:
    sys.path.insert(0, str(SRC))

RESULTS = ROOT / "experiments" / "results"
MPLCONFIG = RESULTS / ".mplconfig"
MPLCONFIG.mkdir(parents=True, exist_ok=True)
os.environ.setdefault("MPLCONFIGDIR", str(MPLCONFIG))


==> anc/experiment_reproducibility/experiments/plot_maintex_sampled_scaling.py <==
"""Plot sampled memory-spillover scaling summaries."""

from __future__ import annotations

from _bootstrap import RESULTS

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd


OUT_DIR = RESULTS / "truncation_linear_sampled_maintex"
MODE_LABELS = {
    "additive_hash": "Additive hashed",
    "pairwise_hash": "Pairwise hashed",
}
COLORS = {
    4: "#4C78A8",
    8: "#F58518",
    16: "#54A24B",
    32: "#E45756",
    64: "#72B7B2",
    128: "#B279A2",
    256: "#FF9DA6",
    512: "#9D755D",
}
MARKERS = {
    4: "o",
    8: "s",
    16: "^",
    32: "D",
    64: "P",
    128: "X",
    256: "v",
    512: "*",
}


def _save(fig, path) -> None:
    """Save a figure using the shared export resolution and tight bounding box."""
    fig.savefig(path, dpi=220, bbox_inches="tight", pad_inches=0.12)


def _color(dim: int) -> str:
    """Choose a deterministic line color for a feature dimension."""
    if dim in COLORS:
        return COLORS[dim]
    cmap = plt.get_cmap("tab20")
    return cmap(abs(hash(dim)) % 20)


def _marker(dim: int) -> str:
    """Choose a deterministic marker shape for a feature dimension."""
    return MARKERS.get(dim, "o")


def _linestyle(dim: int) -> str:
    """Draw larger dimensions with dashed lines so dense plots remain readable."""
    return "--" if dim >= 128 else "-"


def _load() -> tuple[pd.DataFrame, pd.DataFrame]:
    """Load sampled final rows and shape summaries for the retained figures."""
    main = pd.read_csv(OUT_DIR / "main_finals.csv")
    shapes = pd.read_csv(OUT_DIR / "shape_summary.csv")
    return main, shapes


def plot_reward_vs_k(
    main: pd.DataFrame,
    *,
    dims_to_plot: set[int] | None = None,
    filename: str = "sampled_reward_vs_k_all_dims_ci.png",
    title: str = "Sampled compliant memory-spillover reward vs k with 95% CIs",
) -> None:
    """Plot reward versus k for sampled path and grid runs with confidence intervals."""
    learned = main[
        (main["representation"] == "linear")
        & (main["status"] != "failed")
        & (main["stage"].isin(["main", "repair_main", "extra_dim_main"]))
    ].copy()
    if dims_to_plot is not None:
        learned = learned[learned["feature_dim"].astype(int).isin(dims_to_plot)]
    if learned.empty:
        return
    tabular = main[
        (main["representation"] == "tabular")
        & (main["status"] != "failed")
        & (main["stage"] == "tabular_main")
    ].copy()
    families = list(learned["graph_family"].drop_duplicates())
    modes = [mode for mode in MODE_LABELS if mode in set(learned["feature_mode"])]
    fig, axes = plt.subplots(
        len(families),
        len(modes),
        figsize=(6.2 * len(modes), 4.1 * len(families)),
        sharex=True,
        sharey=True,
    )
    axes = np.asarray(axes).reshape(len(families), len(modes))
    for row, family in enumerate(families):
        for col, mode in enumerate(modes):
            ax = axes[row, col]
            sub = learned[(learned["graph_family"] == family) & (learned["feature_mode"] == mode)]
            dims = sorted(int(dim) for dim in sub["feature_dim"].dropna().unique())
            for dim in dims:
                summary = (
                    sub[sub["feature_dim"] == dim]
                    .groupby("k")["score_reward"]
                    .agg(["mean", "std", "count"])
                    .reset_index()
                    .sort_values("k")
                )
                ci95 = 1.96 * summary["std"].fillna(0.0) / np.sqrt(summary["count"].clip(lower=1))
                ax.errorbar(
                    summary["k"],
                    summary["mean"],
                    yerr=ci95,
                    marker=_marker(dim),
                    linestyle=_linestyle(dim),
                    linewidth=1.8,
                    capsize=3,
                    elinewidth=1.0,
                    color=_color(dim),
                    label=f"D={dim}",
                )
                ax.fill_between(
                    summary["k"].to_numpy(dtype=float),
                    (summary["mean"] - ci95).to_numpy(dtype=float),
                    (summary["mean"] + ci95).to_numpy(dtype=float),
                    color=_color(dim),
                    alpha=0.08,
                    linewidth=0,
                )
            tabular_sub = tabular[tabular["graph_family"] == family]
            if not tabular_sub.empty:
                tabular_summary = (
                    tabular_sub.groupby("k")["score_reward"]
                    .agg(["mean", "std", "count"])
                    .reset_index()
                    .sort_values("k")
                )
                tabular_ci95 = 1.96 * tabular_summary["std"].fillna(0.0) / np.sqrt(
                    tabular_summary["count"].clip(lower=1)
                )
                ax.errorbar(
                    tabular_summary["k"],
                    tabular_summary["mean"],
                    yerr=tabular_ci95,
                    color="#111111",
                    marker="h",
                    linestyle="-.",
                    linewidth=2.2,
                    capsize=4,
                    elinewidth=1.1,
                    label="Sampled tabular",
                )
            ax.set_title(f"{family}: {MODE_LABELS[mode]}")
            ax.set_xlabel("Critic neighborhood k")
            ax.set_ylabel("Mean greedy eval reward per agent")
            ax.grid(True, alpha=0.25)
    handles, labels = axes[0, 0].get_legend_handles_labels()
    fig.legend(handles, labels, loc="lower center", ncol=min(4, len(labels)), frameon=False)
    fig.suptitle(title, y=0.98, fontsize=14)
    fig.tight_layout(rect=(0, 0.16, 1, 0.94))
    _save(fig, OUT_DIR / filename)
    plt.close(fig)


def plot_reward_vs_dim_by_k(main: pd.DataFrame) -> None:
    """Plot how reward changes with feature dimension separately for each k."""
    learned = main[
        (main["representation"] == "linear")
        & (main["status"] != "failed")
        & (main["stage"].isin(["main", "repair_main", "extra_dim_main"]))
    ].copy()
    if learned.empty:
        return
    families = list(learned["graph_family"].drop_duplicates())
    modes = [mode for mode in MODE_LABELS if mode in set(learned["feature_mode"])]
    k_colors = {0: "#4C78A8", 1: "#F58518", 2: "#54A24B", 3: "#E45756"}
    k_markers = {0: "o", 1: "s", 2: "^", 3: "D"}
    fig, axes = plt.subplots(
        len(families),
        len(modes),
        figsize=(6.2 * len(modes), 4.1 * len(families)),
        sharex=True,
        sharey=True,
    )
    axes = np.asarray(axes).reshape(len(families), len(modes))
    for row, family in enumerate(families):
        for col, mode in enumerate(modes):
            ax = axes[row, col]
            sub = learned[(learned["graph_family"] == family) & (learned["feature_mode"] == mode)]
            for k in sorted(int(value) for value in sub["k"].dropna().unique()):
                summary = (
                    sub[sub["k"] == k]
                    .groupby("feature_dim")["score_reward"]
                    .agg(["mean", "std", "count"])
                    .reset_index()
                    .sort_values("feature_dim")
                )
                ci95 = 1.96 * summary["std"].fillna(0.0) / np.sqrt(summary["count"].clip(lower=1))
                x = summary["feature_dim"].to_numpy(dtype=float)
                y = summary["mean"].to_numpy(dtype=float)
                err = ci95.to_numpy(dtype=float)
                ax.errorbar(
                    x,
                    y,
                    yerr=err,
                    color=k_colors[k],
                    marker=k_markers[k],
                    linewidth=1.9,
                    capsize=3,
                    elinewidth=1.0,
                    label=f"k={k}",
                )
                ax.fill_between(x, y - err, y + err, color=k_colors[k], alpha=0.08, linewidth=0)
            ax.set_xscale("log", base=2)
            ax.set_xticks(sorted(learned["feature_dim"].dropna().astype(int).unique()))
            ax.set_xticklabels([str(dim) for dim in sorted(learned["feature_dim"].dropna().astype(int).unique())])
            ax.set_title(f"{family}: {MODE_LABELS[mode]}")
            ax.set_xlabel("Feature dimension D")
            ax.set_ylabel("Mean greedy eval reward per agent")
            ax.grid(True, alpha=0.25)
    handles, labels = axes[0, 0].get_legend_handles_labels()
    fig.legend(handles, labels, loc="lower center", ncol=4, frameon=False)
    fig.suptitle("Reward vs feature dimension by critic neighborhood k", y=0.98, fontsize=14)
    fig.tight_layout(rect=(0, 0.10, 1, 0.94))
    _save(fig, OUT_DIR / "sampled_reward_vs_dim_by_k_ci.png")
    plt.close(fig)


def plot_shape_score(shapes: pd.DataFrame) -> None:
    """Plot the best sampled inverted-U score at each feature dimension."""
    if shapes.empty:
        return
    fig, axes = plt.subplots(1, 2, figsize=(10.5, 4.0), sharey=True)
    for ax, mode in zip(axes, MODE_LABELS):
        sub = shapes[shapes["feature_mode"] == mode]
        for family in sorted(sub["graph_family"].unique()):
            summary = (
                sub[sub["graph_family"] == family]
                .groupby("feature_dim")["shape_score"]
                .max()
                .reset_index()
                .sort_values("feature_dim")
            )
            ax.plot(summary["feature_dim"], summary["shape_score"], marker="o", linewidth=1.8, label=family)
        ax.axhline(0.02, color="#333333", linestyle="--", linewidth=1.0, label="target margin")
        ax.set_xscale("log", base=2)
        ax.set_title(MODE_LABELS[mode])
        ax.set_xlabel("Feature dimension D")
        ax.set_ylabel("Best shape score")
        ax.grid(True, alpha=0.25)
    handles, labels = axes[0].get_legend_handles_labels()
    fig.legend(handles, labels, loc="lower center", ncol=3, frameon=False)
    fig.suptitle("Inverted-U shape score vs feature dimension", y=0.98, fontsize=14)
    fig.tight_layout(rect=(0, 0.14, 1, 0.92))
    _save(fig, OUT_DIR / "sampled_shape_score_vs_dim.png")
    plt.close(fig)


def plot_scaling(shapes: pd.DataFrame) -> None:
    """Plot whether the strongest inverted-U score persists as network size grows."""
    if shapes.empty:
        return
    best = shapes.sort_values("shape_score", ascending=False).groupby(["graph_family", "size"]).head(1)
    fig, ax = plt.subplots(figsize=(6.8, 4.2))
    for family in sorted(best["graph_family"].unique()):
        sub = best[best["graph_family"] == family].sort_values("size")
        ax.plot(sub["size"], sub["shape_score"], marker="o", linewidth=1.9, label=family)
    ax.axhline(0.02, color="#333333", linestyle="--", linewidth=1.0, label="target margin")
    ax.set_xlabel("Number of agents")
    ax.set_ylabel("Best shape score")
    ax.set_title("Does the first-up-then-down trend persist with network size?")
    ax.grid(True, alpha=0.25)
    ax.legend(frameon=False)
    _save(fig, OUT_DIR / "sampled_shape_score_vs_size.png")
    plt.close(fig)


def main() -> None:
    """Regenerate the sampled scaling figures retained by the environment report."""
    main, shapes = _load()
    plot_reward_vs_k(main)
    plot_reward_vs_k(
        main,
        dims_to_plot={64, 128, 256, 512},
        filename="sampled_reward_vs_k_large_dims_ci.png",
        title="Sampled compliant memory-spillover reward vs k, large D only",
    )
    plot_reward_vs_dim_by_k(main)
    plot_shape_score(shapes)
    plot_scaling(shapes)


if __name__ == "__main__":
    main()


==> anc/experiment_reproducibility/experiments/results/truncation_linear_sampled_maintex/calibration_finals.csv <==
step,avg_reward_per_agent,critic_norm,mean_entropy,critic_table_size,actor_table_size,feature_dim,action_rate,wall_time_sec,health_rate,previous_action_rate,mean_neighbor_health,mean_neighbor_memory,mean_transition_prob,greedy_eval_reward,greedy_action_rate,greedy_health_rate,greedy_previous_action_rate,greedy_mean_neighbor_health,greedy_mean_neighbor_memory,greedy_mean_transition_prob,stochastic_eval_reward,stochastic_action_rate,stochastic_health_rate,stochastic_previous_action_rate,stochastic_mean_neighbor_health,stochastic_mean_neighbor_memory,stochastic_mean_transition_prob,graph_family,graph_label,size,param_label,stage,method,seed,status,label,base,persistence,own_action_gain,neighbor_health_gain,neighbor_memory_gain,action_cost,representation,feature_mode,k,alpha,beta,entropy_weight,critic_clip,theta_clip,actor_observation_hops,score_reward,score
800.0,0.147915625,1.7706775964362498,0.3441419021150911,24.0,4.0,8,0.12453125,0.791122791,0.174765625,0.12453125,0.1742578125,0.1240625,0.1751374999999999,0.0828125,0.0,0.0807291666666666,0.0,0.0768229166666666,0.0,0.0704114583333333,0.1434270833333333,0.1151041666666666,0.1661458333333333,0.1151041666666666,0.1671875,0.109375,0.1645234375,path,path_n16,16,memory_state_memory,calibration,additive_hash_D8_k0,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,additive_hash,0,0.05,0.08,0.0,50.0,8.0,0,0.0828125,0.0824583644807127
800.0,0.152771875,2.4587216058043087,0.225407669653698,24.0,4.0,8,0.1340625,0.9644497909999998,0.18171875,0.1340625,0.1815625,0.133671875,0.183520703125,0.0828125,0.0,0.0807291666666666,0.0,0.0768229166666666,0.0,0.0704114583333333,0.1079479166666666,0.0609375,0.11875,0.0609375,0.11953125,0.0578125,0.119,path,path_n16,16,memory_state_memory,calibration,additive_hash_D8_k0,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,additive_hash,0,0.1,0.1,0.001,70.0,10.0,0,0.0828125,0.0823207556788391
800.0,0.270953125,4.02735652687444,0.6137070111100732,448.0,4.0,8,0.30390625,0.8960130410000002,0.337265625,0.30390625,0.3375,0.3033984375,0.336389453125,0.0828125,0.0,0.0807291666666666,0.0,0.0768229166666666,0.0,0.0704114583333333,0.2535416666666666,0.2916666666666667,0.3161458333333333,0.2916666666666667,0.3153645833333333,0.2869791666666667,0.3211458333333333,path,path_n16,16,memory_state_memory,calibration,additive_hash_D8_k1,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,additive_hash,1,0.05,0.08,0.0,50.0,8.0,0,0.0828125,0.0820070286946251
800.0,0.2978875,4.670314648982523,0.583884474765923,448.0,4.0,8,0.34625,0.991992916,0.373671875,0.34625,0.3741796875,0.3456640625,0.37388359375,0.18690625,0.1755208333333333,0.225,0.1755208333333333,0.2216145833333333,0.1744791666666666,0.2243125,0.2896770833333333,0.3546875,0.3677083333333333,0.3546875,0.3684895833333333,0.3502604166666667,0.3758541666666666,path,path_n16,16,memory_state_memory,calibration,additive_hash_D8_k1,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,additive_hash,1,0.1,0.1,0.001,70.0,10.0,0,0.18690625,0.1859721870702035
800.0,0.132215625,2.4117962820377903,0.2366153454941736,2066.0,4.0,8,0.09859375,1.1536138750000005,0.153203125,0.09859375,0.15296875,0.0980078125,0.1523683593749999,0.0828125,0.0,0.0807291666666666,0.0,0.0768229166666666,0.0,0.0704114583333333,0.0988125,0.0385416666666666,0.1046875,0.0385416666666666,0.1049479166666666,0.03515625,0.1004322916666666,path,path_n16,16,memory_state_memory,calibration,additive_hash_D8_k2,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,additive_hash,2,0.05,0.08,0.0,50.0,8.0,0,0.0828125,0.0823301407435924
800.0,0.12129375,2.796519719248251,0.290571105821082,1699.0,4.0,8,0.08609375,1.2352318340000004,0.1396875,0.08609375,0.1389453125,0.085625,0.14049921875,0.0828125,0.0,0.0807291666666666,0.0,0.0768229166666666,0.0,0.0704114583333333,0.1114375,0.06875,0.1239583333333333,0.06875,0.1247395833333333,0.0651041666666666,0.1252760416666666,path,path_n16,16,memory_state_memory,calibration,additive_hash_D8_k2,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,additive_hash,2,0.1,0.1,0.001,70.0,10.0,0,0.0828125,0.0822531960561503
800.0,0.604171875,1.8525773182864265,0.1840629755148906,8737.0,4.0,8,0.8109375,1.941318290999999,0.782890625,0.8109375,0.783984375,0.8109765625,0.78163359375,0.7112499999999999,1.0,0.9359375,1.0,0.9377604166666668,1.0,0.937171875,0.6886875,0.9770833333333332,0.9067708333333332,0.9770833333333332,0.90859375,0.9763020833333332,0.9169348958333332,path,path_n16,16,memory_state_memory,calibration,additive_hash_D8_k3,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,additive_hash,3,0.05,0.08,0.0,50.0,8.0,0,0.7112499999999999,0.7108794845363426
800.0,0.6965234375,1.4458797559776655,0.1210559231862918,1957.0,4.0,8,0.958984375,1.420435125000001,0.9078125,0.958984375,0.90859375,0.9588671875,0.90690234375,0.7112499999999999,1.0,0.9359375,1.0,0.9377604166666668,1.0,0.937171875,0.6987916666666666,0.9927083333333332,0.9208333333333332,0.9927083333333332,0.9221354166666668,0.9927083333333332,0.9298098958333332,path,path_n16,16,memory_state_memory,calibration,additive_hash_D8_k3,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,additive_hash,3,0.1,0.1,0.001,70.0,10.0,0,0.7112499999999999,0.7109608240488045
800.0,0.1351375,2.805764546094791,0.3311888932634727,24.0,4.0,8,0.10875,0.7914991249999996,0.158515625,0.10875,0.1579296875,0.1082421875,0.1605359374999999,0.0828125,0.0,0.0807291666666666,0.0,0.0768229166666666,0.0,0.0704114583333333,0.125375,0.090625,0.1427083333333333,0.090625,0.1432291666666666,0.0864583333333333,0.1439765625,path,path_n16,16,memory_state_memory,calibration,pairwise_hash_D8_k0,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,pairwise_hash,0,0.05,0.08,0.0,50.0,8.0,0,0.0828125,0.082251347090781
800.0,0.1170734375,3.348852275496082,0.2974499557706055,24.0,4.0,8,0.081484375,0.8689924999999992,0.134453125,0.081484375,0.1337109375,0.081171875,0.13623515625,0.0828125,0.0,0.0807291666666666,0.0,0.0768229166666666,0.0,0.0704114583333333,0.12775,0.0916666666666666,0.1453125,0.0916666666666666,0.1466145833333333,0.0869791666666666,0.1450104166666666,path,path_n16,16,memory_state_memory,calibration,pairwise_hash_D8_k0,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,pairwise_hash,0,0.1,0.1,0.001,70.0,10.0,0,0.0828125,0.0821427295449007
800.0,0.3959734375,3.1034923797730576,0.6190625443538855,448.0,4.0,8,0.496640625,0.9715666250000012,0.505234375,0.496640625,0.5064453125,0.496171875,0.507233203125,0.7110729166666665,0.9984375,0.9354166666666668,0.9984375,0.9375,0.9981770833333332,0.9358515625,0.4749687499999999,0.6630208333333333,0.6223958333333334,0.6630208333333333,0.6244791666666667,0.6557291666666667,0.6431302083333333,path,path_n16,16,memory_state_memory,calibration,pairwise_hash_D8_k1,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,pairwise_hash,1,0.05,0.08,0.0,50.0,8.0,0,0.7110729166666665,0.7104522181907119
800.0,0.304709375,2.664714050809677,0.6301561208781477,448.0,4.0,8,0.3575,1.0213139170000003,0.383046875,0.3575,0.3834765625,0.3565625,0.383316796875,0.0828125,0.0,0.0807291666666666,0.0,0.0768229166666666,0.0,0.0704114583333333,0.2873645833333333,0.3557291666666666,0.365625,0.3557291666666666,0.36484375,0.3505208333333333,0.3750234375,path,path_n16,16,memory_state_memory,calibration,pairwise_hash_D8_k1,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,pairwise_hash,1,0.1,0.1,0.001,70.0,10.0,0,0.0828125,0.082279557189838
800.0,0.5127921875,1.869121146946464,0.2135740640330443,5207.0,4.0,8,0.674453125,1.4678323330000005,0.661484375,0.674453125,0.6627734375,0.67453125,0.6609253906250001,0.7112499999999999,1.0,0.9359375,1.0,0.9377604166666668,1.0,0.937171875,0.6931562499999999,0.9828125,0.9130208333333332,0.9828125,0.91484375,0.9815104166666668,0.9208984374999998,path,path_n16,16,memory_state_memory,calibration,pairwise_hash_D8_k2,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,pairwise_hash,2,0.05,0.08,0.0,50.0,8.0,0,0.7112499999999999,0.7108761757706107
800.0,0.55065625,1.8736503983221768,0.1005163219013492,4007.0,4.0,8,0.7328125,1.4894576250000018,0.7121875,0.7328125,0.7132421875,0.7321875,0.7097550781249999,0.7112499999999999,1.0,0.9359375,1.0,0.9377604166666668,1.0,0.937171875,0.6991979166666666,0.9932291666666668,0.9213541666666668,0.9932291666666668,0.9223958333333332,0.9934895833333334,0.9303854166666664,path,path_n16,16,memory_state_memory,calibration,pairwise_hash_D8_k2,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,pairwise_hash,2,0.1,0.1,0.001,70.0,10.0,0,0.7112499999999999,0.7108752699203355
800.0,0.23416875,1.2446751077274778,0.4246002053006817,11518.0,4.0,8,0.2509375,2.707365709000001,0.288828125,0.2509375,0.2891796875,0.25015625,0.2885921875,0.0828125,0.0,0.0807291666666666,0.0,0.0768229166666666,0.0,0.0704114583333333,0.1480625,0.1177083333333333,0.1713541666666666,0.1177083333333333,0.1721354166666666,0.1127604166666666,0.1687083333333333,path,path_n16,16,memory_state_memory,calibration,pairwise_hash_D8_k3,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,pairwise_hash,3,0.05,0.08,0.0,50.0,8.0,0,0.0828125,0.0825635649784545
800.0,0.1969203125,1.5071487436210136,0.386220813983847,8425.0,4.0,8,0.192265625,2.3763713330000016,0.238671875,0.192265625,0.2391015625,0.191484375,0.2365234375,0.0828125,0.0,0.0807291666666666,0.0,0.0768229166666666,0.0,0.0704114583333333,0.1459791666666667,0.1177083333333333,0.1692708333333333,0.1177083333333333,0.1700520833333333,0.1122395833333333,0.167171875,path,path_n16,16,memory_state_memory,calibration,pairwise_hash_D8_k3,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,pairwise_hash,3,0.1,0.1,0.001,70.0,10.0,0,0.0828125,0.0825110702512758
800.0,0.0898953125,3.0134044509033364,0.0837493242799323,24.0,4.0,16,0.034921875,0.7985151660000014,0.096875,0.034921875,0.0968359375,0.034453125,0.09552109375,0.0828125,0.0,0.0807291666666666,0.0,0.0768229166666666,0.0,0.0704114583333333,0.0828229166666666,0.0046875,0.08125,0.0046875,0.0809895833333333,0.0044270833333333,0.0743177083333333,path,path_n16,16,memory_state_memory,calibration,pairwise_hash_D16_k0,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,pairwise_hash,0,0.05,0.08,0.0,50.0,8.0,0,0.0828125,0.0822098191098193
800.0,0.07926875,3.330906042491309,0.0482802233629598,24.0,4.0,16,0.01859375,0.8478257499999984,0.08265625,0.01859375,0.082421875,0.0187109375,0.081326171875,0.0828125,0.0,0.0807291666666666,0.0,0.0768229166666666,0.0,0.0704114583333333,0.0810833333333333,0.003125,0.0791666666666666,0.003125,0.07890625,0.0028645833333333,0.0727708333333333,path,path_n16,16,memory_state_memory,calibration,pairwise_hash_D16_k0,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,pairwise_hash,0,0.1,0.1,0.001,70.0,10.0,0,0.0828125,0.0821463187915017
800.0,0.6452546875000001,4.015667245736129,0.0979253742296248,448.0,4.0,16,0.872421875,0.9092909159999998,0.83765625,0.872421875,0.83875,0.87328125,0.83376640625,0.7112499999999999,1.0,0.9359375,1.0,0.9377604166666668,1.0,0.937171875,0.69896875,0.9942708333333332,0.9213541666666668,0.9942708333333332,0.9223958333333332,0.99453125,0.931078125,path,path_n16,16,memory_state_memory,calibration,pairwise_hash_D16_k1,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,pairwise_hash,1,0.05,0.08,0.0,50.0,8.0,0,0.7112499999999999,0.7104468665508528
800.0,0.6737296875000002,4.4732998985808194,0.0442827605780761,439.0,4.0,16,0.924453125,0.9878252080000004,0.877578125,0.924453125,0.8784765625,0.924609375,0.8762230468749999,0.7112499999999999,1.0,0.9359375,1.0,0.9377604166666668,1.0,0.937171875,0.7011145833333333,0.9963541666666668,0.9239583333333332,0.9963541666666668,0.9252604166666668,0.9966145833333332,0.9328932291666664,path,path_n16,16,memory_state_memory,calibration,pairwise_hash_D16_k1,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,pairwise_hash,1,0.1,0.1,0.001,70.0,10.0,0,0.7112499999999999,0.7103553400202838
800.0,0.480875,3.455625556670059,0.1409507827798345,5900.0,4.0,16,0.6203125,1.4666446670000006,0.6178125,0.6203125,0.6178515625,0.6211328125,0.615123046875,0.7112499999999999,1.0,0.9359375,1.0,0.9377604166666668,1.0,0.937171875,0.69640625,0.9869791666666666,0.9171875,0.9869791666666666,0.91875,0.9864583333333332,0.9249947916666664,path,path_n16,16,memory_state_memory,calibration,pairwise_hash_D16_k2,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,pairwise_hash,2,0.05,0.08,0.0,50.0,8.0,0,0.7112499999999999,0.710558874888666
800.0,0.61871875,3.2253979112672417,0.1032594070830645,3666.0,4.0,16,0.83359375,1.408921166999999,0.802578125,0.83359375,0.8035546875,0.834140625,0.798776171875,0.7112499999999999,1.0,0.9359375,1.0,0.9377604166666668,1.0,0.937171875,0.7003020833333333,0.9953125,0.9229166666666668,0.9953125,0.92421875,0.9955729166666668,0.9320494791666666,path,path_n16,16,memory_state_memory,calibration,pairwise_hash_D16_k2,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,pairwise_hash,2,0.1,0.1,0.001,70.0,10.0,0,0.7112499999999999,0.7106049204177465
800.0,0.4735593749999999,2.8469113098046144,0.2612487008616499,15470.0,4.0,16,0.60953125,3.273377666000002,0.608046875,0.60953125,0.6079296875,0.610703125,0.607344921875,0.7112499999999999,1.0,0.9359375,1.0,0.9377604166666668,1.0,0.937171875,0.6855416666666666,0.9677083333333332,0.9015625,0.9677083333333332,0.9033854166666668,0.9669270833333332,0.9096901041666664,path,path_n16,16,memory_state_memory,calibration,pairwise_hash_D16_k3,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,pairwise_hash,3,0.05,0.08,0.0,50.0,8.0,0,0.7112499999999999,0.710680617738039
800.0,0.7022875000000002,3.584936822985764,0.0415496711186873,1727.0,4.0,16,0.97078125,1.455112249999999,0.916328125,0.97078125,0.9173046875,0.97109375,0.9162925781250002,0.7112499999999999,1.0,0.9359375,1.0,0.9377604166666668,1.0,0.937171875,0.7019270833333333,0.9973958333333334,0.925,0.9973958333333334,0.9263020833333332,0.99765625,0.9337786458333333,path,path_n16,16,memory_state_memory,calibration,pairwise_hash_D16_k3,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,pairwise_hash,3,0.1,0.1,0.001,70.0,10.0,0,0.7112499999999999,0.7105330126354028
800.0,0.1257015625,1.2544780993108142,0.4941035942380701,38.0,4.0,8,0.093046875,0.9031928329999984,0.145703125,0.093046875,0.1456966145833333,0.09251953125,0.1466197916666666,0.0807291666666666,0.0,0.0786458333333333,0.0,0.0765190972222222,0.0,0.07052734375,0.2144895833333333,0.2182291666666666,0.2604166666666667,0.2182291666666666,0.2597656249999999,0.2160590277777777,0.2594800347222222,grid,grid_4x4,16,memory_state_memory,calibration,additive_hash_D8_k0,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,additive_hash,0,0.05,0.08,0.0,50.0,8.0,0,0.0807291666666666,0.0804782710468045
800.0,0.1059375,1.6688685221395965,0.257182419926045,36.0,4.0,8,0.0625,0.8697393330000054,0.11921875,0.0625,0.11931640625,0.0625455729166666,0.1199505208333333,0.0807291666666666,0.0,0.0786458333333333,0.0,0.0765190972222222,0.0,0.07052734375,0.12078125,0.0807291666666666,0.1359375,0.0807291666666666,0.1363715277777777,0.0787760416666666,0.1369431423611111,grid,grid_4x4,16,memory_state_memory,calibration,additive_hash_D8_k0,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,additive_hash,0,0.1,0.1,0.001,70.0,10.0,0,0.0807291666666666,0.0803953929622387
800.0,0.1819203125,1.981524181925279,0.380517658145464,2864.0,4.0,8,0.168828125,1.1407948750000043,0.21859375,0.168828125,0.2190885416666666,0.1687109375,0.2162555338541666,0.0807291666666666,0.0,0.0786458333333333,0.0,0.0765190972222222,0.0,0.07052734375,0.13046875,0.0911458333333333,0.1479166666666666,0.0911458333333333,0.1486545138888888,0.0894965277777777,0.1471128472222222,grid,grid_4x4,16,memory_state_memory,calibration,additive_hash_D8_k1,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,additive_hash,1,0.05,0.08,0.0,50.0,8.0,0,0.0807291666666666,0.0803328618302816
800.0,0.1464828125,2.487775419244693,0.2871000613628324,2185.0,4.0,8,0.120390625,1.176716124999999,0.1725,0.120390625,0.1728450520833333,0.1197981770833333,0.1718316406249999,0.0807291666666666,0.0,0.0786458333333333,0.0,0.0765190972222222,0.0,0.07052734375,0.1124166666666666,0.0666666666666666,0.1244791666666666,0.0666666666666666,0.12578125,0.0641493055555555,0.1246827256944444,grid,grid_4x4,16,memory_state_memory,calibration,additive_hash_D8_k1,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,additive_hash,1,0.1,0.1,0.001,70.0,10.0,0,0.0807291666666666,0.0802316115828177
800.0,0.203140625,1.2906296122538634,0.3565899817123378,14015.0,4.0,8,0.20234375,2.8974791249999967,0.2471875,0.20234375,0.2476953125,0.2019010416666666,0.2458233723958333,0.0807291666666666,0.0,0.0786458333333333,0.0,0.0765190972222222,0.0,0.07052734375,0.13209375,0.0932291666666666,0.15,0.0932291666666666,0.1505642361111111,0.0907552083333333,0.1484262152777778,grid,grid_4x4,16,memory_state_memory,calibration,additive_hash_D8_k2,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,additive_hash,2,0.05,0.08,0.0,50.0,8.0,0,0.0807291666666666,0.0804710407442159
800.0,0.2021265625,1.3361636326015622,0.2972499822186985,13724.0,4.0,8,0.199140625,2.928151457999995,0.24546875,0.199140625,0.2460546875,0.1986197916666666,0.2431483723958333,0.0807291666666666,0.0,0.0786458333333333,0.0,0.0765190972222222,0.0,0.07052734375,0.1221145833333333,0.0817708333333333,0.1375,0.0817708333333333,0.1381510416666666,0.0799479166666666,0.1381345486111111,grid,grid_4x4,16,memory_state_memory,calibration,additive_hash_D8_k2,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,additive_hash,2,0.1,0.1,0.001,70.0,10.0,0,0.0807291666666666,0.0804619339401463
800.0,0.1832140625,0.7708798473481548,0.3238657266415015,16267.0,4.0,8,0.172890625,4.081597084000002,0.22078125,0.172890625,0.2215885416666666,0.17193359375,0.2190520182291666,0.0807291666666666,0.0,0.0786458333333333,0.0,0.0765190972222222,0.0,0.07052734375,0.11328125,0.0651041666666666,0.125,0.0651041666666666,0.1270399305555555,0.0619357638888888,0.1233376736111111,grid,grid_4x4,16,memory_state_memory,calibration,additive_hash_D8_k3,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,additive_hash,3,0.05,0.08,0.0,50.0,8.0,0,0.0807291666666666,0.080574990697197
800.0,0.151796875,0.8962775960695603,0.2489994373736679,11749.0,4.0,8,0.125,3.483364209000001,0.17875,0.125,0.17935546875,0.124375,0.1765584635416666,0.0807291666666666,0.0,0.0786458333333333,0.0,0.0765190972222222,0.0,0.07052734375,0.0982291666666666,0.0364583333333333,0.1036458333333333,0.0364583333333333,0.1046006944444444,0.0342013888888888,0.0996584201388888,grid,grid_4x4,16,memory_state_memory,calibration,additive_hash_D8_k3,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,additive_hash,3,0.1,0.1,0.001,70.0,10.0,0,0.0807291666666666,0.0805499111474527
800.0,0.1154921875,2.473440994348431,0.3629864971352803,37.0,4.0,8,0.080859375,0.7733539169999943,0.1328125,0.080859375,0.13302734375,0.0801888020833333,0.1352928385416666,0.0807291666666666,0.0,0.0786458333333333,0.0,0.0765190972222222,0.0,0.07052734375,0.1371979166666666,0.0984375,0.15625,0.0984375,0.1565104166666666,0.0963541666666666,0.1536644965277777,grid,grid_4x4,16,memory_state_memory,calibration,pairwise_hash_D8_k0,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,pairwise_hash,0,0.05,0.08,0.0,50.0,8.0,0,0.0807291666666666,0.0802344784677969
800.0,0.14504375,2.884827377704364,0.3754019161027206,39.0,4.0,8,0.12515625,0.8563925419999947,0.172109375,0.12515625,0.172578125,0.1246875,0.1751651692708333,0.0846145833333333,0.0036458333333333,0.0833333333333333,0.0036458333333333,0.0810329861111111,0.0038194444444444,0.0741957465277778,0.1751770833333333,0.1578125,0.2072916666666666,0.1578125,0.208984375,0.1540798611111111,0.2053567708333333,grid,grid_4x4,16,memory_state_memory,calibration,pairwise_hash_D8_k0,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,pairwise_hash,0,0.1,0.1,0.001,70.0,10.0,0,0.0846145833333333,0.0840376178577924
800.0,0.240665625,1.1710111717567684,0.6253835358712836,4167.0,4.0,8,0.26046875,1.375129292000004,0.2975,0.26046875,0.2987174479166666,0.2596223958333333,0.2971882812499999,0.0807291666666666,0.0,0.0786458333333333,0.0,0.0765190972222222,0.0,0.07052734375,0.25071875,0.2973958333333333,0.315625,0.2973958333333333,0.3124131944444444,0.2936197916666666,0.3242296006944444,grid,grid_4x4,16,memory_state_memory,calibration,pairwise_hash_D8_k1,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,pairwise_hash,1,0.05,0.08,0.0,50.0,8.0,0,0.0807291666666666,0.0804949644323153
800.0,0.1986046875,1.255010027047143,0.4762535986305438,3187.0,4.0,8,0.196328125,1.4096802919999971,0.241328125,0.196328125,0.2417057291666666,0.1954166666666666,0.2398124348958333,0.0807291666666666,0.0,0.0786458333333333,0.0,0.0765190972222222,0.0,0.07052734375,0.18303125,0.1765625,0.2197916666666666,0.1765625,0.2209635416666666,0.1736979166666666,0.2211527777777777,grid,grid_4x4,16,memory_state_memory,calibration,pairwise_hash_D8_k1,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,pairwise_hash,1,0.1,0.1,0.001,70.0,10.0,0,0.0807291666666666,0.0804781646612572
800.0,0.17113125,0.7703765163251848,0.2916210282284411,10756.0,4.0,8,0.15359375,3.395454540999999,0.204453125,0.15359375,0.2051106770833333,0.1530208333333333,0.2022471354166666,0.0807291666666666,0.0,0.0786458333333333,0.0,0.0765190972222222,0.0,0.07052734375,0.1093854166666666,0.0567708333333333,0.1192708333333333,0.0567708333333333,0.1211371527777777,0.0539062499999999,0.1166475694444444,grid,grid_4x4,16,memory_state_memory,calibration,pairwise_hash_D8_k2,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,pairwise_hash,2,0.05,0.08,0.0,50.0,8.0,0,0.0807291666666666,0.0805750913634016
800.0,0.1373328125,1.0408302454442613,0.2036661450948237,7674.0,4.0,8,0.104453125,2.8178692079999976,0.159609375,0.104453125,0.1599479166666666,0.1039908854166666,0.158116015625,0.0807291666666666,0.0,0.0786458333333333,0.0,0.0765190972222222,0.0,0.07052734375,0.09584375,0.0307291666666666,0.1,0.0307291666666666,0.1010416666666666,0.0289930555555555,0.0952026909722222,grid,grid_4x4,16,memory_state_memory,calibration,pairwise_hash_D8_k2,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,pairwise_hash,2,0.1,0.1,0.001,70.0,10.0,0,0.0807291666666666,0.0805210006175778
800.0,0.1693812499999999,0.6176172157713751,0.320463531905079,15545.0,4.0,8,0.15515625,5.988826749999994,0.203046875,0.15515625,0.2036002604166666,0.1545182291666666,0.2030023437499999,0.0807291666666666,0.0,0.0786458333333333,0.0,0.0765190972222222,0.0,0.07052734375,0.1143854166666666,0.0671875,0.1265625,0.0671875,0.1288194444444444,0.0641059027777777,0.12523828125,grid,grid_4x4,16,memory_state_memory,calibration,pairwise_hash_D8_k3,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,pairwise_hash,3,0.05,0.08,0.0,50.0,8.0,0,0.0807291666666666,0.0806056432235124
800.0,0.1321265625,0.6501250232725848,0.2582919241328118,10594.0,4.0,8,0.097578125,4.733838333999998,0.152890625,0.097578125,0.1531575520833333,0.0969921875,0.1516672526041666,0.0807291666666666,0.0,0.0786458333333333,0.0,0.0765190972222222,0.0,0.07052734375,0.1022291666666666,0.0395833333333333,0.1083333333333333,0.0395833333333333,0.1096788194444444,0.0372395833333333,0.1028593749999999,grid,grid_4x4,16,memory_state_memory,calibration,pairwise_hash_D8_k3,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,pairwise_hash,3,0.1,0.1,0.001,70.0,10.0,0,0.0807291666666666,0.0805991416620121
800.0,0.086778125,2.9903439269816676,0.0856280374364966,37.0,4.0,16,0.02671875,0.823946792000001,0.091953125,0.02671875,0.0919661458333333,0.0262239583333333,0.0886459635416666,0.0807291666666666,0.0,0.0786458333333333,0.0,0.0765190972222222,0.0,0.07052734375,0.0823020833333333,0.0046875,0.0807291666666666,0.0046875,0.0809895833333333,0.0048177083333333,0.0744934895833333,grid,grid_4x4,16,memory_state_memory,calibration,pairwise_hash_D16_k0,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,pairwise_hash,0,0.05,0.08,0.0,50.0,8.0,0,0.0807291666666666,0.0801310978812703
800.0,0.07761875,2.993642097742524,0.0488395153119487,33.0,4.0,16,0.014375,0.8661762090000025,0.080078125,0.014375,0.0801432291666666,0.0141666666666666,0.077596484375,0.0807291666666666,0.0,0.0786458333333333,0.0,0.0765190972222222,0.0,0.07052734375,0.0810833333333333,0.003125,0.0791666666666666,0.003125,0.079296875,0.0032986111111111,0.0730668402777778,grid,grid_4x4,16,memory_state_memory,calibration,pairwise_hash_D16_k0,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,pairwise_hash,0,0.1,0.1,0.001,70.0,10.0,0,0.0807291666666666,0.0801304382471181
800.0,0.2709578125,1.9549068177258713,0.5687898201206426,4791.0,4.0,16,0.302109375,1.4052872499999864,0.337109375,0.302109375,0.3364778645833333,0.3025976562499999,0.3357393229166666,0.0807291666666666,0.0,0.0786458333333333,0.0,0.0765190972222222,0.0,0.07052734375,0.2487604166666666,0.2755208333333333,0.3078125,0.2755208333333333,0.3069010416666666,0.2723090277777777,0.3084244791666666,grid,grid_4x4,16,memory_state_memory,calibration,pairwise_hash_D16_k1,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,pairwise_hash,1,0.05,0.08,0.0,50.0,8.0,0,0.0807291666666666,0.0803381853031214
800.0,0.2785703125,2.0542218552244185,0.6013190101539378,5009.0,4.0,16,0.317578125,1.5082660839999988,0.348203125,0.317578125,0.3480729166666666,0.3170833333333333,0.3483622395833333,0.3684895833333333,0.4296875,0.4640625,0.4296875,0.4649739583333333,0.4303385416666667,0.4537226562499999,0.3329583333333333,0.4041666666666667,0.4208333333333333,0.4041666666666667,0.4187934027777777,0.4015190972222221,0.4229496527777777,grid,grid_4x4,16,memory_state_memory,calibration,pairwise_hash_D16_k1,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,pairwise_hash,1,0.1,0.1,0.001,70.0,10.0,0,0.3684895833333333,0.3680787389622884
800.0,0.1812109375,1.3831483528457282,0.3473146851464148,11395.0,4.0,16,0.169921875,3.419804040999992,0.218203125,0.169921875,0.21828125,0.168671875,0.2160533854166667,0.0807291666666666,0.0,0.0786458333333333,0.0,0.0765190972222222,0.0,0.07052734375,0.1466041666666666,0.1125,0.1692708333333333,0.1125,0.1697482638888888,0.1101128472222222,0.1657248263888888,grid,grid_4x4,16,memory_state_memory,calibration,pairwise_hash_D16_k2,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,pairwise_hash,2,0.05,0.08,0.0,50.0,8.0,0,0.0807291666666666,0.0804525369960975
800.0,0.153503125,1.4463577175627242,0.3304748726177811,8983.0,4.0,16,0.13109375,3.084318499999995,0.181953125,0.13109375,0.1816536458333333,0.1292968749999999,0.1804404947916666,0.0807291666666666,0.0,0.0786458333333333,0.0,0.0765190972222222,0.0,0.07052734375,0.1443958333333333,0.1083333333333333,0.1661458333333333,0.1083333333333333,0.1667100694444444,0.1062065972222222,0.1627005208333333,grid,grid_4x4,16,memory_state_memory,calibration,pairwise_hash_D16_k2,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,pairwise_hash,2,0.1,0.1,0.001,70.0,10.0,0,0.0807291666666666,0.0804398951231541
800.0,0.2297953125,1.3372596696734198,0.4020800948863452,19831.0,4.0,16,0.239921875,6.6952282499999995,0.2821875,0.239921875,0.2825846354166667,0.23947265625,0.2797214192708333,0.0807291666666666,0.0,0.0786458333333333,0.0,0.0765190972222222,0.0,0.07052734375,0.1446979166666667,0.1140625,0.1677083333333333,0.1140625,0.1683159722222222,0.1119791666666666,0.1671332465277777,grid,grid_4x4,16,memory_state_memory,calibration,pairwise_hash_D16_k3,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,pairwise_hash,3,0.05,0.08,0.0,50.0,8.0,0,0.0807291666666666,0.0804617147327319
800.0,0.1490953125,1.1416968712248616,0.2446056526204672,12742.0,4.0,16,0.124140625,4.962261708,0.17578125,0.124140625,0.1753450520833333,0.1231575520833333,0.1748627604166666,0.0807291666666666,0.0,0.0786458333333333,0.0,0.0765190972222222,0.0,0.07052734375,0.1079375,0.05625,0.1182291666666666,0.05625,0.1202690972222222,0.0545572916666666,0.1168220486111111,grid,grid_4x4,16,memory_state_memory,calibration,pairwise_hash_D16_k3,0,ok,memory_state_memory,0.05,0.06,0.01,0.15,0.7,0.22,linear,pairwise_hash,3,0.1,0.1,0.001,70.0,10.0,0,0.0807291666666666,0.0805008272924217
800.0,0.13075,1.6880246214196186,0.337626032643171,24.0,4.0,8,0.122421875,0.8122328750000065,0.1546875,0.122421875,0.1546875,0.1216796875,0.1552562499999999,0.0713541666666666,0.0,0.0692708333333333,0.0,0.0661458333333333,0.0,0.0594453125,0.1238541666666666,0.1125,0.14375,0.1125,0.14453125,0.1067708333333333,0.1443046875,path,path_n16,16,memory_moderate,calibration,additive_hash_D8_k0,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,0,0.05,0.08,0.0,50.0,8.0,0,0.0713541666666666,0.0710165617423827
800.0,0.1831406249999999,1.9585130430192208,0.5141841087683998,24.0,4.0,8,0.204609375,0.9683046250000018,0.223671875,0.204609375,0.2230078125,0.2045703125,0.223426171875,0.3364583333333333,0.4401041666666667,0.4255208333333333,0.4401041666666667,0.4247395833333333,0.4411458333333333,0.4195572916666666,0.2613541666666667,0.3546875,0.3317708333333333,0.3546875,0.3330729166666666,0.3505208333333333,0.3424739583333333,path,path_n16,16,memory_moderate,calibration,additive_hash_D8_k0,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,0,0.1,0.1,0.001,70.0,10.0,0,0.3364583333333333,0.3360666307247295
800.0,0.258421875,3.929129027804199,0.6161071535084154,448.0,4.0,8,0.3246875,0.909916042000006,0.322890625,0.3246875,0.32296875,0.324140625,0.3223734375,0.0713541666666666,0.0,0.0692708333333333,0.0,0.0661458333333333,0.0,0.0594453125,0.2370833333333333,0.3015625,0.2958333333333333,0.3015625,0.2950520833333333,0.2966145833333333,0.2988255208333334,path,path_n16,16,memory_moderate,calibration,additive_hash_D8_k1,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,1,0.05,0.08,0.0,50.0,8.0,0,0.0713541666666666,0.0705683408611058
800.0,0.267859375,4.614083127308851,0.5893480887319829,448.0,4.0,8,0.338828125,0.9700147079999936,0.335078125,0.338828125,0.335625,0.3380859375,0.333919921875,0.0713541666666666,0.0,0.0692708333333333,0.0,0.0661458333333333,0.0,0.0594453125,0.2411458333333333,0.3255208333333333,0.30625,0.3255208333333333,0.3067708333333333,0.3192708333333333,0.3178072916666666,path,path_n16,16,memory_moderate,calibration,additive_hash_D8_k1,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,1,0.1,0.1,0.001,70.0,10.0,0,0.0713541666666666,0.0704313500412048
800.0,0.118640625,2.2224835424821725,0.2923866258388187,1925.0,4.0,8,0.10328125,1.1162258749999978,0.13875,0.10328125,0.138671875,0.1022265625,0.139342578125,0.0713541666666666,0.0,0.0692708333333333,0.0,0.0661458333333333,0.0,0.0594453125,0.091875,0.0536458333333333,0.1,0.0536458333333333,0.1005208333333333,0.0502604166666666,0.0991875,path,path_n16,16,memory_moderate,calibration,additive_hash_D8_k2,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,2,0.05,0.08,0.0,50.0,8.0,0,0.0713541666666666,0.0709096699581702
800.0,0.094453125,2.709319898790016,0.1962267941593995,1284.0,4.0,8,0.06484375,1.1664646669999996,0.10671875,0.06484375,0.106484375,0.0640625,0.10789453125,0.0713541666666666,0.0,0.0692708333333333,0.0,0.0661458333333333,0.0,0.0594453125,0.0782291666666666,0.0307291666666666,0.0817708333333333,0.0307291666666666,0.0825520833333333,0.0278645833333333,0.0811067708333333,path,path_n16,16,memory_moderate,calibration,additive_hash_D8_k2,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,2,0.1,0.1,0.001,70.0,10.0,0,0.0713541666666666,0.0708123026869086
800.0,0.5847187500000001,1.7837503927040153,0.2070423862274831,7343.0,4.0,8,0.8475,1.79194691699999,0.754453125,0.8475,0.75515625,0.84734375,0.754033203125,0.6755208333333333,1.0,0.8796875,1.0,0.88125,1.0,0.8777630208333334,0.6544791666666667,0.9645833333333332,0.85,0.9645833333333332,0.8518229166666667,0.9630208333333332,0.8478020833333333,path,path_n16,16,memory_moderate,calibration,additive_hash_D8_k3,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,3,0.05,0.08,0.0,50.0,8.0,0,0.6755208333333333,0.6751640832547925
800.0,0.6592031249999999,1.6449574635826545,0.0791248057648871,2236.0,4.0,8,0.9621875,1.406152249999991,0.851875,0.9621875,0.8528515625,0.962265625,0.84917890625,0.6755208333333333,1.0,0.8796875,1.0,0.88125,1.0,0.8777630208333334,0.6694791666666667,0.99375,0.871875,0.99375,0.8716145833333333,0.9940104166666668,0.8725208333333334,path,path_n16,16,memory_moderate,calibration,additive_hash_D8_k3,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,3,0.1,0.1,0.001,70.0,10.0,0,0.6755208333333333,0.6751918418406169
800.0,0.126390625,2.83544083019138,0.3349009229071242,24.0,4.0,8,0.1184375,0.7595217079999941,0.14953125,0.1184375,0.1490234375,0.118203125,0.1522296875,0.0713541666666666,0.0,0.0692708333333333,0.0,0.0661458333333333,0.0,0.0594453125,0.1085416666666666,0.0875,0.1234375,0.0875,0.12421875,0.0830729166666666,0.1254374999999999,path,path_n16,16,memory_moderate,calibration,pairwise_hash_D8_k0,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,0,0.05,0.08,0.0,50.0,8.0,0,0.0713541666666666,0.0707870785006283
800.0,0.11490625,3.4991300519705746,0.3768267745169258,24.0,4.0,8,0.096953125,0.8394495839999934,0.13375,0.096953125,0.1336328125,0.0965625,0.134629296875,0.0713541666666666,0.0,0.0692708333333333,0.0,0.0661458333333333,0.0,0.0594453125,0.1011458333333333,0.0671875,0.1119791666666666,0.0671875,0.1127604166666666,0.0630208333333333,0.1098645833333333,path,path_n16,16,memory_moderate,calibration,pairwise_hash_D8_k0,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,0,0.1,0.1,0.001,70.0,10.0,0,0.0713541666666666,0.0706543406562725
800.0,0.304484375,2.602456808471868,0.6719440692136474,448.0,4.0,8,0.400234375,0.9336265839999952,0.384140625,0.400234375,0.3841015625,0.399921875,0.384794140625,0.0713541666666666,0.0,0.0692708333333333,0.0,0.0661458333333333,0.0,0.0594453125,0.2873958333333333,0.4015625,0.3677083333333333,0.4015625,0.3674479166666666,0.3955729166666666,0.3796953125,path,path_n16,16,memory_moderate,calibration,pairwise_hash_D8_k1,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,1,0.05,0.08,0.0,50.0,8.0,0,0.0713541666666666,0.0708336753049723
800.0,0.32334375,3.4522776864593365,0.6685046826329343,448.0,4.0,8,0.428203125,0.9929145839999904,0.40859375,0.428203125,0.40875,0.4269140625,0.407225390625,0.0753124999999999,0.0036458333333333,0.0739583333333333,0.0036458333333333,0.0705729166666666,0.00390625,0.0627734375,0.3479166666666666,0.5052083333333334,0.4489583333333333,0.5052083333333334,0.45,0.4997395833333333,0.46503125,path,path_n16,16,memory_moderate,calibration,pairwise_hash_D8_k1,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,1,0.1,0.1,0.001,70.0,10.0,0,0.0753124999999999,0.0746220444627081
800.0,0.521484375,1.8608449510284504,0.1587010095339979,5252.0,4.0,8,0.74375,1.472650833000003,0.67046875,0.74375,0.6713671875,0.7434375,0.6683570312499999,0.6755208333333333,1.0,0.8796875,1.0,0.88125,1.0,0.8777630208333334,0.664375,0.9828125,0.8645833333333334,0.9828125,0.8653645833333333,0.98125,0.8623098958333334,path,path_n16,16,memory_moderate,calibration,pairwise_hash_D8_k2,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,2,0.05,0.08,0.0,50.0,8.0,0,0.6755208333333333,0.6751486643431277
800.0,0.519546875,1.9178362234892936,0.0963611400621279,5140.0,4.0,8,0.7409375,1.5456750410000095,0.66796875,0.7409375,0.66921875,0.7402734375,0.6657734375,0.6755208333333333,1.0,0.8796875,1.0,0.88125,1.0,0.8777630208333334,0.6692708333333335,0.9921875,0.8713541666666667,0.9921875,0.8713541666666667,0.9921875,0.8711093750000001,path,path_n16,16,memory_moderate,calibration,pairwise_hash_D8_k2,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,2,0.1,0.1,0.001,70.0,10.0,0,0.6755208333333333,0.6751372660886354
800.0,0.2244375,1.2147302233013997,0.4602813728586385,11850.0,4.0,8,0.268828125,2.7978917080000087,0.27765625,0.268828125,0.2779296875,0.2683203125,0.2764933593750001,0.0713541666666666,0.0,0.0692708333333333,0.0,0.0661458333333333,0.0,0.0594453125,0.1417708333333333,0.1427083333333333,0.1677083333333333,0.1427083333333333,0.16796875,0.13671875,0.1689583333333333,path,path_n16,16,memory_moderate,calibration,pairwise_hash_D8_k3,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,3,0.05,0.08,0.0,50.0,8.0,0,0.0713541666666666,0.0711112206220063
800.0,0.1799531249999999,1.4973234757572051,0.4263609287181508,8196.0,4.0,8,0.197109375,2.402430332999998,0.218828125,0.197109375,0.2187890625,0.196484375,0.2172359375,0.0713541666666666,0.0,0.0692708333333333,0.0,0.0661458333333333,0.0,0.0594453125,0.13,0.1130208333333333,0.15,0.1130208333333333,0.15,0.10859375,0.1469192708333332,path,path_n16,16,memory_moderate,calibration,pairwise_hash_D8_k3,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,3,0.1,0.1,0.001,70.0,10.0,0,0.0713541666666666,0.0710547019715152
800.0,0.0790625,2.9342925011878687,0.0845639673813601,24.0,4.0,16,0.034765625,0.7791513749999979,0.0853125,0.034765625,0.085234375,0.034375,0.0836234375,0.0713541666666666,0.0,0.0692708333333333,0.0,0.0661458333333333,0.0,0.0594453125,0.0683333333333333,0.0046875,0.0666666666666666,0.0046875,0.0666666666666666,0.0044270833333333,0.0628020833333333,path,path_n16,16,memory_moderate,calibration,pairwise_hash_D16_k0,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,0,0.05,0.08,0.0,50.0,8.0,0,0.0713541666666666,0.0707673081664291
800.0,0.07040625,2.9301646807264805,0.059154025668455,24.0,4.0,16,0.020234375,0.8707626659999903,0.07375,0.020234375,0.0734375,0.020234375,0.0719359375,0.0713541666666666,0.0,0.0692708333333333,0.0,0.0661458333333333,0.0,0.0594453125,0.0670833333333333,0.003125,0.0651041666666666,0.003125,0.0651041666666666,0.0028645833333333,0.0614895833333333,path,path_n16,16,memory_moderate,calibration,pairwise_hash_D16_k0,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,0,0.1,0.1,0.001,70.0,10.0,0,0.0713541666666666,0.0707681337305213
800.0,0.605890625,4.220166452831624,0.0976606229807512,448.0,4.0,16,0.8725,0.925262625000002,0.78078125,0.8725,0.7821484375,0.8730859375,0.7757753906250001,0.6755208333333333,1.0,0.8796875,1.0,0.88125,1.0,0.8777630208333334,0.6691666666666668,0.9927083333333332,0.8713541666666667,0.9927083333333332,0.8713541666666667,0.9927083333333332,0.8715052083333334,path,path_n16,16,memory_moderate,calibration,pairwise_hash_D16_k1,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,1,0.05,0.08,0.0,50.0,8.0,0,0.6755208333333333,0.674676800042767
800.0,0.6297968749999999,3.665439594168856,0.057280620930787,438.0,4.0,16,0.91703125,0.9863965840000049,0.81359375,0.91703125,0.8150390625,0.917109375,0.8118671875,0.6755208333333333,1.0,0.8796875,1.0,0.88125,1.0,0.8777630208333334,0.6703125,0.9947916666666666,0.8729166666666667,0.9947916666666666,0.8729166666666667,0.9950520833333332,0.8734088541666668,path,path_n16,16,memory_moderate,calibration,pairwise_hash_D16_k1,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,1,0.1,0.1,0.001,70.0,10.0,0,0.6755208333333333,0.6747877454144996
800.0,0.29740625,2.9622559022432533,0.6436432866369504,6342.0,4.0,16,0.38484375,1.5493002500000017,0.37421875,0.38484375,0.3751953125,0.3851171875,0.372569921875,0.6755208333333333,1.0,0.8796875,1.0,0.88125,1.0,0.8777630208333334,0.4380208333333333,0.6484375,0.5682291666666667,0.6484375,0.5723958333333333,0.6427083333333333,0.5827473958333333,path,path_n16,16,memory_moderate,calibration,pairwise_hash_D16_k2,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,2,0.05,0.08,0.0,50.0,8.0,0,0.6755208333333333,0.6749283821528846
800.0,0.4853437499999999,3.12382338397445,0.1023275264404745,5620.0,4.0,16,0.68578125,1.5613491250000069,0.622890625,0.68578125,0.6231640625,0.6859375,0.6208609374999999,0.6755208333333333,1.0,0.8796875,1.0,0.88125,1.0,0.8777630208333334,0.6692708333333335,0.9921875,0.8713541666666667,0.9921875,0.8713541666666667,0.9921875,0.8711093750000001,path,path_n16,16,memory_moderate,calibration,pairwise_hash_D16_k2,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,2,0.1,0.1,0.001,70.0,10.0,0,0.6755208333333333,0.6748960686565385
800.0,0.403171875,3.2267958461300257,0.3862584187602972,17539.0,4.0,16,0.5509375,3.6761332919999887,0.51359375,0.5509375,0.5147265625,0.551640625,0.5101015625,0.6755208333333333,1.0,0.8796875,1.0,0.88125,1.0,0.8777630208333334,0.623125,0.9260416666666668,0.8109375,0.9260416666666668,0.8109375,0.9263020833333332,0.8166614583333333,path,path_n16,16,memory_moderate,calibration,pairwise_hash_D16_k3,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,3,0.05,0.08,0.0,50.0,8.0,0,0.6755208333333333,0.6748754741641073
800.0,0.643421875,3.082945251165224,0.0758581021268016,3421.0,4.0,16,0.93796875,1.7396554169999945,0.83140625,0.93796875,0.8332421875,0.938515625,0.82957578125,0.6755208333333333,1.0,0.8796875,1.0,0.88125,1.0,0.8777630208333334,0.6704166666666668,0.9942708333333332,0.8729166666666667,0.9942708333333332,0.8729166666666667,0.99453125,0.8730130208333333,path,path_n16,16,memory_moderate,calibration,pairwise_hash_D16_k3,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,3,0.1,0.1,0.001,70.0,10.0,0,0.6755208333333333,0.6749042442831003
800.0,0.104140625,1.129973128736776,0.5673458368979447,38.0,4.0,8,0.08359375,0.886625582999983,0.1203125,0.08359375,0.1201236979166666,0.0831575520833333,0.1231059244791666,0.071875,0.0,0.0697916666666666,0.0,0.0680555555555555,0.0,0.0598537326388889,0.2125,0.2526041666666667,0.2604166666666667,0.2526041666666667,0.2598524305555555,0.2500868055555555,0.2622048611111111,grid,grid_4x4,16,memory_moderate,calibration,additive_hash_D8_k0,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,0,0.05,0.08,0.0,50.0,8.0,0,0.071875,0.0716490053742526
800.0,0.11740625,2.316862719379981,0.161944717413066,36.0,4.0,8,0.10046875,0.9990645000000028,0.136796875,0.10046875,0.13681640625,0.1007291666666666,0.1381508463541666,0.071875,0.0,0.0697916666666666,0.0,0.0680555555555555,0.0,0.0598537326388889,0.0816666666666666,0.034375,0.0859375,0.034375,0.0872395833333333,0.0323350694444444,0.0848619791666666,grid,grid_4x4,16,memory_moderate,calibration,additive_hash_D8_k0,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,0,0.1,0.1,0.001,70.0,10.0,0,0.071875,0.071411627456124
800.0,0.160328125,2.056204179554733,0.3395355855463338,2662.0,4.0,8,0.165546875,1.1716700829999809,0.192890625,0.165546875,0.1931575520833333,0.1649934895833333,0.1913072265625,0.071875,0.0,0.0697916666666666,0.0,0.0680555555555555,0.0,0.0598537326388889,0.1184375,0.0953125,0.1348958333333333,0.0953125,0.1351562499999999,0.0928819444444444,0.1336067708333333,grid,grid_4x4,16,memory_moderate,calibration,additive_hash_D8_k1,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,1,0.05,0.08,0.0,50.0,8.0,0,0.071875,0.071463759164089
800.0,0.152140625,2.45505392684743,0.2644009731769493,2584.0,4.0,8,0.154921875,1.2277539580000223,0.182578125,0.154921875,0.1828059895833332,0.1545572916666666,0.182546875,0.071875,0.0,0.0697916666666666,0.0,0.0680555555555555,0.0,0.0598537326388889,0.1096875,0.084375,0.1239583333333333,0.084375,0.1241753472222222,0.0822916666666666,0.1246775173611111,grid,grid_4x4,16,memory_moderate,calibration,additive_hash_D8_k1,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,1,0.1,0.1,0.001,70.0,10.0,0,0.071875,0.0713839892146305
800.0,0.206796875,1.2772534732076737,0.3587725059229627,15300.0,4.0,8,0.239453125,3.1131259590000013,0.254140625,0.239453125,0.2546158854166666,0.2389453124999999,0.2524205729166666,0.071875,0.0,0.0697916666666666,0.0,0.0680555555555555,0.0,0.0598537326388889,0.1198958333333333,0.0984375,0.1369791666666666,0.0984375,0.1375434027777777,0.0959635416666666,0.1361310763888888,grid,grid_4x4,16,memory_moderate,calibration,additive_hash_D8_k2,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,2,0.05,0.08,0.0,50.0,8.0,0,0.071875,0.0716195493053584
800.0,0.187390625,1.3108792596288408,0.3332284761466206,14166.0,4.0,8,0.21265625,3.038861333,0.229375,0.21265625,0.2297005208333333,0.21201171875,0.2298953124999999,0.071875,0.0,0.0697916666666666,0.0,0.0680555555555555,0.0,0.0598537326388889,0.1284375,0.1104166666666666,0.1479166666666666,0.1104166666666666,0.1481336805555555,0.1075086805555555,0.1448884548611111,grid,grid_4x4,16,memory_moderate,calibration,additive_hash_D8_k2,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,2,0.1,0.1,0.001,70.0,10.0,0,0.071875,0.0716128241480742
800.0,0.200359375,0.7098188295191319,0.3092787234926022,19004.0,4.0,8,0.23140625,4.553257416000008,0.24609375,0.23140625,0.246640625,0.2312174479166666,0.2459040364583333,0.071875,0.0,0.0697916666666666,0.0,0.0680555555555555,0.0,0.0598537326388889,0.1079166666666666,0.0828125,0.121875,0.0828125,0.1229166666666666,0.0813368055555555,0.1238203125,grid,grid_4x4,16,memory_moderate,calibration,additive_hash_D8_k3,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,3,0.05,0.08,0.0,50.0,8.0,0,0.071875,0.0717330362340961
800.0,0.1169687499999999,0.9714596936086244,0.234077995508438,9619.0,4.0,8,0.095625,3.3786244169999975,0.135390625,0.095625,0.1354101562499999,0.0948502604166666,0.1335807291666666,0.071875,0.0,0.0697916666666666,0.0,0.0680555555555555,0.0,0.0598537326388889,0.0811458333333333,0.0317708333333333,0.0848958333333333,0.0317708333333333,0.0861111111111111,0.0299479166666666,0.0829578993055555,grid,grid_4x4,16,memory_moderate,calibration,additive_hash_D8_k3,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,3,0.1,0.1,0.001,70.0,10.0,0,0.071875,0.0716807080612782
800.0,0.10796875,2.4209173335458747,0.3420290130546108,37.0,4.0,8,0.08671875,0.8457495000000108,0.124765625,0.08671875,0.1250065104166666,0.0859765625,0.1258049479166666,0.071875,0.0,0.0697916666666666,0.0,0.0680555555555555,0.0,0.0598537326388889,0.1168749999999999,0.0953125,0.1333333333333333,0.0953125,0.133984375,0.0926649305555555,0.1333385416666666,grid,grid_4x4,16,memory_moderate,calibration,pairwise_hash_D8_k0,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,0,0.05,0.08,0.0,50.0,8.0,0,0.071875,0.0713908165332908
800.0,0.1008125,2.5204631433995344,0.3122133100050375,37.0,4.0,8,0.075625,0.9058227080000164,0.115390625,0.075625,0.11568359375,0.0753776041666666,0.1169290364583333,0.071875,0.0,0.0697916666666666,0.0,0.0680555555555555,0.0,0.0598537326388889,0.1264583333333333,0.1046875,0.1447916666666666,0.1046875,0.1449218749999999,0.1021267361111111,0.1405403645833333,grid,grid_4x4,16,memory_moderate,calibration,pairwise_hash_D8_k0,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,0,0.1,0.1,0.001,70.0,10.0,0,0.071875,0.07137090737132
800.0,0.29675,1.4972732599366636,0.5132262377119479,5544.0,4.0,8,0.382265625,1.5778607079999745,0.373359375,0.382265625,0.37427734375,0.3823567708333333,0.3702153645833333,0.6753125,0.9984375,0.8791666666666667,0.9984375,0.879296875,0.9983072916666668,0.8766597222222222,0.540625,0.7916666666666666,0.7005208333333334,0.7916666666666666,0.6986545138888888,0.787890625,0.7033819444444445,grid,grid_4x4,16,memory_moderate,calibration,pairwise_hash_D8_k1,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,1,0.05,0.08,0.0,50.0,8.0,0,0.6753125,0.6750130453480127
800.0,0.5177187500000001,1.5391731401396849,0.1049953774125181,3866.0,4.0,8,0.739921875,1.5004822919999867,0.66609375,0.739921875,0.6679296875,0.7400390625,0.6654363932291666,0.6765625,1.0,0.8807291666666667,1.0,0.8805555555555556,1.0,0.8780546875,0.6684375,0.99375,0.8708333333333333,0.99375,0.8690972222222222,0.9943142361111112,0.8725134548611112,grid,grid_4x4,16,memory_moderate,calibration,pairwise_hash_D8_k1,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,1,0.1,0.1,0.001,70.0,10.0,0,0.6765625,0.676254665371972
800.0,0.1610468749999999,0.7754130863109392,0.2952991493960671,11164.0,4.0,8,0.167421875,3.6541634170000066,0.193984375,0.167421875,0.19423828125,0.166796875,0.1928434895833333,0.071875,0.0,0.0697916666666666,0.0,0.0680555555555555,0.0,0.0598537326388889,0.0970833333333333,0.0588541666666666,0.10625,0.0588541666666666,0.1082899305555555,0.0560763888888888,0.1041189236111111,grid,grid_4x4,16,memory_moderate,calibration,pairwise_hash_D8_k2,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,2,0.05,0.08,0.0,50.0,8.0,0,0.071875,0.0717199173827378
800.0,0.118609375,1.207915252996107,0.2099414810698758,6601.0,4.0,8,0.09640625,3.06108770900002,0.1371875,0.09640625,0.1374414062499999,0.095625,0.1343250651041666,0.071875,0.0,0.0697916666666666,0.0,0.0680555555555555,0.0,0.0598537326388889,0.081875,0.0307291666666666,0.0854166666666666,0.0307291666666666,0.0864583333333333,0.0289930555555555,0.0822643229166666,grid,grid_4x4,16,memory_moderate,calibration,pairwise_hash_D8_k2,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,2,0.1,0.1,0.001,70.0,10.0,0,0.071875,0.0716334169494007
800.0,0.16396875,0.737220409179071,0.3387808337356762,16448.0,4.0,8,0.172734375,6.188335625000008,0.19796875,0.172734375,0.1987174479166666,0.1722981770833332,0.1972879557291666,0.071875,0.0,0.0697916666666666,0.0,0.0680555555555555,0.0,0.0598537326388889,0.1042708333333333,0.0776041666666666,0.1171875,0.0776041666666666,0.1188802083333333,0.0746961805555555,0.1188684895833333,grid,grid_4x4,16,memory_moderate,calibration,pairwise_hash_D8_k3,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,3,0.05,0.08,0.0,50.0,8.0,0,0.071875,0.0717275559181641
800.0,0.116328125,0.7483170812487374,0.2240685876351483,9942.0,4.0,8,0.09609375,4.525934540999998,0.134921875,0.09609375,0.135078125,0.0952864583333333,0.133876953125,0.071875,0.0,0.0697916666666666,0.0,0.0680555555555555,0.0,0.0598537326388889,0.0851041666666666,0.0380208333333333,0.0901041666666666,0.0380208333333333,0.0916666666666666,0.0352430555555555,0.0874257812499999,grid,grid_4x4,16,memory_moderate,calibration,pairwise_hash_D8_k3,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,3,0.1,0.1,0.001,70.0,10.0,0,0.071875,0.0717253365837502
800.0,0.07528125,2.8966097783382128,0.0875485325158771,38.0,4.0,16,0.02671875,0.8080275830000119,0.079921875,0.02671875,0.0797786458333333,0.0262955729166666,0.0770300130208333,0.071875,0.0,0.0697916666666666,0.0,0.0680555555555555,0.0,0.0598537326388889,0.0678125,0.0046875,0.0661458333333333,0.0046875,0.0666232638888888,0.0048177083333333,0.0629861111111111,grid,grid_4x4,16,memory_moderate,calibration,pairwise_hash_D16_k0,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,0,0.05,0.08,0.0,50.0,8.0,0,0.071875,0.0712956780443323
800.0,0.06809375,2.894913071026652,0.0510727353603431,34.0,4.0,16,0.016953125,0.8844505420000246,0.07078125,0.016953125,0.0705729166666666,0.0167773437499999,0.0690591796875,0.071875,0.0,0.0697916666666666,0.0,0.0680555555555555,0.0,0.0598537326388889,0.0670833333333333,0.003125,0.0651041666666666,0.003125,0.0654947916666666,0.0032986111111111,0.0617434895833333,grid,grid_4x4,16,memory_moderate,calibration,pairwise_hash_D16_k0,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,0,0.1,0.1,0.001,70.0,10.0,0,0.071875,0.0712960173857946
800.0,0.26215625,2.341748023396462,0.4916145992639992,4997.0,4.0,16,0.32671875,1.507571458000001,0.3271875,0.32671875,0.3276953125,0.3265494791666666,0.3247389973958333,0.071875,0.0,0.0697916666666666,0.0,0.0680555555555555,0.0,0.0598537326388889,0.170625,0.1807291666666666,0.2041666666666666,0.1807291666666666,0.2052517361111111,0.176736111111111,0.2020555555555555,grid,grid_4x4,16,memory_moderate,calibration,pairwise_hash_D16_k1,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,1,0.05,0.08,0.0,50.0,8.0,0,0.071875,0.0714066503953207
800.0,0.262125,2.5309974093131102,0.4861764243712408,5037.0,4.0,16,0.325703125,1.6199259579999818,0.326953125,0.325703125,0.32693359375,0.3260872395833333,0.3242784505208332,0.071875,0.0,0.0697916666666666,0.0,0.0680555555555555,0.0,0.0598537326388889,0.1813541666666666,0.2,0.21875,0.2,0.2196180555555555,0.1966579861111111,0.2183454861111111,grid,grid_4x4,16,memory_moderate,calibration,pairwise_hash_D16_k1,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,1,0.1,0.1,0.001,70.0,10.0,0,0.071875,0.0713688005181373
800.0,0.18053125,1.207162559784326,0.3837395011015196,12882.0,4.0,16,0.196171875,3.898444333999976,0.219375,0.196171875,0.2195182291666666,0.1952083333333333,0.216291015625,0.071875,0.0,0.0697916666666666,0.0,0.0680555555555555,0.0,0.0598537326388889,0.1359375,0.1223958333333333,0.1578125,0.1223958333333333,0.1587673611111111,0.1202690972222222,0.1554071180555555,grid,grid_4x4,16,memory_moderate,calibration,pairwise_hash_D16_k2,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,2,0.05,0.08,0.0,50.0,8.0,0,0.071875,0.0716335674880431
800.0,0.151265625,1.2758355385774285,0.3374679813931911,9906.0,4.0,16,0.151484375,3.415231083000009,0.181171875,0.151484375,0.1809765625,0.1503580729166666,0.1791967447916667,0.071875,0.0,0.0697916666666666,0.0,0.0680555555555555,0.0,0.0598537326388889,0.1221875,0.1,0.1395833333333333,0.1,0.1402777777777777,0.0989149305555555,0.1385750868055555,grid,grid_4x4,16,memory_moderate,calibration,pairwise_hash_D16_k2,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,2,0.1,0.1,0.001,70.0,10.0,0,0.071875,0.0716198328922845
800.0,0.189421875,1.1620783872248013,0.3926192579692416,19113.0,4.0,16,0.20953125,6.837901916000021,0.2309375,0.20953125,0.23111328125,0.2087630208333333,0.2275172526041667,0.071875,0.0,0.0697916666666666,0.0,0.0680555555555555,0.0,0.0598537326388889,0.1338541666666666,0.1171875,0.1546875,0.1171875,0.1553385416666666,0.1149305555555555,0.15196484375,grid,grid_4x4,16,memory_moderate,calibration,pairwise_hash_D16_k3,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,3,0.05,0.08,0.0,50.0,8.0,0,0.071875,0.071642584322555
800.0,0.13828125,1.067524691253174,0.2930247103668857,13346.0,4.0,16,0.133203125,5.537209082999993,0.164453125,0.133203125,0.1640104166666667,0.1321875,0.1641113932291666,0.071875,0.0,0.0697916666666666,0.0,0.0680555555555555,0.0,0.0598537326388889,0.1038541666666666,0.0744791666666666,0.1161458333333333,0.0744791666666666,0.1180555555555555,0.0731770833333333,0.1176254340277777,grid,grid_4x4,16,memory_moderate,calibration,pairwise_hash_D16_k3,0,ok,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,3,0.1,0.1,0.001,70.0,10.0,0,0.071875,0.0716614950617493
800.0,0.0980968749999999,2.0641646701309453,0.3789446459006343,24.0,4.0,8,0.065546875,0.8782778750000091,0.11328125,0.065546875,0.1128125,0.0655078125,0.113876953125,0.0692708333333333,0.0,0.0671875,0.0,0.0645833333333333,0.0,0.0575755208333333,0.131625,0.115625,0.1567708333333333,0.115625,0.15859375,0.1106770833333333,0.1577682291666666,path,path_n16,16,memory_strong,calibration,additive_hash_D8_k0,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,additive_hash,0,0.05,0.08,0.0,50.0,8.0,0,0.0692708333333333,0.0688580003993071
800.0,0.103396875,1.9668559956575584,0.4434253247205636,24.0,4.0,8,0.072109375,0.9334024999999996,0.12015625,0.072109375,0.119375,0.0725,0.120409375,0.0692708333333333,0.0,0.0671875,0.0,0.0645833333333333,0.0,0.0575755208333333,0.1785625,0.1869791666666666,0.2208333333333333,0.1869791666666666,0.2221354166666666,0.18203125,0.2251484375,path,path_n16,16,memory_strong,calibration,additive_hash_D8_k0,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,additive_hash,0,0.1,0.1,0.001,70.0,10.0,0,0.0692708333333333,0.0688774621342018
800.0,0.26981875,4.097323713613147,0.6061252925816214,448.0,4.0,8,0.308046875,1.0756173329999967,0.343359375,0.308046875,0.3438671875,0.3073828125,0.3425546875,0.0692708333333333,0.0,0.0671875,0.0,0.0645833333333333,0.0,0.0575755208333333,0.2660416666666667,0.3151041666666667,0.3416666666666667,0.3151041666666667,0.3408854166666666,0.3114583333333333,0.3456536458333333,path,path_n16,16,memory_strong,calibration,additive_hash_D8_k1,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,additive_hash,1,0.05,0.08,0.0,50.0,8.0,0,0.0692708333333333,0.0684513685906107
800.0,0.2931375,4.650239047514077,0.5693546442558729,448.0,4.0,8,0.339140625,1.0288947920000169,0.37421875,0.339140625,0.3741796875,0.33875,0.372172265625,0.2352916666666666,0.2479166666666666,0.2958333333333333,0.2479166666666666,0.29296875,0.2473958333333333,0.289703125,0.2920208333333333,0.3479166666666666,0.375,0.3479166666666666,0.3763020833333333,0.3432291666666666,0.377171875,path,path_n16,16,memory_strong,calibration,additive_hash_D8_k1,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,additive_hash,1,0.1,0.1,0.001,70.0,10.0,0,0.2352916666666666,0.2343616188571638
800.0,0.1162,2.417828700779136,0.237592374149833,1824.0,4.0,8,0.090703125,1.1769815000000108,0.137265625,0.090703125,0.137421875,0.0895703125,0.13693046875,0.0692708333333333,0.0,0.0671875,0.0,0.0645833333333333,0.0,0.0575755208333333,0.081375,0.0385416666666666,0.0880208333333333,0.0385416666666666,0.0895833333333333,0.03515625,0.0890364583333333,path,path_n16,16,memory_strong,calibration,additive_hash_D8_k2,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,additive_hash,2,0.05,0.08,0.0,50.0,8.0,0,0.0692708333333333,0.0687872675931775
800.0,0.105571875,2.8520536573849,0.204670016084754,1447.0,4.0,8,0.074765625,1.2582329169999866,0.1228125,0.074765625,0.122578125,0.0740625,0.122292578125,0.0692708333333333,0.0,0.0671875,0.0,0.0645833333333333,0.0,0.0575755208333333,0.0801875,0.0369791666666666,0.0864583333333333,0.0369791666666666,0.0880208333333333,0.0338541666666666,0.0877864583333333,path,path_n16,16,memory_strong,calibration,additive_hash_D8_k2,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,additive_hash,2,0.1,0.1,0.001,70.0,10.0,0,0.0692708333333333,0.0687004226018563
800.0,0.62005,1.5861540879133,0.1713803274471758,6777.0,4.0,8,0.846796875,1.8428684170000056,0.82359375,0.846796875,0.824453125,0.8468359375,0.8230417968749998,0.7042708333333333,1.0,0.9489583333333332,1.0,0.9513020833333332,1.0,0.9473463541666663,0.6910416666666667,0.9791666666666666,0.9296875,0.9791666666666666,0.93046875,0.97890625,0.9313177083333332,path,path_n16,16,memory_strong,calibration,additive_hash_D8_k3,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,additive_hash,3,0.05,0.08,0.0,50.0,8.0,0,0.7042708333333333,0.7039536025157507
800.0,0.6685187499999999,1.520481271574448,0.1046870605579132,3591.0,4.0,8,0.92609375,1.587756583000015,0.89109375,0.92609375,0.892265625,0.9255078125,0.8894535156249997,0.7042708333333333,1.0,0.9489583333333332,1.0,0.9513020833333332,1.0,0.9473463541666663,0.6980625,0.9911458333333332,0.9395833333333332,0.9911458333333332,0.93984375,0.9911458333333332,0.9405312499999998,path,path_n16,16,memory_strong,calibration,additive_hash_D8_k3,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,additive_hash,3,0.1,0.1,0.001,70.0,10.0,0,0.7042708333333333,0.7039667370790184
800.0,0.1060749999999999,3.534324097224015,0.2212798307209091,24.0,4.0,8,0.07625,0.814233999999999,0.123671875,0.07625,0.123359375,0.075390625,0.12351953125,0.0692708333333333,0.0,0.0671875,0.0,0.0645833333333333,0.0,0.0575755208333333,0.0827083333333333,0.0416666666666666,0.0901041666666666,0.0416666666666666,0.0916666666666666,0.03828125,0.0919270833333333,path,path_n16,16,memory_strong,calibration,pairwise_hash_D8_k0,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,pairwise_hash,0,0.05,0.08,0.0,50.0,8.0,0,0.0692708333333333,0.0685639685138885
800.0,0.0898906249999999,3.806179277528579,0.1882518337359779,24.0,4.0,8,0.0515625,0.8974612499999921,0.1015625,0.0515625,0.1016015625,0.0512109375,0.10090703125,0.0692708333333333,0.0,0.0671875,0.0,0.0645833333333333,0.0,0.0575755208333333,0.0775208333333333,0.0307291666666666,0.0822916666666666,0.0307291666666666,0.0833333333333333,0.02890625,0.0831979166666666,path,path_n16,16,memory_strong,calibration,pairwise_hash_D8_k0,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,pairwise_hash,0,0.1,0.1,0.001,70.0,10.0,0,0.0692708333333333,0.0685095974778276
800.0,0.375346875,2.978641523113252,0.6563838484501734,448.0,4.0,8,0.46046875,0.9589152909999824,0.485625,0.46046875,0.485703125,0.460703125,0.48518359375,0.5015208333333334,0.6598958333333333,0.6625,0.6598958333333333,0.66171875,0.6588541666666666,0.6608697916666666,0.3805208333333333,0.4869791666666667,0.4979166666666667,0.4869791666666667,0.4984375,0.4833333333333333,0.505859375,path,path_n16,16,memory_strong,calibration,pairwise_hash_D8_k1,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,pairwise_hash,1,0.05,0.08,0.0,50.0,8.0,0,0.5015208333333334,0.5009251050287108
800.0,0.42375,3.92643604255494,0.4783644595144767,448.0,4.0,8,0.53515625,1.0554047919999905,0.552421875,0.53515625,0.5541015625,0.53421875,0.54981875,0.7042708333333333,1.0,0.9489583333333332,1.0,0.9513020833333332,1.0,0.9473463541666663,0.6225000000000002,0.8697916666666666,0.8338541666666667,0.8697916666666666,0.8341145833333333,0.86953125,0.8435390624999999,path,path_n16,16,memory_strong,calibration,pairwise_hash_D8_k1,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,pairwise_hash,1,0.1,0.1,0.001,70.0,10.0,0,0.7042708333333333,0.7034855461248223
800.0,0.5654875,1.7889604934024006,0.1446666667618634,4621.0,4.0,8,0.7675,1.4718351250000126,0.75,0.7675,0.7513671875,0.767265625,0.7502124999999998,0.7042708333333333,1.0,0.9489583333333332,1.0,0.9513020833333332,1.0,0.9473463541666663,0.6972708333333333,0.9901041666666668,0.9385416666666668,0.9901041666666668,0.9390625,0.98984375,0.9394947916666664,path,path_n16,16,memory_strong,calibration,pairwise_hash_D8_k2,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,pairwise_hash,2,0.05,0.08,0.0,50.0,8.0,0,0.7042708333333333,0.7039130412346528
800.0,0.5759593749999999,1.8336636189796145,0.0972091925667665,4488.0,4.0,8,0.785390625,1.5517578749999927,0.764765625,0.785390625,0.7659375,0.7850390625,0.765009765625,0.7042708333333333,1.0,0.9489583333333332,1.0,0.9513020833333332,1.0,0.9473463541666663,0.699,0.99375,0.9411458333333332,0.99375,0.94140625,0.9940104166666668,0.9427578124999998,path,path_n16,16,memory_strong,calibration,pairwise_hash_D8_k2,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,pairwise_hash,2,0.1,0.1,0.001,70.0,10.0,0,0.7042708333333333,0.7039041006095373
800.0,0.23330625,1.3109413741427631,0.4709815854428933,11483.0,4.0,8,0.254453125,2.756043166000012,0.293828125,0.254453125,0.29390625,0.25328125,0.291469921875,0.0692708333333333,0.0,0.0671875,0.0,0.0645833333333333,0.0,0.0575755208333333,0.1761458333333333,0.1796875,0.2166666666666666,0.1796875,0.2166666666666666,0.1752604166666666,0.2188463541666667,path,path_n16,16,memory_strong,calibration,pairwise_hash_D8_k3,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,pairwise_hash,3,0.05,0.08,0.0,50.0,8.0,0,0.0692708333333333,0.0690086450585047
800.0,0.222209375,1.7175997911085543,0.3944067396873134,10601.0,4.0,8,0.238515625,2.8133427499999755,0.27890625,0.238515625,0.27859375,0.237734375,0.276819921875,0.0692708333333333,0.0,0.0671875,0.0,0.0645833333333333,0.0,0.0575755208333333,0.1471875,0.1354166666666666,0.1770833333333333,0.1354166666666666,0.1799479166666666,0.12890625,0.1752578125,path,path_n16,16,memory_strong,calibration,pairwise_hash_D8_k3,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,pairwise_hash,3,0.1,0.1,0.001,70.0,10.0,0,0.0692708333333333,0.0689273133751116
800.0,0.07993125,2.968517304292231,0.0752960376502324,24.0,4.0,16,0.034140625,0.8296621659999914,0.087421875,0.034140625,0.087109375,0.03375,0.08481875,0.0692708333333333,0.0,0.0671875,0.0,0.0645833333333333,0.0,0.0575755208333333,0.0650208333333333,0.0046875,0.0635416666666666,0.0046875,0.0640625,0.0044270833333333,0.0614895833333333,path,path_n16,16,memory_strong,calibration,pairwise_hash_D16_k0,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,pairwise_hash,0,0.05,0.08,0.0,50.0,8.0,0,0.0692708333333333,0.0686771298724748
800.0,0.07060625,2.9027164322468737,0.0515340924000087,24.0,4.0,16,0.019609375,0.9041189170000052,0.074609375,0.019609375,0.074140625,0.0196484375,0.07158203125,0.0692708333333333,0.0,0.0671875,0.0,0.0645833333333333,0.0,0.0575755208333333,0.0638333333333333,0.003125,0.0619791666666666,0.003125,0.0625,0.0028645833333333,0.0600260416666666,path,path_n16,16,memory_strong,calibration,pairwise_hash_D16_k0,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,pairwise_hash,0,0.1,0.1,0.001,70.0,10.0,0,0.0692708333333333,0.0686902900468839
800.0,0.6363656249999999,4.332151448510244,0.0888198356299759,448.0,4.0,16,0.87484375,0.9534636249999836,0.846796875,0.87484375,0.8483203125,0.87546875,0.8446035156249999,0.7042708333333333,1.0,0.9489583333333332,1.0,0.9513020833333332,1.0,0.9473463541666663,0.6988749999999999,0.9942708333333332,0.9411458333333332,0.9942708333333332,0.94140625,0.99453125,0.943153645833333,path,path_n16,16,memory_strong,calibration,pairwise_hash_D16_k1,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,pairwise_hash,1,0.05,0.08,0.0,50.0,8.0,0,0.7042708333333333,0.7034044030436313
800.0,0.6555093750000001,4.094833609740661,0.0612727327032981,438.0,4.0,16,0.912265625,1.04659270800002,0.874921875,0.912265625,0.875625,0.9126171875,0.8748820312499999,0.7042708333333333,1.0,0.9489583333333332,1.0,0.9513020833333332,1.0,0.9473463541666663,0.6996666666666667,0.9953125,0.9421875,0.9953125,0.9427083333333334,0.9955729166666668,0.9439453124999998,path,path_n16,16,memory_strong,calibration,pairwise_hash_D16_k1,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,pairwise_hash,1,0.1,0.1,0.001,70.0,10.0,0,0.7042708333333333,0.7034518666113851
800.0,0.4405874999999999,3.597478696633927,0.1550067842264984,6014.0,4.0,16,0.57046875,1.5678571659999818,0.577890625,0.57046875,0.5777734375,0.5716015625,0.580232421875,0.7042708333333333,1.0,0.9489583333333332,1.0,0.9513020833333332,1.0,0.9473463541666663,0.6909166666666666,0.9796875,0.9296875,0.9796875,0.93046875,0.9791666666666666,0.9315156249999996,path,path_n16,16,memory_strong,calibration,pairwise_hash_D16_k2,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,pairwise_hash,2,0.05,0.08,0.0,50.0,8.0,0,0.7042708333333333,0.7035513375940065
800.0,0.5892093749999999,3.0068983785619325,0.084447588778459,3835.0,4.0,16,0.80375,1.5297447920000025,0.782578125,0.80375,0.78328125,0.8043359375,0.7813273437499998,0.7042708333333333,1.0,0.9489583333333332,1.0,0.9513020833333332,1.0,0.9473463541666663,0.6988749999999999,0.9942708333333332,0.9411458333333332,0.9942708333333332,0.94140625,0.99453125,0.943153645833333,path,path_n16,16,memory_strong,calibration,pairwise_hash_D16_k2,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,pairwise_hash,2,0.1,0.1,0.001,70.0,10.0,0,0.7042708333333333,0.7036694536576209
800.0,0.3141593749999999,1.7136130017507678,0.6243217712971298,17068.0,4.0,16,0.37296875,3.6349093750000065,0.4034375,0.37296875,0.4044140625,0.3730859375,0.404749609375,0.0692708333333333,0.0,0.0671875,0.0,0.0645833333333333,0.0,0.0575755208333333,0.282125,0.3479166666666666,0.365625,0.3479166666666666,0.36640625,0.3427083333333333,0.3753619791666666,path,path_n16,16,memory_strong,calibration,pairwise_hash_D16_k3,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,pairwise_hash,3,0.05,0.08,0.0,50.0,8.0,0,0.0692708333333333,0.0689281107329831
800.0,0.6754499999999999,3.3167131118330437,0.0612564651020475,2992.0,4.0,16,0.941484375,1.732970999999992,0.901875,0.941484375,0.903046875,0.941953125,0.9015683593749998,0.7042708333333333,1.0,0.9489583333333332,1.0,0.9513020833333332,1.0,0.9473463541666663,0.6999375,0.9963541666666668,0.9427083333333334,0.9963541666666668,0.9432291666666668,0.9966145833333332,0.9447369791666664,path,path_n16,16,memory_strong,calibration,pairwise_hash_D16_k3,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,pairwise_hash,3,0.1,0.1,0.001,70.0,10.0,0,0.7042708333333333,0.7036074907109667
800.0,0.09470625,1.1402943825589398,0.5368789876339457,38.0,4.0,8,0.06046875,0.8390443330000039,0.10875,0.06046875,0.1087434895833333,0.0602994791666666,0.1083669921874999,0.0692708333333333,0.0,0.0671875,0.0,0.0655815972222222,0.0,0.0575425347222222,0.2164791666666666,0.2286458333333333,0.26875,0.2286458333333333,0.2697916666666666,0.2256510416666666,0.2667191840277778,grid,grid_4x4,16,memory_strong,calibration,additive_hash_D8_k0,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,additive_hash,0,0.05,0.08,0.0,50.0,8.0,0,0.0692708333333333,0.0690427744568215
800.0,0.1041999999999999,1.871419595403934,0.3745462567737877,35.0,4.0,8,0.074296875,1.0743843750000224,0.1215625,0.074296875,0.1215559895833333,0.0744010416666666,0.1214266927083333,0.0692708333333333,0.0,0.0671875,0.0,0.0655815972222222,0.0,0.0575425347222222,0.1775,0.171875,0.2161458333333333,0.171875,0.2174913194444444,0.1685329861111111,0.2124913194444444,grid,grid_4x4,16,memory_strong,calibration,additive_hash_D8_k0,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,additive_hash,0,0.1,0.1,0.001,70.0,10.0,0,0.0692708333333333,0.0688965494142525
800.0,0.168125,2.0666788625056935,0.3380603226898905,2673.0,4.0,8,0.162109375,1.2139073339999982,0.2065625,0.162109375,0.2069010416666666,0.1614908854166666,0.2042788411458333,0.0692708333333333,0.0,0.0671875,0.0,0.0655815972222222,0.0,0.0575425347222222,0.1191666666666666,0.09375,0.1390625,0.09375,0.1398871527777777,0.0912326388888889,0.139234375,grid,grid_4x4,16,memory_strong,calibration,additive_hash_D8_k1,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,additive_hash,1,0.05,0.08,0.0,50.0,8.0,0,0.0692708333333333,0.0688574975608322
800.0,0.1636906249999999,2.256155836980654,0.3329350197963314,2575.0,4.0,8,0.156171875,1.282330874999985,0.200703125,0.156171875,0.2012890624999999,0.1557291666666666,0.1986896484375,0.0692708333333333,0.0,0.0671875,0.0,0.0655815972222222,0.0,0.0575425347222222,0.1355624999999999,0.11875,0.1614583333333333,0.11875,0.1630642361111111,0.1147135416666666,0.1608828125,grid,grid_4x4,16,memory_strong,calibration,additive_hash_D8_k1,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,additive_hash,1,0.1,0.1,0.001,70.0,10.0,0,0.0692708333333333,0.0688196021659372
800.0,0.21120625,1.3672748684922131,0.35350268476381,15005.0,4.0,8,0.21828125,3.1348619160000055,0.263125,0.21828125,0.2634505208333333,0.2178580729166666,0.2584446614583333,0.0692708333333333,0.0,0.0671875,0.0,0.0655815972222222,0.0,0.0575425347222222,0.1223125,0.0958333333333333,0.1427083333333333,0.0958333333333333,0.1433159722222222,0.0934461805555555,0.1413927951388888,grid,grid_4x4,16,memory_strong,calibration,additive_hash_D8_k2,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,additive_hash,2,0.05,0.08,0.0,50.0,8.0,0,0.0692708333333333,0.0689973783596348
800.0,0.219575,1.467764672370321,0.3356862746204341,15761.0,4.0,8,0.2309375,3.3395018340000036,0.27453125,0.2309375,0.2750455729166667,0.230625,0.2705203125,0.0692708333333333,0.0,0.0671875,0.0,0.0655815972222222,0.0,0.0575425347222222,0.1286875,0.1083333333333333,0.1520833333333333,0.1083333333333333,0.1526475694444444,0.1055121527777777,0.1515494791666666,grid,grid_4x4,16,memory_strong,calibration,additive_hash_D8_k2,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,additive_hash,2,0.1,0.1,0.001,70.0,10.0,0,0.0692708333333333,0.0689772803988592
800.0,0.1910374999999999,0.8272636416864251,0.3059350290303747,17655.0,4.0,8,0.191640625,4.481529292000005,0.2365625,0.191640625,0.2370703124999999,0.1910677083333332,0.2328218749999999,0.0692708333333333,0.0,0.0671875,0.0,0.0655815972222222,0.0,0.0575425347222222,0.09925,0.0682291666666666,0.1130208333333333,0.0682291666666666,0.1144965277777777,0.0654513888888888,0.1155091145833333,grid,grid_4x4,16,memory_strong,calibration,additive_hash_D8_k3,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,additive_hash,3,0.05,0.08,0.0,50.0,8.0,0,0.0692708333333333,0.069105380604996
800.0,0.123590625,1.011627455712255,0.2488838959429042,10006.0,4.0,8,0.09734375,3.3636269579999976,0.14625,0.09734375,0.1464908854166666,0.0962825520833333,0.1429160807291666,0.0692708333333333,0.0,0.0671875,0.0,0.0655815972222222,0.0,0.0575425347222222,0.0826249999999999,0.0333333333333333,0.0880208333333333,0.0333333333333333,0.0892795138888888,0.0312065972222222,0.0848185763888889,grid,grid_4x4,16,memory_strong,calibration,additive_hash_D8_k3,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,additive_hash,3,0.1,0.1,0.001,70.0,10.0,0,0.0692708333333333,0.0690685078421908
800.0,0.10304375,2.4390816422050703,0.3887859637935508,37.0,4.0,8,0.071953125,0.8447415839999906,0.11984375,0.071953125,0.119609375,0.0714583333333333,0.1188283203125,0.0692708333333333,0.0,0.0671875,0.0,0.0655815972222222,0.0,0.0575425347222222,0.1246874999999999,0.0989583333333333,0.1458333333333333,0.0989583333333333,0.1465277777777777,0.0971354166666666,0.14490234375,grid,grid_4x4,16,memory_strong,calibration,pairwise_hash_D8_k0,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,pairwise_hash,0,0.05,0.08,0.0,50.0,8.0,0,0.0692708333333333,0.0687830170048923
800.0,0.09601875,2.334421191253095,0.3918139277500682,38.0,4.0,8,0.060859375,0.9169942499999876,0.11015625,0.060859375,0.110078125,0.0606380208333333,0.1087679036458333,0.0692708333333333,0.0,0.0671875,0.0,0.0655815972222222,0.0,0.0575425347222222,0.1137291666666666,0.0838541666666666,0.13125,0.0838541666666666,0.1330295138888889,0.08203125,0.1307690972222222,grid,grid_4x4,16,memory_strong,calibration,pairwise_hash_D8_k0,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,pairwise_hash,0,0.1,0.1,0.001,70.0,10.0,0,0.0692708333333333,0.0688039490950827
800.0,0.2178468749999999,1.0542938054289566,0.4992729228941247,3704.0,4.0,8,0.231953125,1.415461334000014,0.273046875,0.231953125,0.2736848958333333,0.23154296875,0.2710793619791666,0.0692708333333333,0.0,0.0671875,0.0,0.0655815972222222,0.0,0.0575425347222222,0.1944166666666666,0.196875,0.2390625,0.196875,0.2403645833333333,0.19296875,0.23546484375,grid,grid_4x4,16,memory_strong,calibration,pairwise_hash_D8_k1,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,pairwise_hash,1,0.05,0.08,0.0,50.0,8.0,0,0.0692708333333333,0.0690599745722475
800.0,0.2034625,1.1534704193767655,0.3932234273087255,3349.0,4.0,8,0.20953125,1.468293291000009,0.25328125,0.20953125,0.2537239583333333,0.2093359375,0.2500637369791667,0.0692708333333333,0.0,0.0671875,0.0,0.0655815972222222,0.0,0.0575425347222222,0.1692083333333333,0.1630208333333333,0.2057291666666666,0.1630208333333333,0.2067708333333333,0.1600694444444444,0.2037434895833333,grid,grid_4x4,16,memory_strong,calibration,pairwise_hash_D8_k1,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,pairwise_hash,1,0.1,0.1,0.001,70.0,10.0,0,0.0692708333333333,0.0690401392494579
800.0,0.152859375,0.8332684196878002,0.2561104831707664,9718.0,4.0,8,0.139453125,3.3357222919999856,0.185859375,0.139453125,0.18611328125,0.1387369791666666,0.1830100911458333,0.0692708333333333,0.0,0.0671875,0.0,0.0655815972222222,0.0,0.0575425347222222,0.085875,0.0458333333333333,0.0942708333333333,0.0458333333333333,0.0955295138888888,0.0430555555555555,0.0950034722222222,grid,grid_4x4,16,memory_strong,calibration,pairwise_hash_D8_k2,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,pairwise_hash,2,0.05,0.08,0.0,50.0,8.0,0,0.0692708333333333,0.0691041796493957
800.0,0.127103125,1.2526908726258867,0.2068008304633912,7206.0,4.0,8,0.1009375,2.9372482919999925,0.150625,0.1009375,0.1511002604166666,0.1002473958333333,0.1469261067708333,0.0692708333333333,0.0,0.0671875,0.0,0.0655815972222222,0.0,0.0575425347222222,0.0812916666666666,0.0302083333333333,0.0859375,0.0302083333333333,0.0869791666666666,0.0286458333333333,0.0824353298611111,grid,grid_4x4,16,memory_strong,calibration,pairwise_hash_D8_k2,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,pairwise_hash,2,0.1,0.1,0.001,70.0,10.0,0,0.0692708333333333,0.0690202951588081
800.0,0.1574749999999999,0.7972280768036132,0.3018526526117274,14389.0,4.0,8,0.143984375,5.6333784579999815,0.1915625,0.143984375,0.1918229166666666,0.14328125,0.1873861979166666,0.0692708333333333,0.0,0.0671875,0.0,0.0655815972222222,0.0,0.0575425347222222,0.0970625,0.0578125,0.1083333333333333,0.0578125,0.1099826388888888,0.0550781249999999,0.1063537326388888,grid,grid_4x4,16,memory_strong,calibration,pairwise_hash_D8_k3,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,pairwise_hash,3,0.05,0.08,0.0,50.0,8.0,0,0.0692708333333333,0.0691113877179726
800.0,0.1148937499999999,0.8023668096715376,0.2046108400324515,9034.0,4.0,8,0.085078125,4.325009416,0.134609375,0.085078125,0.1349348958333333,0.0842317708333333,0.1315087239583333,0.0692708333333333,0.0,0.0671875,0.0,0.0655815972222222,0.0,0.0575425347222222,0.0784166666666666,0.0291666666666666,0.0828125,0.0291666666666666,0.0840277777777777,0.0280381944444444,0.0817721354166666,grid,grid_4x4,16,memory_strong,calibration,pairwise_hash_D8_k3,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,pairwise_hash,3,0.1,0.1,0.001,70.0,10.0,0,0.0692708333333333,0.069110359971399
800.0,0.0728,2.875276716283194,0.0864020208667106,38.0,4.0,16,0.024140625,0.8288245420000067,0.077890625,0.024140625,0.0779231770833333,0.0238541666666666,0.0748848958333333,0.0692708333333333,0.0,0.0671875,0.0,0.0655815972222222,0.0,0.0575425347222222,0.0645,0.0046875,0.0630208333333333,0.0046875,0.0635850694444444,0.0048177083333333,0.0611927083333333,grid,grid_4x4,16,memory_strong,calibration,pairwise_hash_D16_k0,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,pairwise_hash,0,0.05,0.08,0.0,50.0,8.0,0,0.0692708333333333,0.0686957779900767
800.0,0.064059375,2.8328788968441847,0.0474088341786056,33.0,4.0,16,0.013359375,0.917246917,0.0665625,0.013359375,0.0664388020833333,0.0131966145833333,0.064844921875,0.0692708333333333,0.0,0.0671875,0.0,0.0655815972222222,0.0,0.0575425347222222,0.0633125,0.003125,0.0614583333333333,0.003125,0.0618923611111111,0.0032986111111111,0.05977734375,grid,grid_4x4,16,memory_strong,calibration,pairwise_hash_D16_k0,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,pairwise_hash,0,0.1,0.1,0.001,70.0,10.0,0,0.0692708333333333,0.0687042575539645
800.0,0.302915625,1.8902365905436007,0.5797956975162228,5482.0,4.0,16,0.352109375,1.5819091249999817,0.3871875,0.352109375,0.3869466145833333,0.35205078125,0.3867560546875,0.0692708333333333,0.0,0.0671875,0.0,0.0655815972222222,0.0,0.0575425347222222,0.253125,0.2864583333333333,0.3203125,0.2864583333333333,0.3187499999999999,0.2822916666666666,0.3198072916666666,grid,grid_4x4,16,memory_strong,calibration,pairwise_hash_D16_k1,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,pairwise_hash,1,0.05,0.08,0.0,50.0,8.0,0,0.0692708333333333,0.0688927860152246
800.0,0.2858125,2.247670827503878,0.3963302507769396,5190.0,4.0,16,0.325390625,1.625830624999992,0.36359375,0.325390625,0.3633333333333333,0.3254361979166666,0.3614947265625,0.0692708333333333,0.0,0.0671875,0.0,0.0655815972222222,0.0,0.0575425347222222,0.1606458333333333,0.153125,0.1947916666666666,0.153125,0.1972222222222222,0.1493489583333333,0.1934578993055555,grid,grid_4x4,16,memory_strong,calibration,pairwise_hash_D16_k1,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,pairwise_hash,1,0.1,0.1,0.001,70.0,10.0,0,0.0692708333333333,0.0688212991678325
800.0,0.182765625,1.4121009381918217,0.3323793681768821,12345.0,4.0,16,0.1828125,3.866450957999973,0.22625,0.1828125,0.2260416666666666,0.1817643229166666,0.2237418619791666,0.0692708333333333,0.0,0.0671875,0.0,0.0655815972222222,0.0,0.0575425347222222,0.1219166666666666,0.0953125,0.1421875,0.0953125,0.1430121527777777,0.0940104166666666,0.1418854166666666,grid,grid_4x4,16,memory_strong,calibration,pairwise_hash_D16_k2,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,pairwise_hash,2,0.05,0.08,0.0,50.0,8.0,0,0.0692708333333333,0.0689884131456949
800.0,0.1438875,1.3150090712369438,0.227962163673662,8745.0,4.0,16,0.1309375,3.252089166000019,0.17484375,0.1309375,0.1746028645833333,0.1298567708333333,0.1743505859375,0.0692708333333333,0.0,0.0671875,0.0,0.0655815972222222,0.0,0.0575425347222222,0.0949583333333333,0.0557291666666666,0.1057291666666666,0.0557291666666666,0.1069010416666666,0.0536892361111111,0.1049236111111111,grid,grid_4x4,16,memory_strong,calibration,pairwise_hash_D16_k2,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,pairwise_hash,2,0.1,0.1,0.001,70.0,10.0,0,0.0692708333333333,0.0690078315190859
800.0,0.1890875,1.1475334044344787,0.3470776287859082,17631.0,4.0,16,0.191953125,6.577893707999976,0.234765625,0.191953125,0.2347395833333333,0.1911197916666666,0.2327677083333333,0.0692708333333333,0.0,0.0671875,0.0,0.0655815972222222,0.0,0.0575425347222222,0.1135,0.0869791666666666,0.1317708333333333,0.0869791666666666,0.1328993055555555,0.0852864583333333,0.1340516493055555,grid,grid_4x4,16,memory_strong,calibration,pairwise_hash_D16_k3,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,pairwise_hash,3,0.05,0.08,0.0,50.0,8.0,0,0.0692708333333333,0.0690413266524464
800.0,0.13568125,1.223360744429257,0.2079894480520237,11922.0,4.0,16,0.11890625,5.087395708000031,0.16359375,0.11890625,0.1633919270833333,0.11771484375,0.1629632812499999,0.0692708333333333,0.0,0.0671875,0.0,0.0655815972222222,0.0,0.0575425347222222,0.0871458333333333,0.0427083333333333,0.0947916666666666,0.0427083333333333,0.095703125,0.0407118055555555,0.0934809027777777,grid,grid_4x4,16,memory_strong,calibration,pairwise_hash_D16_k3,0,ok,memory_strong,0.04,0.02,0.01,0.05,0.9,0.24,linear,pairwise_hash,3,0.1,0.1,0.001,70.0,10.0,0,0.0692708333333333,0.0690261611844474
800.0,0.1375156249999999,2.040118322665226,0.4188822263044467,24.0,4.0,8,0.073125,0.8198222919999694,0.15890625,0.073125,0.157734375,0.07328125,0.1593703125,0.109375,0.0,0.1078125,0.0,0.1046875,0.0,0.0970104166666666,0.1813020833333333,0.1630208333333333,0.2276041666666666,0.1630208333333333,0.228125,0.1596354166666666,0.239796875,path,path_n16,16,memory_high_cost,calibration,additive_hash_D8_k0,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,additive_hash,0,0.05,0.08,0.0,50.0,8.0,0,0.109375,0.1089669763354669
800.0,0.1550546874999999,2.638234915781908,0.1407278320415667,24.0,4.0,8,0.100859375,0.9404969580000396,0.184765625,0.100859375,0.18390625,0.100703125,0.1850828125,0.109375,0.0,0.1078125,0.0,0.1046875,0.0,0.0970104166666666,0.1223958333333333,0.0520833333333333,0.1354166666666666,0.0520833333333333,0.1385416666666666,0.0479166666666666,0.1388385416666666,path,path_n16,16,memory_high_cost,calibration,additive_hash_D8_k0,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,additive_hash,0,0.1,0.1,0.001,70.0,10.0,0,0.109375,0.1088473530168436
800.0,0.2597890625,4.303473134664438,0.5683095403736554,448.0,4.0,8,0.265546875,1.1327923750000082,0.33890625,0.265546875,0.33859375,0.2653515625,0.33755703125,0.109375,0.0,0.1078125,0.0,0.1046875,0.0,0.0970104166666666,0.2331770833333333,0.2453125,0.3046875,0.2453125,0.3049479166666666,0.240625,0.3150104166666667,path,path_n16,16,memory_high_cost,calibration,additive_hash_D8_k1,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,additive_hash,1,0.05,0.08,0.0,50.0,8.0,0,0.109375,0.1085143053730671
800.0,0.2420624999999999,4.699240700291327,0.5168169626687411,433.0,4.0,8,0.2384375,1.0407567499999573,0.313046875,0.2384375,0.3125,0.237421875,0.3118703125,0.109375,0.0,0.1078125,0.0,0.1046875,0.0,0.0970104166666666,0.2266145833333333,0.2307291666666666,0.2942708333333333,0.2307291666666666,0.2942708333333333,0.22578125,0.3013697916666667,path,path_n16,16,memory_high_cost,calibration,additive_hash_D8_k1,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,additive_hash,1,0.1,0.1,0.001,70.0,10.0,0,0.109375,0.1084351518599417
800.0,0.1458046874999999,3.0312390750669507,0.2444490338798715,1906.0,4.0,8,0.086640625,1.1886949170000207,0.17109375,0.086640625,0.17046875,0.0857421875,0.1711812499999999,0.109375,0.0,0.1078125,0.0,0.1046875,0.0,0.0970104166666666,0.1183854166666666,0.0411458333333333,0.128125,0.0411458333333333,0.1302083333333333,0.0375,0.1299270833333333,path,path_n16,16,memory_high_cost,calibration,additive_hash_D8_k2,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,additive_hash,2,0.05,0.08,0.0,50.0,8.0,0,0.109375,0.1087687521849866
800.0,0.1316640624999999,3.4836786934068793,0.2376282674819685,1344.0,4.0,8,0.063984375,1.2581156250000165,0.1503125,0.063984375,0.1497265625,0.0633984375,0.1504328124999999,0.109375,0.0,0.1078125,0.0,0.1046875,0.0,0.0970104166666666,0.1247916666666666,0.05625,0.1390625,0.05625,0.14140625,0.0518229166666666,0.1423958333333333,path,path_n16,16,memory_high_cost,calibration,additive_hash_D8_k2,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,additive_hash,2,0.1,0.1,0.001,70.0,10.0,0,0.109375,0.1086782642613186
800.0,0.5720703125,1.5945661013687666,0.1812044060577835,7410.0,4.0,8,0.830859375,1.87225162499999,0.821640625,0.830859375,0.8228515625,0.830703125,0.82082734375,0.6442708333333333,1.0,0.9489583333333332,1.0,0.9513020833333332,1.0,0.947328125,0.6329166666666667,0.9770833333333332,0.9291666666666668,0.9770833333333332,0.9299479166666668,0.9763020833333332,0.9312604166666666,path,path_n16,16,memory_high_cost,calibration,additive_hash_D8_k3,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,additive_hash,3,0.05,0.08,0.0,50.0,8.0,0,0.6442708333333333,0.6439519201130596
800.0,0.6327421875,1.7751074895166186,0.1060503151700538,1773.0,4.0,8,0.961171875,1.4414417080000137,0.92140625,0.961171875,0.9220703125,0.961015625,0.9214437499999998,0.6442708333333333,1.0,0.9489583333333332,1.0,0.9513020833333332,1.0,0.947328125,0.6390104166666667,0.9932291666666668,0.940625,0.9932291666666668,0.9411458333333332,0.9932291666666668,0.9426822916666664,path,path_n16,16,memory_high_cost,calibration,additive_hash_D8_k3,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,additive_hash,3,0.1,0.1,0.001,70.0,10.0,0,0.6442708333333333,0.64391581183543
800.0,0.13021875,3.86016951106901,0.2063856685129415,24.0,4.0,8,0.06046875,0.8255705839999905,0.14765625,0.06046875,0.1471875,0.05984375,0.14737109375,0.109375,0.0,0.1078125,0.0,0.1046875,0.0,0.0970104166666666,0.1175,0.0354166666666666,0.1255208333333333,0.0354166666666666,0.12734375,0.0328125,0.1257291666666667,path,path_n16,16,memory_high_cost,calibration,pairwise_hash_D8_k0,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,pairwise_hash,0,0.05,0.08,0.0,50.0,8.0,0,0.109375,0.1086029660977861
800.0,0.1170312499999999,4.010172980624268,0.1915979384648589,24.0,4.0,8,0.0375,0.924746459000005,0.127578125,0.0375,0.127109375,0.037421875,0.126609375,0.109375,0.0,0.1078125,0.0,0.1046875,0.0,0.0970104166666666,0.1140104166666666,0.0296875,0.1203125,0.0296875,0.121875,0.028125,0.1212187499999999,path,path_n16,16,memory_high_cost,calibration,pairwise_hash_D8_k0,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,pairwise_hash,0,0.1,0.1,0.001,70.0,10.0,0,0.109375,0.1085729654038751
800.0,0.2861796875,2.303276404677441,0.6416833756770977,448.0,4.0,8,0.306484375,0.9879549579999888,0.377890625,0.306484375,0.3781640625,0.3056640625,0.3746273437499999,0.2476041666666666,0.2458333333333333,0.3229166666666667,0.2458333333333333,0.31796875,0.24375,0.3200677083333333,0.30875,0.371875,0.4208333333333333,0.371875,0.4229166666666666,0.3669270833333333,0.4295729166666667,path,path_n16,16,memory_high_cost,calibration,pairwise_hash_D8_k1,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,pairwise_hash,1,0.05,0.08,0.0,50.0,8.0,0,0.2476041666666666,0.2471435113857311
800.0,0.2256015625,2.3537426640223247,0.4325859887781851,430.0,4.0,8,0.214140625,1.055357000000015,0.289453125,0.214140625,0.28875,0.213828125,0.2898625000000001,0.109375,0.0,0.1078125,0.0,0.1046875,0.0,0.0970104166666666,0.2121875,0.2145833333333333,0.2739583333333333,0.2145833333333333,0.2768229166666666,0.20859375,0.2859322916666666,path,path_n16,16,memory_high_cost,calibration,pairwise_hash_D8_k1,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,pairwise_hash,1,0.1,0.1,0.001,70.0,10.0,0,0.109375,0.1089042514671955
800.0,0.2832109375,1.935195906124225,0.4649901163109662,5544.0,4.0,8,0.309609375,1.547059167000043,0.375546875,0.309609375,0.37625,0.3084375,0.3767875,0.109375,0.0,0.1078125,0.0,0.1046875,0.0,0.0970104166666666,0.18859375,0.1734375,0.2380208333333333,0.1734375,0.2390625,0.16875,0.2485520833333333,path,path_n16,16,memory_high_cost,calibration,pairwise_hash_D8_k2,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,pairwise_hash,2,0.05,0.08,0.0,50.0,8.0,0,0.109375,0.1089879608187751
800.0,0.2239453125,1.9089946805093465,0.344027997864346,3691.0,4.0,8,0.205859375,1.5143470000000434,0.28515625,0.205859375,0.2845703125,0.205078125,0.28224296875,0.109375,0.0,0.1078125,0.0,0.1046875,0.0,0.0970104166666666,0.1539583333333333,0.1135416666666666,0.1854166666666666,0.1135416666666666,0.1877604166666666,0.1080729166666666,0.1927708333333333,path,path_n16,16,memory_high_cost,calibration,pairwise_hash_D8_k2,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,pairwise_hash,2,0.1,0.1,0.001,70.0,10.0,0,0.109375,0.1089932010638981
800.0,0.2427578125,1.4144210593732571,0.3784865878755565,11253.0,4.0,8,0.237421875,2.888283917000024,0.3134375,0.237421875,0.313359375,0.2367578125,0.31137265625,0.109375,0.0,0.1078125,0.0,0.1046875,0.0,0.0970104166666666,0.1508854166666666,0.1151041666666666,0.1828125,0.1151041666666666,0.1848958333333333,0.1096354166666666,0.193734375,path,path_n16,16,memory_high_cost,calibration,pairwise_hash_D8_k3,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,pairwise_hash,3,0.05,0.08,0.0,50.0,8.0,0,0.109375,0.1090921157881253
800.0,0.2290546875,1.6424677711826603,0.3610749832124372,10239.0,4.0,8,0.221640625,2.8753702910000243,0.295,0.221640625,0.2953515625,0.2202734375,0.295840625,0.109375,0.0,0.1078125,0.0,0.1046875,0.0,0.0970104166666666,0.1596354166666666,0.1276041666666666,0.1953125,0.1276041666666666,0.1981770833333333,0.1208333333333333,0.2044791666666666,path,path_n16,16,memory_high_cost,calibration,pairwise_hash_D8_k3,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,pairwise_hash,3,0.1,0.1,0.001,70.0,10.0,0,0.109375,0.1090465064457634
800.0,0.109859375,3.1131418239639506,0.062766410214026,24.0,4.0,16,0.02625,0.826554208999994,0.11703125,0.02625,0.116484375,0.02609375,0.11607265625,0.109375,0.0,0.1078125,0.0,0.1046875,0.0,0.0970104166666666,0.1030729166666666,0.0036458333333333,0.1015625,0.0036458333333333,0.1028645833333333,0.0036458333333333,0.099703125,path,path_n16,16,memory_high_cost,calibration,pairwise_hash_D16_k0,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,pairwise_hash,0,0.05,0.08,0.0,50.0,8.0,0,0.109375,0.1087523716352072
800.0,0.101640625,2.9431929838578883,0.0511813092834696,24.0,4.0,16,0.0140625,0.8995969580000178,0.10515625,0.0140625,0.104765625,0.0141796875,0.1049179687499999,0.109375,0.0,0.1078125,0.0,0.1046875,0.0,0.0970104166666666,0.1027083333333333,0.003125,0.1010416666666666,0.003125,0.1026041666666666,0.0028645833333333,0.0990260416666666,path,path_n16,16,memory_high_cost,calibration,pairwise_hash_D16_k0,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,pairwise_hash,0,0.1,0.1,0.001,70.0,10.0,0,0.109375,0.1087863614032284
800.0,0.54546875,3.5848865939285104,0.1155198264772105,448.0,4.0,16,0.7875,0.9870745000000056,0.7821875,0.7875,0.7824609375,0.7881640625,0.7797125,0.6442708333333333,1.0,0.9489583333333332,1.0,0.9513020833333332,1.0,0.947328125,0.6382291666666666,0.990625,0.9390625,0.990625,0.9393229166666668,0.990625,0.9409322916666664,path,path_n16,16,memory_high_cost,calibration,pairwise_hash_D16_k1,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,pairwise_hash,1,0.05,0.08,0.0,50.0,8.0,0,0.6442708333333333,0.6435538560145476
800.0,0.5874062500000001,3.562441766381779,0.0793036044120786,440.0,4.0,16,0.8721875,1.0681269159999829,0.84953125,0.8721875,0.8509375,0.8728515625,0.848371875,0.6442708333333333,1.0,0.9489583333333332,1.0,0.9513020833333332,1.0,0.947328125,0.6399479166666667,0.9953125,0.9421875,0.9953125,0.9427083333333334,0.9955729166666668,0.9442708333333332,path,path_n16,16,memory_high_cost,calibration,pairwise_hash_D16_k1,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,pairwise_hash,1,0.1,0.1,0.001,70.0,10.0,0,0.6442708333333333,0.643558344980057
800.0,0.3320078125,3.019337437576927,0.6466981590432064,6452.0,4.0,16,0.386015625,1.5974968749999905,0.4478125,0.386015625,0.4478125,0.386484375,0.44731328125,0.6442708333333333,1.0,0.9489583333333332,1.0,0.9513020833333332,1.0,0.947328125,0.4433333333333332,0.6177083333333333,0.6307291666666667,0.6177083333333333,0.6330729166666667,0.6127604166666667,0.6464583333333335,path,path_n16,16,memory_high_cost,calibration,pairwise_hash_D16_k2,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,pairwise_hash,2,0.05,0.08,0.0,50.0,8.0,0,0.6442708333333333,0.643666965845818
800.0,0.5119453125000001,3.0986937927090272,0.118310888585079,4814.0,4.0,16,0.726328125,1.5499878329999888,0.7303125,0.726328125,0.73078125,0.72671875,0.72965546875,0.6442708333333333,1.0,0.9489583333333332,1.0,0.9513020833333332,1.0,0.947328125,0.6384375,0.9916666666666668,0.9395833333333332,0.9916666666666668,0.93984375,0.9916666666666668,0.9416197916666664,path,path_n16,16,memory_high_cost,calibration,pairwise_hash_D16_k2,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,pairwise_hash,2,0.1,0.1,0.001,70.0,10.0,0,0.6442708333333333,0.6436510945747915
800.0,0.3181953125,2.2291411544333264,0.5670393094477351,17061.0,4.0,16,0.364609375,3.5228897079999797,0.427421875,0.364609375,0.4286328125,0.3643359375,0.42824765625,0.109375,0.0,0.1078125,0.0,0.1046875,0.0,0.0970104166666666,0.2511458333333333,0.2739583333333333,0.3317708333333333,0.2739583333333333,0.3338541666666667,0.26796875,0.3402708333333333,path,path_n16,16,memory_high_cost,calibration,pairwise_hash_D16_k3,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,pairwise_hash,3,0.05,0.08,0.0,50.0,8.0,0,0.109375,0.1089291717691133
800.0,0.625046875,3.1637494649739657,0.0802671262465144,2632.0,4.0,16,0.94828125,1.6253051659999755,0.91,0.94828125,0.9108203125,0.9487109375,0.91077421875,0.6442708333333333,1.0,0.9489583333333332,1.0,0.9513020833333332,1.0,0.947328125,0.64015625,0.9963541666666668,0.9427083333333334,0.9963541666666668,0.9432291666666668,0.9966145833333332,0.9449583333333332,path,path_n16,16,memory_high_cost,calibration,pairwise_hash_D16_k3,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,pairwise_hash,3,0.1,0.1,0.001,70.0,10.0,0,0.6442708333333333,0.6436380834403386
800.0,0.1078359374999999,2.9628526272106637,0.1435504537538649,37.0,4.0,8,0.025703125,0.8248534580000069,0.11484375,0.025703125,0.1149739583333333,0.02568359375,0.1155601562499999,0.1098958333333333,0.0,0.1083333333333333,0.0,0.1055555555555555,0.0,0.0974270833333333,0.1145312499999999,0.0192708333333333,0.1177083333333333,0.0192708333333333,0.1193576388888888,0.0188368055555555,0.1133194444444444,grid,grid_4x4,16,memory_high_cost,calibration,additive_hash_D8_k0,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,additive_hash,0,0.05,0.08,0.0,50.0,8.0,0,0.1098958333333333,0.1093032628078912
800.0,0.131734375,1.6233733058736148,0.447214906810113,39.0,4.0,8,0.06921875,0.9819141670000135,0.15203125,0.06921875,0.1523567708333333,0.0694726562499999,0.1555304687499999,0.1098958333333333,0.0,0.1083333333333333,0.0,0.1055555555555555,0.0,0.0974270833333333,0.190625,0.15625,0.2354166666666666,0.15625,0.2375,0.15234375,0.2347586805555555,grid,grid_4x4,16,memory_high_cost,calibration,additive_hash_D8_k0,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,additive_hash,0,0.1,0.1,0.001,70.0,10.0,0,0.1098958333333333,0.1095711586721586
800.0,0.1751093749999999,2.4123790967608763,0.3141991538118757,2404.0,4.0,8,0.12984375,1.1488820420000252,0.21359375,0.12984375,0.2139192708333333,0.12923828125,0.2120893229166666,0.1098958333333333,0.0,0.1083333333333333,0.0,0.1055555555555555,0.0,0.0974270833333333,0.1413541666666666,0.0739583333333333,0.1609375,0.0739583333333333,0.1628038194444444,0.0717013888888888,0.1611354166666667,grid,grid_4x4,16,memory_high_cost,calibration,additive_hash_D8_k1,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,additive_hash,1,0.05,0.08,0.0,50.0,8.0,0,0.1098958333333333,0.1094133575139811
800.0,0.1803437499999999,2.8448690121250304,0.2930112288386436,2420.0,4.0,8,0.136875,1.2294095000000311,0.2209375,0.136875,0.22146484375,0.1364583333333333,0.2189151041666666,0.1098958333333333,0.0,0.1083333333333333,0.0,0.1055555555555555,0.0,0.0974270833333333,0.1438541666666666,0.0760416666666666,0.1640625,0.0760416666666666,0.1655815972222222,0.0735677083333333,0.1625659722222222,grid,grid_4x4,16,memory_high_cost,calibration,additive_hash_D8_k1,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,additive_hash,1,0.1,0.1,0.001,70.0,10.0,0,0.1098958333333333,0.1093268595309083
800.0,0.2122421874999999,1.3945513494357715,0.3242271213085304,13332.0,4.0,8,0.181328125,2.834162417000016,0.266171875,0.181328125,0.2669401041666666,0.1808593749999999,0.2606736979166667,0.1098958333333333,0.0,0.1083333333333333,0.0,0.1055555555555555,0.0,0.0974270833333333,0.1443229166666667,0.0796875,0.165625,0.0796875,0.167361111111111,0.0775607638888888,0.1660381944444444,grid,grid_4x4,16,memory_high_cost,calibration,additive_hash_D8_k2,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,additive_hash,2,0.05,0.08,0.0,50.0,8.0,0,0.1098958333333333,0.1096169230634461
800.0,0.198984375,1.5824774951127734,0.2540116233985714,12157.0,4.0,8,0.1640625,2.788255083000024,0.247734375,0.1640625,0.2483919270833333,0.1633463541666666,0.24414140625,0.1098958333333333,0.0,0.1083333333333333,0.0,0.1055555555555555,0.0,0.0974270833333333,0.1382291666666666,0.0635416666666666,0.1546875,0.0635416666666666,0.1565538194444444,0.0609809027777777,0.1516006944444444,grid,grid_4x4,16,memory_high_cost,calibration,additive_hash_D8_k2,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,additive_hash,2,0.1,0.1,0.001,70.0,10.0,0,0.1098958333333333,0.1095793378343107
800.0,0.186125,0.8525757338448273,0.2533365839981208,14795.0,4.0,8,0.143125,3.9021342080000063,0.228515625,0.143125,0.2290559895833333,0.1423307291666666,0.2246567708333333,0.1098958333333333,0.0,0.1083333333333333,0.0,0.1055555555555555,0.0,0.0974270833333333,0.1257291666666667,0.0427083333333333,0.1359375,0.0427083333333333,0.1383680555555555,0.0398437499999999,0.13284375,grid,grid_4x4,16,memory_high_cost,calibration,additive_hash_D8_k3,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,additive_hash,3,0.05,0.08,0.0,50.0,8.0,0,0.1098958333333333,0.1097253181865643
800.0,0.1527734374999999,1.1256349080917951,0.196997938987193,10250.0,4.0,8,0.093359375,3.304620999999998,0.180078125,0.093359375,0.18041015625,0.09236328125,0.178040625,0.1098958333333333,0.0,0.1083333333333333,0.0,0.1055555555555555,0.0,0.0974270833333333,0.1171354166666666,0.0244791666666666,0.121875,0.0244791666666666,0.1237413194444444,0.0237413194444444,0.1178645833333333,grid,grid_4x4,16,memory_high_cost,calibration,additive_hash_D8_k3,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,additive_hash,3,0.1,0.1,0.001,70.0,10.0,0,0.1098958333333333,0.1096707063517149
800.0,0.1187499999999999,3.084859143578749,0.2810210193136325,37.0,4.0,8,0.04453125,0.7925962079999636,0.1315625,0.04453125,0.1317317708333333,0.0445638020833333,0.13291171875,0.1098958333333333,0.0,0.1083333333333333,0.0,0.1055555555555555,0.0,0.0974270833333333,0.1336979166666667,0.0526041666666666,0.146875,0.0526041666666666,0.1493923611111111,0.0500434027777777,0.1425208333333333,grid,grid_4x4,16,memory_high_cost,calibration,pairwise_hash_D8_k0,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,pairwise_hash,0,0.05,0.08,0.0,50.0,8.0,0,0.1098958333333333,0.1092788615046175
800.0,0.1052109374999999,3.3461187147164764,0.1563025223748092,37.0,4.0,8,0.022734375,0.8524957089999816,0.111328125,0.022734375,0.1114713541666666,0.02275390625,0.1127354166666666,0.1098958333333333,0.0,0.1083333333333333,0.0,0.1055555555555555,0.0,0.0974270833333333,0.1115625,0.0135416666666666,0.1130208333333333,0.0135416666666666,0.1145833333333333,0.0125868055555555,0.1079131944444444,grid,grid_4x4,16,memory_high_cost,calibration,pairwise_hash_D8_k0,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,pairwise_hash,0,0.1,0.1,0.001,70.0,10.0,0,0.1098958333333333,0.10922660959039
800.0,0.2294921875,1.2199319427312687,0.4396504905040918,3530.0,4.0,8,0.210546875,1.3106746659999544,0.2921875,0.210546875,0.2927864583333333,0.21021484375,0.2877505208333333,0.1098958333333333,0.0,0.1083333333333333,0.0,0.1055555555555555,0.0,0.0974270833333333,0.1846354166666666,0.1484375,0.2265625,0.1484375,0.22890625,0.1455729166666666,0.2281944444444444,grid,grid_4x4,16,memory_high_cost,calibration,pairwise_hash_D8_k1,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,pairwise_hash,1,0.05,0.08,0.0,50.0,8.0,0,0.1098958333333333,0.109651846944787
800.0,0.1914609374999999,1.453784903848979,0.3836548652968681,2610.0,4.0,8,0.155546875,1.3248416250000332,0.23765625,0.155546875,0.238046875,0.15484375,0.2359263020833333,0.1098958333333333,0.0,0.1083333333333333,0.0,0.1055555555555555,0.0,0.0974270833333333,0.1738541666666666,0.1270833333333333,0.209375,0.1270833333333333,0.2118489583333333,0.1236111111111111,0.2081979166666666,grid,grid_4x4,16,memory_high_cost,calibration,pairwise_hash_D8_k1,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,pairwise_hash,1,0.1,0.1,0.001,70.0,10.0,0,0.1098958333333333,0.1096050763525635
800.0,0.1729609375,0.9187424236770432,0.2117946364426811,9298.0,4.0,8,0.122421875,3.200884916999996,0.209140625,0.122421875,0.2097981770833333,0.1217903645833333,0.2056682291666666,0.1098958333333333,0.0,0.1083333333333333,0.0,0.1055555555555555,0.0,0.0974270833333333,0.1239583333333333,0.0364583333333333,0.1322916666666666,0.0364583333333333,0.1345486111111111,0.0339409722222222,0.1275451388888888,grid,grid_4x4,16,memory_high_cost,calibration,pairwise_hash_D8_k2,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,pairwise_hash,2,0.05,0.08,0.0,50.0,8.0,0,0.1098958333333333,0.1097120848485979
800.0,0.138625,1.345827072323085,0.152244879259305,5773.0,4.0,8,0.07359375,2.57775245900001,0.16,0.07359375,0.1604166666666666,0.0727994791666666,0.159621875,0.1098958333333333,0.0,0.1083333333333333,0.0,0.1055555555555555,0.0,0.0974270833333333,0.115,0.0229166666666666,0.1192708333333333,0.0229166666666666,0.1211371527777777,0.0222222222222222,0.1163055555555555,grid,grid_4x4,16,memory_high_cost,calibration,pairwise_hash_D8_k2,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,pairwise_hash,2,0.1,0.1,0.001,70.0,10.0,0,0.1098958333333333,0.1096266679188687
800.0,0.174578125,0.7223188562643197,0.2703770126346729,13557.0,4.0,8,0.125625,5.252809207999974,0.21171875,0.125625,0.2122330729166666,0.1254296874999999,0.2088528645833333,0.1098958333333333,0.0,0.1083333333333333,0.0,0.1055555555555555,0.0,0.0974270833333333,0.1272395833333333,0.0463541666666666,0.1385416666666666,0.0463541666666666,0.1408420138888889,0.0436197916666666,0.1362395833333333,grid,grid_4x4,16,memory_high_cost,calibration,pairwise_hash_D8_k3,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,pairwise_hash,3,0.05,0.08,0.0,50.0,8.0,0,0.1098958333333333,0.1097513695620804
800.0,0.1380859375,0.8838459301492291,0.1828312978329491,8627.0,4.0,8,0.071484375,4.0725442499999644,0.158828125,0.071484375,0.15916015625,0.0706966145833333,0.1577453125,0.1098958333333333,0.0,0.1083333333333333,0.0,0.1055555555555555,0.0,0.0974270833333333,0.1175,0.025,0.1223958333333333,0.025,0.1243923611111111,0.0237847222222222,0.1179826388888889,grid,grid_4x4,16,memory_high_cost,calibration,pairwise_hash_D8_k3,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,pairwise_hash,3,0.1,0.1,0.001,70.0,10.0,0,0.1098958333333333,0.1097190641473034
800.0,0.1047734375,3.3242704702608457,0.0559410554227767,36.0,4.0,16,0.018984375,0.7881035000000338,0.109765625,0.018984375,0.1099869791666666,0.0185611979166666,0.1091322916666666,0.1098958333333333,0.0,0.1083333333333333,0.0,0.1055555555555555,0.0,0.0974270833333333,0.1053124999999999,0.003125,0.1036458333333333,0.003125,0.1054687499999999,0.0032986111111111,0.0996215277777777,grid,grid_4x4,16,memory_high_cost,calibration,pairwise_hash_D16_k0,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,pairwise_hash,0,0.05,0.08,0.0,50.0,8.0,0,0.1098958333333333,0.1092309792392811
800.0,0.0995781249999999,2.8540512252246844,0.0431021186435681,33.0,4.0,16,0.0115625,0.8600967500000252,0.10234375,0.0115625,0.1022591145833333,0.0114322916666666,0.10236796875,0.1098958333333333,0.0,0.1083333333333333,0.0,0.1055555555555555,0.0,0.0974270833333333,0.1053124999999999,0.003125,0.1036458333333333,0.003125,0.1054687499999999,0.0032986111111111,0.0996215277777777,grid,grid_4x4,16,memory_high_cost,calibration,pairwise_hash_D16_k0,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,pairwise_hash,0,0.1,0.1,0.001,70.0,10.0,0,0.1098958333333333,0.1093250230882884
800.0,0.2531796875,2.0847924543529928,0.5386617550383508,4195.0,4.0,16,0.258671875,1.3578652499999748,0.33046875,0.258671875,0.3295442708333332,0.2586458333333333,0.3317309895833333,0.1098958333333333,0.0,0.1083333333333333,0.0,0.1055555555555555,0.0,0.0974270833333333,0.25359375,0.2536458333333333,0.3276041666666666,0.2536458333333333,0.3276041666666666,0.2523003472222222,0.3274670138888889,grid,grid_4x4,16,memory_high_cost,calibration,pairwise_hash_D16_k1,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,pairwise_hash,1,0.05,0.08,0.0,50.0,8.0,0,0.1098958333333333,0.1094788748424627
800.0,0.2601953125,2.086264073645991,0.5313537558702209,4499.0,4.0,16,0.266796875,1.46050945799999,0.34,0.266796875,0.33974609375,0.2660937499999999,0.3389684895833333,0.1098958333333333,0.0,0.1083333333333333,0.0,0.1055555555555555,0.0,0.0974270833333333,0.2676041666666666,0.2833333333333333,0.3510416666666666,0.2833333333333333,0.3504774305555555,0.2799045138888889,0.3527916666666666,grid,grid_4x4,16,memory_high_cost,calibration,pairwise_hash_D16_k1,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,pairwise_hash,1,0.1,0.1,0.001,70.0,10.0,0,0.1098958333333333,0.1094785805186041
800.0,0.1808359375,1.2024138589341398,0.2714347117536401,10255.0,4.0,16,0.142265625,3.2762794590000226,0.223046875,0.142265625,0.2227473958333333,0.141171875,0.2228942708333333,0.1098958333333333,0.0,0.1083333333333333,0.0,0.1055555555555555,0.0,0.0974270833333333,0.1425,0.071875,0.1614583333333333,0.071875,0.1634114583333333,0.069921875,0.1597395833333333,grid,grid_4x4,16,memory_high_cost,calibration,pairwise_hash_D16_k2,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,pairwise_hash,2,0.05,0.08,0.0,50.0,8.0,0,0.1098958333333333,0.1096553505615465
800.0,0.1513984374999999,1.4017830782725496,0.208098713813205,6873.0,4.0,16,0.091953125,2.7292976670000257,0.178359375,0.091953125,0.1780989583333333,0.0908203125,0.1764635416666667,0.1098958333333333,0.0,0.1083333333333333,0.0,0.1055555555555555,0.0,0.0974270833333333,0.1292708333333333,0.0447916666666666,0.1401041666666666,0.0447916666666666,0.1428385416666666,0.0425347222222222,0.1355624999999999,grid,grid_4x4,16,memory_high_cost,calibration,pairwise_hash_D16_k2,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,pairwise_hash,2,0.1,0.1,0.001,70.0,10.0,0,0.1098958333333333,0.1096154767176788
800.0,0.1830234375,1.344855103997139,0.2691891710712367,14714.0,4.0,16,0.142265625,5.444123291999972,0.225078125,0.142265625,0.2247526041666666,0.14134765625,0.2233252604166666,0.1098958333333333,0.0,0.1083333333333333,0.0,0.1055555555555555,0.0,0.0974270833333333,0.1352604166666666,0.0578125,0.15,0.0578125,0.152734375,0.0557291666666666,0.1470694444444444,grid,grid_4x4,16,memory_high_cost,calibration,pairwise_hash_D16_k3,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,pairwise_hash,3,0.05,0.08,0.0,50.0,8.0,0,0.1098958333333333,0.1096268623125339
800.0,0.1557578124999999,1.2655811956607363,0.2027478808062111,11335.0,4.0,16,0.098515625,4.694027166000012,0.1846875,0.098515625,0.1845833333333333,0.0976041666666666,0.1827606770833333,0.1098958333333333,0.0,0.1083333333333333,0.0,0.1055555555555555,0.0,0.0974270833333333,0.1216145833333333,0.0390625,0.1307291666666666,0.0390625,0.1330295138888889,0.036328125,0.1293229166666666,grid,grid_4x4,16,memory_high_cost,calibration,pairwise_hash_D16_k3,0,ok,memory_high_cost,0.08,0.04,0.02,0.08,0.8,0.3,linear,pairwise_hash,3,0.1,0.1,0.001,70.0,10.0,0,0.1098958333333333,0.1096427170942011
800.0,0.0940625,2.5876389961138413,0.2428999911132339,24.0,4.0,8,0.05859375,0.8257714589999523,0.109921875,0.05859375,0.1099609375,0.0584765625,0.1101875,0.0677083333333333,0.0,0.065625,0.0,0.0627604166666666,0.0,0.0555,0.0870416666666666,0.05,0.0984375,0.05,0.10078125,0.0466145833333333,0.1014348958333333,path,path_n16,16,memory_very_strong,calibration,additive_hash_D8_k0,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,additive_hash,0,0.05,0.08,0.0,50.0,8.0,0,0.0677083333333333,0.0671908055341105
800.0,0.0917906249999999,2.51054692886728,0.2053175025110063,24.0,4.0,8,0.055546875,0.9942192500000148,0.106796875,0.055546875,0.10671875,0.05546875,0.10703359375,0.0677083333333333,0.0,0.065625,0.0,0.0627604166666666,0.0,0.0555,0.08825,0.053125,0.1005208333333333,0.053125,0.1026041666666666,0.0494791666666666,0.1038411458333333,path,path_n16,16,memory_very_strong,calibration,additive_hash_D8_k0,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,additive_hash,0,0.1,0.1,0.001,70.0,10.0,0,0.0677083333333333,0.0672062239475598
800.0,0.245628125,4.190685240738524,0.5802761822813189,448.0,4.0,8,0.26421875,0.9058195420000176,0.3190625,0.26421875,0.3217578125,0.2629296875,0.315403125,0.0677083333333333,0.0,0.065625,0.0,0.0627604166666666,0.0,0.0555,0.2319374999999999,0.2635416666666667,0.3046875,0.2635416666666667,0.3078125,0.2572916666666666,0.3104921875,path,path_n16,16,memory_very_strong,calibration,additive_hash_D8_k1,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,additive_hash,1,0.05,0.08,0.0,50.0,8.0,0,0.0677083333333333,0.0668701962851856
800.0,0.2384937499999999,4.775403615322143,0.5274762189976943,435.0,4.0,8,0.253984375,0.9829893750000452,0.3090625,0.253984375,0.3111328125,0.253203125,0.305696484375,0.0677083333333333,0.0,0.065625,0.0,0.0627604166666666,0.0,0.0555,0.242625,0.2848958333333333,0.3229166666666667,0.2848958333333333,0.3247395833333333,0.2799479166666667,0.3330625,path,path_n16,16,memory_very_strong,calibration,additive_hash_D8_k1,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,additive_hash,1,0.1,0.1,0.001,70.0,10.0,0,0.0677083333333333,0.0667532526102689
800.0,0.1183281249999999,2.424671483011548,0.2290810638295,1875.0,4.0,8,0.0921875,1.1227813330000345,0.1434375,0.0921875,0.1441796875,0.091171875,0.143141796875,0.0677083333333333,0.0,0.065625,0.0,0.0627604166666666,0.0,0.0555,0.0805833333333333,0.0395833333333333,0.0890625,0.0395833333333333,0.0911458333333333,0.0361979166666666,0.0913776041666666,path,path_n16,16,memory_very_strong,calibration,additive_hash_D8_k2,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,additive_hash,2,0.05,0.08,0.0,50.0,8.0,0,0.0677083333333333,0.067223399036731
800.0,0.10123125,3.030873696606214,0.2284330367829571,1386.0,4.0,8,0.068984375,1.1721646249999935,0.12,0.068984375,0.12,0.0684375,0.120085546875,0.0677083333333333,0.0,0.065625,0.0,0.0627604166666666,0.0,0.0555,0.0826249999999999,0.0453125,0.0927083333333333,0.0453125,0.0947916666666666,0.0421875,0.0968541666666666,path,path_n16,16,memory_very_strong,calibration,additive_hash_D8_k2,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,additive_hash,2,0.1,0.1,0.001,70.0,10.0,0,0.0677083333333333,0.067102158594012
800.0,0.587146875,1.6214578133083912,0.178002807584307,6920.0,4.0,8,0.836640625,1.7268254580000075,0.82171875,0.836640625,0.82359375,0.8362109375,0.8215484375,0.6642708333333334,1.0,0.9489583333333332,1.0,0.9513020833333332,1.0,0.9475312499999996,0.6538125000000001,0.9796875,0.9317708333333332,0.9796875,0.9322916666666666,0.9796875,0.93371875,path,path_n16,16,memory_very_strong,calibration,additive_hash_D8_k3,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,additive_hash,3,0.05,0.08,0.0,50.0,8.0,0,0.6642708333333334,0.6639465417706717
800.0,0.6402374999999999,1.416819909909517,0.125229503998364,2953.0,4.0,8,0.934140625,1.4685444580000535,0.902109375,0.934140625,0.9034375,0.93375,0.900869921875,0.6642708333333334,1.0,0.9489583333333332,1.0,0.9513020833333332,1.0,0.9475312499999996,0.6584166666666665,0.9911458333333332,0.9395833333333332,0.9911458333333332,0.93984375,0.9911458333333332,0.9414583333333332,path,path_n16,16,memory_very_strong,calibration,additive_hash_D8_k3,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,additive_hash,3,0.1,0.1,0.001,70.0,10.0,0,0.6642708333333334,0.6639874693513514
800.0,0.0954937499999999,3.590376009199005,0.2266529411493478,24.0,4.0,8,0.061015625,0.7770912500000122,0.111875,0.061015625,0.112109375,0.0604296875,0.11210703125,0.0677083333333333,0.0,0.065625,0.0,0.0627604166666666,0.0,0.0555,0.0825208333333333,0.0401041666666666,0.0911458333333333,0.0401041666666666,0.09296875,0.0369791666666666,0.0921302083333333,path,path_n16,16,memory_very_strong,calibration,pairwise_hash_D8_k0,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,pairwise_hash,0,0.05,0.08,0.0,50.0,8.0,0,0.0677083333333333,0.0669902581314935
800.0,0.0872781249999999,3.807291178327638,0.1666413097024857,24.0,4.0,8,0.047109375,0.8434061250000013,0.099765625,0.047109375,0.100078125,0.0466015625,0.098296875,0.0677083333333333,0.0,0.065625,0.0,0.0627604166666666,0.0,0.0555,0.0735,0.0239583333333333,0.0776041666666666,0.0239583333333333,0.07890625,0.02265625,0.0775494791666666,path,path_n16,16,memory_very_strong,calibration,pairwise_hash_D8_k0,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,pairwise_hash,0,0.1,0.1,0.001,70.0,10.0,0,0.0677083333333333,0.0669468750976678
800.0,0.300090625,2.3554038832865336,0.6273180716341482,448.0,4.0,8,0.34203125,0.913125125000022,0.395546875,0.34203125,0.3980078125,0.3418359375,0.39224375,0.51075,0.709375,0.7135416666666666,0.709375,0.71484375,0.7106770833333333,0.7143567708333334,0.313125,0.3828125,0.4192708333333333,0.3828125,0.4221354166666666,0.37890625,0.4271328125,path,path_n16,16,memory_very_strong,calibration,pairwise_hash_D8_k1,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,pairwise_hash,1,0.05,0.08,0.0,50.0,8.0,0,0.51075,0.5102789192233427
800.0,0.330828125,3.385845957268484,0.5868902506966179,448.0,4.0,8,0.39296875,0.9936055839999652,0.4409375,0.39296875,0.4432421875,0.392734375,0.4393761718749999,0.6641875,0.9984375,0.9484375,0.9984375,0.9510416666666668,0.9981770833333332,0.9461692708333332,0.4780208333333334,0.6458333333333334,0.6604166666666667,0.6458333333333334,0.6658854166666667,0.64140625,0.6670755208333332,path,path_n16,16,memory_very_strong,calibration,pairwise_hash_D8_k1,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,pairwise_hash,1,0.1,0.1,0.001,70.0,10.0,0,0.6641875,0.6635103308085464
800.0,0.2608781249999999,1.886369625866931,0.3967327786537883,4857.0,4.0,8,0.286484375,1.4500054999999747,0.340546875,0.286484375,0.3428515625,0.2857421875,0.3378765625,0.0677083333333333,0.0,0.065625,0.0,0.0627604166666666,0.0,0.0555,0.1698333333333333,0.1765625,0.2171875,0.1765625,0.2197916666666666,0.1713541666666666,0.2252630208333333,path,path_n16,16,memory_very_strong,calibration,pairwise_hash_D8_k2,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,pairwise_hash,2,0.05,0.08,0.0,50.0,8.0,0,0.0677083333333333,0.0673310594081599
800.0,0.2042749999999999,1.8595755923635884,0.3581893596929376,3771.0,4.0,8,0.211015625,1.4229971250000517,0.2628125,0.211015625,0.264296875,0.21015625,0.2624394531249999,0.0677083333333333,0.0,0.065625,0.0,0.0627604166666666,0.0,0.0555,0.1536041666666666,0.1489583333333333,0.1932291666666666,0.1489583333333333,0.1950520833333333,0.1442708333333333,0.1986015625,path,path_n16,16,memory_very_strong,calibration,pairwise_hash_D8_k2,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,pairwise_hash,2,0.1,0.1,0.001,70.0,10.0,0,0.0677083333333333,0.0673364182148606
800.0,0.226459375,1.493685849549313,0.4388092783866552,10809.0,4.0,8,0.239765625,2.596438625000019,0.293046875,0.239765625,0.294765625,0.238984375,0.291613671875,0.0677083333333333,0.0,0.065625,0.0,0.0627604166666666,0.0,0.0555,0.1683958333333333,0.1723958333333333,0.2145833333333333,0.1723958333333333,0.2158854166666666,0.1684895833333333,0.222375,path,path_n16,16,memory_very_strong,calibration,pairwise_hash_D8_k3,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,pairwise_hash,3,0.05,0.08,0.0,50.0,8.0,0,0.0677083333333333,0.0674095961634234
800.0,0.1862187499999999,1.72981620726387,0.3191833762040831,7906.0,4.0,8,0.1859375,2.254218499999979,0.237734375,0.1859375,0.239296875,0.1848046875,0.237326953125,0.0677083333333333,0.0,0.065625,0.0,0.0627604166666666,0.0,0.0555,0.1254791666666666,0.1098958333333333,0.1536458333333333,0.1098958333333333,0.1567708333333333,0.1041666666666666,0.1585338541666666,path,path_n16,16,memory_very_strong,calibration,pairwise_hash_D8_k3,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,pairwise_hash,3,0.1,0.1,0.001,70.0,10.0,0,0.0677083333333333,0.0673623700918805
800.0,0.073084375,2.816562562178471,0.0756078177677401,24.0,4.0,16,0.02609375,0.7686108330000252,0.0796875,0.02609375,0.07953125,0.0259765625,0.077284375,0.0677083333333333,0.0,0.065625,0.0,0.0627604166666666,0.0,0.0555,0.0622291666666666,0.0046875,0.0609375,0.0046875,0.06171875,0.0044270833333333,0.0599973958333333,path,path_n16,16,memory_very_strong,calibration,pairwise_hash_D16_k0,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,pairwise_hash,0,0.05,0.08,0.0,50.0,8.0,0,0.0677083333333333,0.0671450208208976
800.0,0.0656124999999999,2.982443034852204,0.0512807323809346,24.0,4.0,16,0.015390625,0.8479580000000055,0.06921875,0.015390625,0.0690234375,0.015546875,0.066851953125,0.0677083333333333,0.0,0.065625,0.0,0.0627604166666666,0.0,0.0555,0.0605833333333333,0.003125,0.0588541666666666,0.003125,0.0596354166666666,0.0028645833333333,0.0584348958333333,path,path_n16,16,memory_very_strong,calibration,pairwise_hash_D16_k0,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,pairwise_hash,0,0.1,0.1,0.001,70.0,10.0,0,0.0677083333333333,0.0671118447263628
800.0,0.5909406249999999,3.6833907968894186,0.108363002648708,448.0,4.0,16,0.848203125,0.907856417000005,0.82890625,0.848203125,0.830234375,0.8493359375,0.8275101562499999,0.6642708333333334,1.0,0.9489583333333332,1.0,0.9513020833333332,1.0,0.9475312499999996,0.6586458333333333,0.9921875,0.9401041666666666,0.9921875,0.9401041666666666,0.9924479166666668,0.9424296874999996,path,path_n16,16,memory_very_strong,calibration,pairwise_hash_D16_k1,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,pairwise_hash,1,0.05,0.08,0.0,50.0,8.0,0,0.6642708333333334,0.6635341551739555
800.0,0.626053125,4.036186161594496,0.0667395003668274,437.0,4.0,16,0.920625,0.9897767079999652,0.884296875,0.920625,0.8853515625,0.9208984375,0.8848999999999998,0.6642708333333334,1.0,0.9489583333333332,1.0,0.9513020833333332,1.0,0.9475312499999996,0.6598541666666666,0.9953125,0.9421875,0.9953125,0.9427083333333334,0.9955729166666668,0.9445338541666664,path,path_n16,16,memory_very_strong,calibration,pairwise_hash_D16_k1,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,pairwise_hash,1,0.1,0.1,0.001,70.0,10.0,0,0.6642708333333334,0.6634635961010145
800.0,0.289021875,3.216907772711583,0.6642447848917747,5655.0,4.0,16,0.336640625,1.4477675420000082,0.383203125,0.336640625,0.3853125,0.3367578125,0.3872312499999999,0.0677083333333333,0.0,0.065625,0.0,0.0627604166666666,0.0,0.0555,0.3308333333333333,0.4088541666666667,0.4458333333333333,0.4088541666666667,0.4520833333333333,0.4028645833333333,0.4519453125,path,path_n16,16,memory_very_strong,calibration,pairwise_hash_D16_k2,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,pairwise_hash,2,0.05,0.08,0.0,50.0,8.0,0,0.0677083333333333,0.067064951778791
800.0,0.505203125,3.126212745364728,0.0817381970756085,5036.0,4.0,16,0.7015625,1.494245707999994,0.702109375,0.7015625,0.703984375,0.7019140625,0.7031515624999999,0.6642708333333334,1.0,0.9489583333333332,1.0,0.9513020833333332,1.0,0.9475312499999996,0.6590208333333333,0.9927083333333332,0.940625,0.9927083333333332,0.9411458333333332,0.9927083333333332,0.942515625,path,path_n16,16,memory_very_strong,calibration,pairwise_hash_D16_k2,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,pairwise_hash,2,0.1,0.1,0.001,70.0,10.0,0,0.6642708333333334,0.6636455907842604
800.0,0.29656875,1.8766506562124772,0.5829436758506465,16163.0,4.0,16,0.34484375,3.317440583000007,0.392890625,0.34484375,0.3965234375,0.3438671875,0.39492421875,0.0677083333333333,0.0,0.065625,0.0,0.0627604166666666,0.0,0.0555,0.2554166666666667,0.3098958333333333,0.3416666666666667,0.3098958333333333,0.3442708333333333,0.3041666666666666,0.3556432291666667,path,path_n16,16,memory_very_strong,calibration,pairwise_hash_D16_k3,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,pairwise_hash,3,0.05,0.08,0.0,50.0,8.0,0,0.0677083333333333,0.0673330032020908
800.0,0.6388781249999999,2.9771490656486033,0.0815057347197187,3151.0,4.0,16,0.936484375,1.6253216660000476,0.9015625,0.936484375,0.903125,0.937109375,0.9010589843749998,0.6642708333333334,1.0,0.9489583333333332,1.0,0.9513020833333332,1.0,0.9475312499999996,0.6598541666666666,0.9953125,0.9421875,0.9953125,0.9427083333333334,0.9955729166666668,0.9445338541666664,path,path_n16,16,memory_very_strong,calibration,pairwise_hash_D16_k3,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,pairwise_hash,3,0.1,0.1,0.001,70.0,10.0,0,0.6642708333333334,0.6636754035202036
800.0,0.076428125,2.8381756474401363,0.1825541498368282,38.0,4.0,8,0.031171875,0.83926337500003,0.084453125,0.031171875,0.0843684895833333,0.0310937499999999,0.082595703125,0.0677083333333333,0.0,0.065625,0.0,0.0640625,0.0,0.0562313368055555,0.0825208333333333,0.0270833333333333,0.0875,0.0270833333333333,0.088671875,0.0256944444444444,0.0805885416666666,grid,grid_4x4,16,memory_very_strong,calibration,additive_hash_D8_k0,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,additive_hash,0,0.05,0.08,0.0,50.0,8.0,0,0.0677083333333333,0.0671406982038453
800.0,0.09474375,1.7523183144660262,0.5740514230998202,37.0,4.0,8,0.058671875,0.928072874999998,0.110703125,0.058671875,0.1105794270833333,0.0586002604166666,0.1106083333333333,0.0677083333333333,0.0,0.065625,0.0,0.0640625,0.0,0.0562313368055555,0.2484583333333333,0.2640625,0.321875,0.2640625,0.3217881944444444,0.2605468749999999,0.3225763888888889,grid,grid_4x4,16,memory_very_strong,calibration,additive_hash_D8_k0,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,additive_hash,0,0.1,0.1,0.001,70.0,10.0,0,0.0677083333333333,0.0673578696704401
800.0,0.1628687499999999,2.285585588376666,0.3243233408673384,2553.0,4.0,8,0.144609375,1.135344000000032,0.202890625,0.144609375,0.2035416666666666,0.1440364583333333,0.1997287109375,0.0677083333333333,0.0,0.065625,0.0,0.0640625,0.0,0.0562313368055555,0.1193958333333333,0.0869791666666666,0.1411458333333333,0.0869791666666666,0.1411024305555555,0.0849826388888888,0.1398502604166666,grid,grid_4x4,16,memory_very_strong,calibration,additive_hash_D8_k1,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,additive_hash,1,0.05,0.08,0.0,50.0,8.0,0,0.0677083333333333,0.067251216215658
800.0,0.1682843749999999,2.609966312897669,0.2986856694111685,2581.0,4.0,8,0.1509375,1.2052764169999932,0.210078125,0.1509375,0.2107682291666666,0.1503515624999999,0.2063902994791666,0.0677083333333333,0.0,0.065625,0.0,0.0640625,0.0,0.0562313368055555,0.1198541666666666,0.0890625,0.1421875,0.0890625,0.1424479166666666,0.0864583333333333,0.1414014756944444,grid,grid_4x4,16,memory_very_strong,calibration,additive_hash_D8_k1,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,additive_hash,1,0.1,0.1,0.001,70.0,10.0,0,0.0677083333333333,0.0671863400707537
800.0,0.2009656249999999,1.639184575812353,0.3353742119990918,13401.0,4.0,8,0.19046875,2.847987166999985,0.253828125,0.19046875,0.2548763020833333,0.1903515625,0.2483343098958333,0.0677083333333333,0.0,0.065625,0.0,0.0640625,0.0,0.0562313368055555,0.1140625,0.078125,0.1333333333333333,0.078125,0.1337239583333333,0.0756510416666666,0.13083203125,grid,grid_4x4,16,memory_very_strong,calibration,additive_hash_D8_k2,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,additive_hash,2,0.05,0.08,0.0,50.0,8.0,0,0.0677083333333333,0.0673804964181708
800.0,0.21384375,1.5137538052467556,0.3929220846623814,15050.0,4.0,8,0.21171875,3.0831435410000267,0.27265625,0.21171875,0.2732552083333333,0.2112044270833332,0.2699471354166666,0.0677083333333333,0.0,0.065625,0.0,0.0640625,0.0,0.0562313368055555,0.156,0.1385416666666666,0.1921875,0.1385416666666666,0.1930555555555555,0.1350694444444444,0.1909765624999999,grid,grid_4x4,16,memory_very_strong,calibration,additive_hash_D8_k2,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,additive_hash,2,0.1,0.1,0.001,70.0,10.0,0,0.0677083333333333,0.0674055825722839
800.0,0.187840625,0.91515416131783,0.2875806665857193,16595.0,4.0,8,0.17484375,4.052520125000001,0.236328125,0.17484375,0.2373502604166666,0.17435546875,0.231619140625,0.0677083333333333,0.0,0.065625,0.0,0.0640625,0.0,0.0562313368055555,0.0971874999999999,0.0546875,0.1098958333333333,0.0546875,0.1114583333333333,0.0518663194444444,0.1067278645833333,grid,grid_4x4,16,memory_very_strong,calibration,additive_hash_D8_k3,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,additive_hash,3,0.05,0.08,0.0,50.0,8.0,0,0.0677083333333333,0.0675253025010697
800.0,0.124359375,1.0824435201175495,0.2117907585206389,9524.0,4.0,8,0.09296875,3.1791822499999967,0.1496875,0.09296875,0.1497005208333333,0.0921484374999999,0.1460018229166666,0.0677083333333333,0.0,0.065625,0.0,0.0640625,0.0,0.0562313368055555,0.0803541666666666,0.0255208333333333,0.0848958333333333,0.0255208333333333,0.0860677083333333,0.0246961805555555,0.0795316840277777,grid,grid_4x4,16,memory_very_strong,calibration,additive_hash_D8_k3,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,additive_hash,3,0.1,0.1,0.001,70.0,10.0,0,0.0677083333333333,0.0674918446293098
800.0,0.092034375,2.670356538028581,0.2976382715362839,39.0,4.0,8,0.055234375,0.7833185000000071,0.10703125,0.055234375,0.10705078125,0.0547200520833333,0.1067014322916666,0.0677083333333333,0.0,0.065625,0.0,0.0640625,0.0,0.0562313368055555,0.1033958333333333,0.0604166666666666,0.1177083333333333,0.0604166666666666,0.1190538194444444,0.0579861111111111,0.1130807291666666,grid,grid_4x4,16,memory_very_strong,calibration,pairwise_hash_D8_k0,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,pairwise_hash,0,0.05,0.08,0.0,50.0,8.0,0,0.0677083333333333,0.0671742620257276
800.0,0.0716375,3.0767969692360406,0.2165902955308074,38.0,4.0,8,0.02484375,0.8609605420000435,0.077890625,0.02484375,0.0778450520833333,0.0248828125,0.0762609375,0.0677083333333333,0.0,0.065625,0.0,0.0640625,0.0,0.0562313368055555,0.0796875,0.0260416666666666,0.084375,0.0260416666666666,0.0850694444444444,0.0249565972222222,0.0798224826388889,grid,grid_4x4,16,memory_very_strong,calibration,pairwise_hash_D8_k0,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,pairwise_hash,0,0.1,0.1,0.001,70.0,10.0,0,0.0677083333333333,0.0670929739394861
800.0,0.232475,1.1840416504267963,0.5591790468518909,3789.0,4.0,8,0.23390625,1.3430360829999586,0.2975,0.23390625,0.2983919270833333,0.2335807291666666,0.2935044921875,0.0677083333333333,0.0,0.065625,0.0,0.0640625,0.0,0.0562313368055555,0.2222916666666666,0.2291666666666666,0.2848958333333333,0.2291666666666666,0.2856336805555555,0.2256510416666666,0.2867105034722222,grid,grid_4x4,16,memory_very_strong,calibration,pairwise_hash_D8_k1,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,pairwise_hash,1,0.05,0.08,0.0,50.0,8.0,0,0.0677083333333333,0.0674715250032479
800.0,0.206234375,1.3809514620298322,0.4687377063737482,3382.0,4.0,8,0.1984375,1.3898261250000132,0.261328125,0.1984375,0.2624479166666666,0.1974739583333333,0.2558156901041666,0.0677083333333333,0.0,0.065625,0.0,0.0640625,0.0,0.0562313368055555,0.1755624999999999,0.1635416666666666,0.2192708333333333,0.1635416666666666,0.2198784722222222,0.1601996527777777,0.2175611979166666,grid,grid_4x4,16,memory_very_strong,calibration,pairwise_hash_D8_k1,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,pairwise_hash,1,0.1,0.1,0.001,70.0,10.0,0,0.0677083333333333,0.0674321430409273
800.0,0.15245,1.0308930791358066,0.2475960488240267,9290.0,4.0,8,0.129921875,3.102490125000031,0.18828125,0.129921875,0.1886914062499999,0.1294856770833333,0.184798828125,0.0677083333333333,0.0,0.065625,0.0,0.0640625,0.0,0.0562313368055555,0.0896041666666666,0.0427083333333333,0.0989583333333333,0.0427083333333333,0.0999999999999999,0.0398003472222222,0.0949709201388889,grid,grid_4x4,16,memory_very_strong,calibration,pairwise_hash_D8_k2,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,pairwise_hash,2,0.05,0.08,0.0,50.0,8.0,0,0.0677083333333333,0.0675021547175061
800.0,0.1182718749999999,1.248007725357759,0.187497581456405,6106.0,4.0,8,0.084296875,2.567480916999955,0.141171875,0.084296875,0.1413411458333333,0.0833203125,0.1370158854166666,0.0677083333333333,0.0,0.065625,0.0,0.0640625,0.0,0.0562313368055555,0.0807291666666666,0.0260416666666666,0.0854166666666666,0.0260416666666666,0.0862847222222222,0.0254340277777777,0.0803428819444444,grid,grid_4x4,16,memory_very_strong,calibration,pairwise_hash_D8_k2,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,pairwise_hash,2,0.1,0.1,0.001,70.0,10.0,0,0.0677083333333333,0.0674587317882617
800.0,0.149003125,1.0045048276186133,0.2944713518473973,13022.0,4.0,8,0.124375,5.0125073330000305,0.18328125,0.124375,0.1835546874999999,0.1236263020833333,0.1786087239583333,0.0677083333333333,0.0,0.065625,0.0,0.0640625,0.0,0.0562313368055555,0.0941041666666666,0.0489583333333333,0.1052083333333333,0.0489583333333333,0.1060763888888888,0.0458333333333333,0.1011701388888888,grid,grid_4x4,16,memory_very_strong,calibration,pairwise_hash_D8_k3,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,pairwise_hash,3,0.05,0.08,0.0,50.0,8.0,0,0.0677083333333333,0.0675074323678096
800.0,0.11719375,0.8526721647972014,0.2064866029579591,9188.0,4.0,8,0.085078125,4.108954707999999,0.1403125,0.085078125,0.1404231770833333,0.0844205729166666,0.1379315755208333,0.0677083333333333,0.0,0.065625,0.0,0.0640625,0.0,0.0562313368055555,0.0811041666666666,0.0265625,0.0859375,0.0265625,0.0868923611111111,0.0260850694444444,0.0809691840277778,grid,grid_4x4,16,memory_very_strong,calibration,pairwise_hash_D8_k3,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,pairwise_hash,3,0.1,0.1,0.001,70.0,10.0,0,0.0677083333333333,0.0675377989003738
800.0,0.069015625,2.8258358294990944,0.0714032840746425,35.0,4.0,16,0.02109375,0.7845707500000003,0.07421875,0.02109375,0.0744791666666666,0.0207486979166666,0.0722375651041666,0.0677083333333333,0.0,0.065625,0.0,0.0640625,0.0,0.0562313368055555,0.0639375,0.0041666666666666,0.0625,0.0041666666666666,0.0631076388888888,0.0044704861111111,0.0598628472222222,grid,grid_4x4,16,memory_very_strong,calibration,pairwise_hash_D16_k0,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,pairwise_hash,0,0.05,0.08,0.0,50.0,8.0,0,0.0677083333333333,0.0671431661674335
800.0,0.0620343749999999,2.705875076710753,0.0466021225490425,33.0,4.0,16,0.012265625,0.8426048750000064,0.064765625,0.012265625,0.0647005208333333,0.0122200520833333,0.0634783203125,0.0677083333333333,0.0,0.065625,0.0,0.0640625,0.0,0.0562313368055555,0.0631875,0.003125,0.0614583333333333,0.003125,0.0621961805555555,0.0032986111111111,0.0587052951388889,grid,grid_4x4,16,memory_very_strong,calibration,pairwise_hash_D16_k0,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,pairwise_hash,0,0.1,0.1,0.001,70.0,10.0,0,0.0677083333333333,0.0671671583179911
800.0,0.308165625,2.1475845400507954,0.5192006126568834,5419.0,4.0,16,0.335234375,1.4628837090000388,0.401796875,0.335234375,0.4026041666666666,0.3350716145833333,0.3997711588541666,0.0677083333333333,0.0,0.065625,0.0,0.0640625,0.0,0.0562313368055555,0.2269791666666666,0.2291666666666666,0.2890625,0.2291666666666666,0.28984375,0.2264756944444444,0.2870920138888889,grid,grid_4x4,16,memory_very_strong,calibration,pairwise_hash_D16_k1,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,pairwise_hash,1,0.05,0.08,0.0,50.0,8.0,0,0.0677083333333333,0.0672788164253231
800.0,0.322990625,2.001873468063673,0.5700358923169366,5635.0,4.0,16,0.3534375,1.565102124999953,0.421875,0.3534375,0.4230403645833333,0.35375,0.4187025390625,0.0677083333333333,0.0,0.065625,0.0,0.0640625,0.0,0.0562313368055555,0.3078749999999999,0.3364583333333333,0.4005208333333333,0.3364583333333333,0.4016493055555556,0.3322048611111111,0.3963207465277778,grid,grid_4x4,16,memory_very_strong,calibration,pairwise_hash_D16_k1,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,pairwise_hash,1,0.1,0.1,0.001,70.0,10.0,0,0.0677083333333333,0.0673079586397206
800.0,0.17780625,1.217644755672288,0.2960868821202022,10967.0,4.0,16,0.164921875,3.3657938339999873,0.22359375,0.164921875,0.2233203125,0.1636458333333333,0.2202298177083333,0.0677083333333333,0.0,0.065625,0.0,0.0640625,0.0,0.0562313368055555,0.1139791666666666,0.0765625,0.1328125,0.0765625,0.1335503472222222,0.0744357638888888,0.12962890625,grid,grid_4x4,16,memory_very_strong,calibration,pairwise_hash_D16_k2,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,pairwise_hash,2,0.05,0.08,0.0,50.0,8.0,0,0.0677083333333333,0.0674648043821988
800.0,0.127696875,1.3715563256941516,0.2068243077248426,6644.0,4.0,16,0.09890625,2.646760959000005,0.154765625,0.09890625,0.1545833333333333,0.0976627604166666,0.151586328125,0.0677083333333333,0.0,0.065625,0.0,0.0640625,0.0,0.0562313368055555,0.0903541666666666,0.04375,0.1,0.04375,0.10078125,0.0411892361111111,0.0962782118055555,grid,grid_4x4,16,memory_very_strong,calibration,pairwise_hash_D16_k2,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,pairwise_hash,2,0.1,0.1,0.001,70.0,10.0,0,0.0677083333333333,0.0674340220681945
800.0,0.1993999999999999,1.1942098570696065,0.3565450288311033,17479.0,4.0,16,0.193828125,6.092143458999999,0.253359375,0.193828125,0.2537890625,0.1928841145833333,0.2507663411458333,0.0677083333333333,0.0,0.065625,0.0,0.0640625,0.0,0.0562313368055555,0.1239583333333333,0.0911458333333333,0.146875,0.0911458333333333,0.14765625,0.0895399305555555,0.1450264756944444,grid,grid_4x4,16,memory_very_strong,calibration,pairwise_hash_D16_k3,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,pairwise_hash,3,0.05,0.08,0.0,50.0,8.0,0,0.0677083333333333,0.0674694913619194
800.0,0.136515625,1.1030684375116258,0.199858436359485,11085.0,4.0,16,0.1109375,4.555110000000013,0.166953125,0.1109375,0.1668815104166666,0.1097916666666666,0.1642258463541667,0.0677083333333333,0.0,0.065625,0.0,0.0640625,0.0,0.0562313368055555,0.090625,0.0390625,0.0989583333333333,0.0390625,0.0996527777777777,0.0373263888888888,0.0924444444444444,grid,grid_4x4,16,memory_very_strong,calibration,pairwise_hash_D16_k3,0,ok,memory_very_strong,0.03,0.02,0.0,0.04,1.05,0.28,linear,pairwise_hash,3,0.1,0.1,0.001,70.0,10.0,0,0.0677083333333333,0.067487719645831


==> anc/experiment_reproducibility/experiments/results/truncation_linear_sampled_maintex/dimension_progress.csv <==
graph_family,param_label,feature_dim,best_validation_reward,previous_best_validation_reward,improvement,stop_after_this_dim,stage
path,memory_moderate,4,-inf,,,False,
path,memory_moderate,8,0.6708333333333332,,,False,
path,memory_moderate,16,0.6708333333333332,0.6708333333333332,0.0,False,
path,memory_moderate,32,0.6708333333333332,0.6708333333333332,0.0,False,
path,memory_moderate,64,0.6708333333333332,0.6708333333333332,0.0,True,
grid,memory_moderate,4,-inf,,,False,
grid,memory_moderate,8,0.6715277777777776,,,False,
grid,memory_moderate,16,0.6715277777777776,0.6715277777777776,0.0,False,
grid,memory_moderate,32,0.6715277777777776,0.6715277777777776,0.0,False,
grid,memory_moderate,64,0.6715277777777776,0.6715277777777776,0.0,True,
path,memory_moderate,4,0.670589774499389,,,False,repair_d4
grid,memory_moderate,4,0.0596942864349703,,,False,repair_d4
path,memory_moderate,128,0.6708333333333332,,,False,extra_dims
path,memory_moderate,256,0.6708333333333332,,,False,extra_dims
path,memory_moderate,512,0.6708333333333332,,,False,extra_dims
grid,memory_moderate,128,0.6715277777777776,,,False,extra_dims
grid,memory_moderate,256,0.6715277777777776,,,False,extra_dims
grid,memory_moderate,512,0.6715277777777776,,,False,extra_dims


==> anc/experiment_reproducibility/experiments/results/truncation_linear_sampled_maintex/reward_summary.csv <==
graph_family,graph_label,size,param_label,representation,method,feature_mode,feature_dim,k,mean_reward,std_reward,count
grid,grid_10x10,100,memory_moderate,linear,additive_hash_D8_k0,additive_hash,8.0,0.0,0.059493333333333336,0.00024440403706431287,3
grid,grid_10x10,100,memory_moderate,linear,additive_hash_D8_k1,additive_hash,8.0,1.0,0.059493333333333336,0.00024440403706431287,3
grid,grid_10x10,100,memory_moderate,linear,additive_hash_D8_k2,additive_hash,8.0,2.0,0.059493333333333336,0.00024440403706431287,3
grid,grid_10x10,100,memory_moderate,linear,additive_hash_D8_k3,additive_hash,8.0,3.0,0.059493333333333336,0.00024440403706431287,3
grid,grid_3x3,9,memory_moderate,heuristic,heuristic,,,,0.49101333333333336,0.0033265544238303773,5
grid,grid_3x3,9,memory_moderate,linear,additive_hash_D128_k0,additive_hash,128.0,0.0,0.05555555555555553,0.008614595073787392,3
grid,grid_3x3,9,memory_moderate,linear,additive_hash_D128_k1,additive_hash,128.0,1.0,0.68,0.00867805519545177,3
grid,grid_3x3,9,memory_moderate,linear,additive_hash_D128_k2,additive_hash,128.0,2.0,0.68,0.00867805519545177,3
grid,grid_3x3,9,memory_moderate,linear,additive_hash_D128_k3,additive_hash,128.0,3.0,0.68,0.00867805519545177,3
grid,grid_3x3,9,memory_moderate,linear,additive_hash_D16_k0,additive_hash,16.0,0.0,0.05555555555555553,0.008614595073787392,3
grid,grid_3x3,9,memory_moderate,linear,additive_hash_D16_k1,additive_hash,16.0,1.0,0.26639506172839506,0.36656673036404314,3
grid,grid_3x3,9,memory_moderate,linear,additive_hash_D16_k2,additive_hash,16.0,2.0,0.68,0.00867805519545177,3
grid,grid_3x3,9,memory_moderate,linear,additive_hash_D16_k3,additive_hash,16.0,3.0,0.5723456790123457,0.191410307473348,3
grid,grid_3x3,9,memory_moderate,linear,additive_hash_D256_k0,additive_hash,256.0,0.0,0.05555555555555553,0.008614595073787392,3
grid,grid_3x3,9,memory_moderate,linear,additive_hash_D256_k1,additive_hash,256.0,1.0,0.68,0.00867805519545177,3
grid,grid_3x3,9,memory_moderate,linear,additive_hash_D256_k2,additive_hash,256.0,2.0,0.68,0.00867805519545177,3
grid,grid_3x3,9,memory_moderate,linear,additive_hash_D256_k3,additive_hash,256.0,3.0,0.68,0.00867805519545177,3
grid,grid_3x3,9,memory_moderate,linear,additive_hash_D32_k0,additive_hash,32.0,0.0,0.05555555555555553,0.008614595073787392,3
grid,grid_3x3,9,memory_moderate,linear,additive_hash_D32_k1,additive_hash,32.0,1.0,0.68,0.00867805519545177,3
grid,grid_3x3,9,memory_moderate,linear,additive_hash_D32_k2,additive_hash,32.0,2.0,0.68,0.00867805519545177,3
grid,grid_3x3,9,memory_moderate,linear,additive_hash_D32_k3,additive_hash,32.0,3.0,0.68,0.00867805519545177,3
grid,grid_3x3,9,memory_moderate,linear,additive_hash_D4_k0,additive_hash,4.0,0.0,0.05555555555555553,0.008614595073787392,3
grid,grid_3x3,9,memory_moderate,linear,additive_hash_D4_k1,additive_hash,4.0,1.0,0.05555555555555553,0.008614595073787392,3
grid,grid_3x3,9,memory_moderate,linear,additive_hash_D4_k2,additive_hash,4.0,2.0,0.05555555555555553,0.008614595073787392,3
grid,grid_3x3,9,memory_moderate,linear,additive_hash_D4_k3,additive_hash,4.0,3.0,0.05555555555555553,0.008614595073787392,3
grid,grid_3x3,9,memory_moderate,linear,additive_hash_D512_k0,additive_hash,512.0,0.0,0.05555555555555553,0.008614595073787392,3
grid,grid_3x3,9,memory_moderate,linear,additive_hash_D512_k1,additive_hash,512.0,1.0,0.68,0.00867805519545177,3
grid,grid_3x3,9,memory_moderate,linear,additive_hash_D512_k2,additive_hash,512.0,2.0,0.68,0.00867805519545177,3
grid,grid_3x3,9,memory_moderate,linear,additive_hash_D512_k3,additive_hash,512.0,3.0,0.68,0.00867805519545177,3
grid,grid_3x3,9,memory_moderate,linear,additive_hash_D64_k0,additive_hash,64.0,0.0,0.05555555555555553,0.008614595073787392,3
grid,grid_3x3,9,memory_moderate,linear,additive_hash_D64_k1,additive_hash,64.0,1.0,0.68,0.00867805519545177,3
grid,grid_3x3,9,memory_moderate,linear,additive_hash_D64_k2,additive_hash,64.0,2.0,0.68,0.00867805519545177,3
grid,grid_3x3,9,memory_moderate,linear,additive_hash_D64_k3,additive_hash,64.0,3.0,0.68,0.00867805519545177,3
grid,grid_3x3,9,memory_moderate,linear,additive_hash_D8_k0,additive_hash,8.0,0.0,0.05555555555555553,0.008614595073787392,3
grid,grid_3x3,9,memory_moderate,linear,additive_hash_D8_k1,additive_hash,8.0,1.0,0.05555555555555553,0.008614595073787392,3
grid,grid_3x3,9,memory_moderate,linear,additive_hash_D8_k2,additive_hash,8.0,2.0,0.68,0.00867805519545177,3
grid,grid_3x3,9,memory_moderate,linear,additive_hash_D8_k3,additive_hash,8.0,3.0,0.05555555555555553,0.008614595073787392,3
grid,grid_3x3,9,memory_moderate,linear,pairwise_hash_D128_k0,pairwise_hash,128.0,0.0,0.05555555555555553,0.008614595073787392,3
grid,grid_3x3,9,memory_moderate,linear,pairwise_hash_D128_k1,pairwise_hash,128.0,1.0,0.68,0.00867805519545177,3
grid,grid_3x3,9,memory_moderate,linear,pairwise_hash_D128_k2,pairwise_hash,128.0,2.0,0.68,0.00867805519545177,3
grid,grid_3x3,9,memory_moderate,linear,pairwise_hash_D128_k3,pairwise_hash,128.0,3.0,0.68,0.00867805519545177,3
grid,grid_3x3,9,memory_moderate,linear,pairwise_hash_D16_k0,pairwise_hash,16.0,0.0,0.05555555555555553,0.008614595073787392,3
grid,grid_3x3,9,memory_moderate,linear,pairwise_hash_D16_k1,pairwise_hash,16.0,1.0,0.68,0.00867805519545177,3
grid,grid_3x3,9,memory_moderate,linear,pairwise_hash_D16_k2,pairwise_hash,16.0,2.0,0.05555555555555553,0.008614595073787392,3
grid,grid_3x3,9,memory_moderate,linear,pairwise_hash_D16_k3,pairwise_hash,16.0,3.0,0.05555555555555553,0.008614595073787392,3
grid,grid_3x3,9,memory_moderate,linear,pairwise_hash_D256_k0,pairwise_hash,256.0,0.0,0.05555555555555553,0.008614595073787392,3
grid,grid_3x3,9,memory_moderate,linear,pairwise_hash_D256_k1,pairwise_hash,256.0,1.0,0.68,0.00867805519545177,3
grid,grid_3x3,9,memory_moderate,linear,pairwise_hash_D256_k2,pairwise_hash,256.0,2.0,0.68,0.00867805519545177,3
grid,grid_3x3,9,memory_moderate,linear,pairwise_hash_D256_k3,pairwise_hash,256.0,3.0,0.68,0.00867805519545177,3
grid,grid_3x3,9,memory_moderate,linear,pairwise_hash_D32_k0,pairwise_hash,32.0,0.0,0.05555555555555553,0.008614595073787392,3
grid,grid_3x3,9,memory_moderate,linear,pairwise_hash_D32_k1,pairwise_hash,32.0,1.0,0.68,0.00867805519545177,3
grid,grid_3x3,9,memory_moderate,linear,pairwise_hash_D32_k2,pairwise_hash,32.0,2.0,0.5754320987654321,0.1851293743059429,3
grid,grid_3x3,9,memory_moderate,linear,pairwise_hash_D32_k3,pairwise_hash,32.0,3.0,0.68,0.00867805519545177,3
grid,grid_3x3,9,memory_moderate,linear,pairwise_hash_D4_k0,pairwise_hash,4.0,0.0,0.05555555555555553,0.008614595073787392,3
grid,grid_3x3,9,memory_moderate,linear,pairwise_hash_D4_k1,pairwise_hash,4.0,1.0,0.05555555555555553,0.008614595073787392,3
grid,grid_3x3,9,memory_moderate,linear,pairwise_hash_D4_k2,pairwise_hash,4.0,2.0,0.05555555555555553,0.008614595073787392,3
grid,grid_3x3,9,memory_moderate,linear,pairwise_hash_D4_k3,pairwise_hash,4.0,3.0,0.05555555555555553,0.008614595073787392,3
grid,grid_3x3,9,memory_moderate,linear,pairwise_hash_D512_k0,pairwise_hash,512.0,0.0,0.05555555555555553,0.008614595073787392,3
grid,grid_3x3,9,memory_moderate,linear,pairwise_hash_D512_k1,pairwise_hash,512.0,1.0,0.68,0.00867805519545177,3
grid,grid_3x3,9,memory_moderate,linear,pairwise_hash_D512_k2,pairwise_hash,512.0,2.0,0.68,0.00867805519545177,3
grid,grid_3x3,9,memory_moderate,linear,pairwise_hash_D512_k3,pairwise_hash,512.0,3.0,0.68,0.00867805519545177,3
grid,grid_3x3,9,memory_moderate,linear,pairwise_hash_D64_k0,pairwise_hash,64.0,0.0,0.05555555555555553,0.008614595073787392,3
grid,grid_3x3,9,memory_moderate,linear,pairwise_hash_D64_k1,pairwise_hash,64.0,1.0,0.68,0.00867805519545177,3
grid,grid_3x3,9,memory_moderate,linear,pairwise_hash_D64_k2,pairwise_hash,64.0,2.0,0.68,0.00867805519545177,3
grid,grid_3x3,9,memory_moderate,linear,pairwise_hash_D64_k3,pairwise_hash,64.0,3.0,0.68,0.00867805519545177,3
grid,grid_3x3,9,memory_moderate,linear,pairwise_hash_D8_k0,pairwise_hash,8.0,0.0,0.05555555555555553,0.008614595073787392,3
grid,grid_3x3,9,memory_moderate,linear,pairwise_hash_D8_k1,pairwise_hash,8.0,1.0,0.47592592592592586,0.35740030697226366,3
grid,grid_3x3,9,memory_moderate,linear,pairwise_hash_D8_k2,pairwise_hash,8.0,2.0,0.05555555555555553,0.008614595073787392,3
grid,grid_3x3,9,memory_moderate,linear,pairwise_hash_D8_k3,pairwise_hash,8.0,3.0,0.05555555555555553,0.008614595073787392,3
grid,grid_3x3,9,memory_moderate,random,random,,,,0.36907259259259256,0.004510418970194845,5
grid,grid_3x3,9,memory_moderate,tabular,sampled_tabular_k0,sampled_tabular,,0.0,0.05555555555555556,0.008614595073787411,3
grid,grid_3x3,9,memory_moderate,tabular,sampled_tabular_k1,sampled_tabular,,1.0,0.05555555555555556,0.008614595073787411,3
grid,grid_3x3,9,memory_moderate,tabular,sampled_tabular_k2,sampled_tabular,,2.0,0.05555555555555556,0.008614595073787411,3
grid,grid_3x3,9,memory_moderate,tabular,sampled_tabular_k3,sampled_tabular,,3.0,0.05555555555555556,0.008614595073787411,3
grid,grid_4x4,16,memory_moderate,heuristic,heuristic,,,,0.4858583333333334,0.0018064025790995883,5
grid,grid_4x4,16,memory_moderate,linear,additive_hash_D128_k0,additive_hash,128.0,0.0,0.05812499999999996,0.004912427551063155,3
grid,grid_4x4,16,memory_moderate,linear,additive_hash_D128_k1,additive_hash,128.0,1.0,0.6752777777777776,0.004622622011289616,3
grid,grid_4x4,16,memory_moderate,linear,additive_hash_D128_k2,additive_hash,128.0,2.0,0.6752777777777776,0.004622622011289616,3
grid,grid_4x4,16,memory_moderate,linear,additive_hash_D128_k3,additive_hash,128.0,3.0,0.6752777777777776,0.004622622011289616,3
grid,grid_4x4,16,memory_moderate,linear,additive_hash_D16_k0,additive_hash,16.0,0.0,0.05812499999999996,0.004912427551063155,3
grid,grid_4x4,16,memory_moderate,linear,additive_hash_D16_k1,additive_hash,16.0,1.0,0.2611805555555555,0.35532661357519335,3
grid,grid_4x4,16,memory_moderate,linear,additive_hash_D16_k2,additive_hash,16.0,2.0,0.37311111111111117,0.046892539928286306,3
grid,grid_4x4,16,memory_moderate,linear,additive_hash_D16_k3,additive_hash,16.0,3.0,0.1499861111111111,0.15442402692778287,3
grid,grid_4x4,16,memory_moderate,linear,additive_hash_D256_k0,additive_hash,256.0,0.0,0.05812499999999996,0.004912427551063155,3
grid,grid_4x4,16,memory_moderate,linear,additive_hash_D256_k1,additive_hash,256.0,1.0,0.6752777777777776,0.004622622011289616,3
grid,grid_4x4,16,memory_moderate,linear,additive_hash_D256_k2,additive_hash,256.0,2.0,0.6752777777777776,0.004622622011289616,3
grid,grid_4x4,16,memory_moderate,linear,additive_hash_D256_k3,additive_hash,256.0,3.0,0.6752777777777776,0.004622622011289616,3
grid,grid_4x4,16,memory_moderate,linear,additive_hash_D32_k0,additive_hash,32.0,0.0,0.05812499999999996,0.004912427551063155,3
grid,grid_4x4,16,memory_moderate,linear,additive_hash_D32_k1,additive_hash,32.0,1.0,0.6752777777777776,0.004622622011289616,3
grid,grid_4x4,16,memory_moderate,linear,additive_hash_D32_k2,additive_hash,32.0,2.0,0.6752777777777776,0.004622622011289616,3
grid,grid_4x4,16,memory_moderate,linear,additive_hash_D32_k3,additive_hash,32.0,3.0,0.6752777777777776,0.004622622011289616,3
grid,grid_4x4,16,memory_moderate,linear,additive_hash_D4_k0,additive_hash,4.0,0.0,0.05812499999999996,0.004912427551063155,3
grid,grid_4x4,16,memory_moderate,linear,additive_hash_D4_k1,additive_hash,4.0,1.0,0.05812499999999996,0.004912427551063155,3
grid,grid_4x4,16,memory_moderate,linear,additive_hash_D4_k2,additive_hash,4.0,2.0,0.05812499999999996,0.004912427551063155,3
grid,grid_4x4,16,memory_moderate,linear,additive_hash_D4_k3,additive_hash,4.0,3.0,0.05812499999999996,0.004912427551063155,3
grid,grid_4x4,16,memory_moderate,linear,additive_hash_D512_k0,additive_hash,512.0,0.0,0.05812499999999996,0.004912427551063155,3
grid,grid_4x4,16,memory_moderate,linear,additive_hash_D512_k1,additive_hash,512.0,1.0,0.6752777777777776,0.004622622011289616,3
grid,grid_4x4,16,memory_moderate,linear,additive_hash_D512_k2,additive_hash,512.0,2.0,0.6752777777777776,0.004622622011289616,3
grid,grid_4x4,16,memory_moderate,linear,additive_hash_D512_k3,additive_hash,512.0,3.0,0.6752777777777776,0.004622622011289616,3
grid,grid_4x4,16,memory_moderate,linear,additive_hash_D64_k0,additive_hash,64.0,0.0,0.05812499999999996,0.004912427551063155,3
grid,grid_4x4,16,memory_moderate,linear,additive_hash_D64_k1,additive_hash,64.0,1.0,0.6752777777777776,0.004622622011289616,3
grid,grid_4x4,16,memory_moderate,linear,additive_hash_D64_k2,additive_hash,64.0,2.0,0.6752777777777776,0.004622622011289616,3
grid,grid_4x4,16,memory_moderate,linear,additive_hash_D64_k3,additive_hash,64.0,3.0,0.6752777777777776,0.004622622011289616,3
grid,grid_4x4,16,memory_moderate,linear,additive_hash_D8_k0,additive_hash,8.0,0.0,0.05666666666666664,0.00419780034991872,5
grid,grid_4x4,16,memory_moderate,linear,additive_hash_D8_k1,additive_hash,8.0,1.0,0.05666666666666664,0.00419780034991872,5
grid,grid_4x4,16,memory_moderate,linear,additive_hash_D8_k2,additive_hash,8.0,2.0,0.3737083333333333,0.3102226183189528,5
grid,grid_4x4,16,memory_moderate,linear,additive_hash_D8_k3,additive_hash,8.0,3.0,0.05666666666666664,0.00419780034991872,5
grid,grid_4x4,16,memory_moderate,linear,pairwise_hash_D128_k0,pairwise_hash,128.0,0.0,0.05812499999999996,0.004912427551063155,3
grid,grid_4x4,16,memory_moderate,linear,pairwise_hash_D128_k1,pairwise_hash,128.0,1.0,0.6752777777777776,0.004622622011289616,3
grid,grid_4x4,16,memory_moderate,linear,pairwise_hash_D128_k2,pairwise_hash,128.0,2.0,0.6752777777777776,0.004622622011289616,3
grid,grid_4x4,16,memory_moderate,linear,pairwise_hash_D128_k3,pairwise_hash,128.0,3.0,0.6752777777777776,0.004622622011289616,3
grid,grid_4x4,16,memory_moderate,linear,pairwise_hash_D16_k0,pairwise_hash,16.0,0.0,0.05812499999999996,0.004912427551063155,3
grid,grid_4x4,16,memory_moderate,linear,pairwise_hash_D16_k1,pairwise_hash,16.0,1.0,0.5736111111111111,0.17164597535765713,3
grid,grid_4x4,16,memory_moderate,linear,pairwise_hash_D16_k2,pairwise_hash,16.0,2.0,0.05812499999999996,0.004912427551063155,3
grid,grid_4x4,16,memory_moderate,linear,pairwise_hash_D16_k3,pairwise_hash,16.0,3.0,0.05812499999999996,0.004912427551063155,3
grid,grid_4x4,16,memory_moderate,linear,pairwise_hash_D256_k0,pairwise_hash,256.0,0.0,0.05812499999999996,0.004912427551063155,3
grid,grid_4x4,16,memory_moderate,linear,pairwise_hash_D256_k1,pairwise_hash,256.0,1.0,0.6752777777777776,0.004622622011289616,3
grid,grid_4x4,16,memory_moderate,linear,pairwise_hash_D256_k2,pairwise_hash,256.0,2.0,0.6752777777777776,0.004622622011289616,3
grid,grid_4x4,16,memory_moderate,linear,pairwise_hash_D256_k3,pairwise_hash,256.0,3.0,0.6752777777777776,0.004622622011289616,3
grid,grid_4x4,16,memory_moderate,linear,pairwise_hash_D32_k0,pairwise_hash,32.0,0.0,0.05812499999999996,0.004912427551063155,3
grid,grid_4x4,16,memory_moderate,linear,pairwise_hash_D32_k1,pairwise_hash,32.0,1.0,0.6752777777777776,0.004622622011289616,3
grid,grid_4x4,16,memory_moderate,linear,pairwise_hash_D32_k2,pairwise_hash,32.0,2.0,0.6752777777777776,0.004622622011289616,3
grid,grid_4x4,16,memory_moderate,linear,pairwise_hash_D32_k3,pairwise_hash,32.0,3.0,0.05812499999999996,0.004912427551063155,3
grid,grid_4x4,16,memory_moderate,linear,pairwise_hash_D4_k0,pairwise_hash,4.0,0.0,0.05812499999999996,0.004912427551063155,3
grid,grid_4x4,16,memory_moderate,linear,pairwise_hash_D4_k1,pairwise_hash,4.0,1.0,0.05812499999999996,0.004912427551063155,3
grid,grid_4x4,16,memory_moderate,linear,pairwise_hash_D4_k2,pairwise_hash,4.0,2.0,0.05812499999999996,0.004912427551063155,3
grid,grid_4x4,16,memory_moderate,linear,pairwise_hash_D4_k3,pairwise_hash,4.0,3.0,0.05812499999999996,0.004912427551063155,3
grid,grid_4x4,16,memory_moderate,linear,pairwise_hash_D512_k0,pairwise_hash,512.0,0.0,0.05812499999999996,0.004912427551063155,3
grid,grid_4x4,16,memory_moderate,linear,pairwise_hash_D512_k1,pairwise_hash,512.0,1.0,0.6752777777777776,0.004622622011289616,3
grid,grid_4x4,16,memory_moderate,linear,pairwise_hash_D512_k2,pairwise_hash,512.0,2.0,0.6752777777777776,0.004622622011289616,3
grid,grid_4x4,16,memory_moderate,linear,pairwise_hash_D512_k3,pairwise_hash,512.0,3.0,0.6752777777777776,0.004622622011289616,3
grid,grid_4x4,16,memory_moderate,linear,pairwise_hash_D64_k0,pairwise_hash,64.0,0.0,0.05812499999999996,0.004912427551063155,3
grid,grid_4x4,16,memory_moderate,linear,pairwise_hash_D64_k1,pairwise_hash,64.0,1.0,0.6752777777777776,0.004622622011289616,3
grid,grid_4x4,16,memory_moderate,linear,pairwise_hash_D64_k2,pairwise_hash,64.0,2.0,0.6752777777777776,0.004622622011289616,3
grid,grid_4x4,16,memory_moderate,linear,pairwise_hash_D64_k3,pairwise_hash,64.0,3.0,0.6752777777777776,0.004622622011289616,3
grid,grid_4x4,16,memory_moderate,linear,pairwise_hash_D8_k0,pairwise_hash,8.0,0.0,0.05812499999999996,0.004912427551063155,3
grid,grid_4x4,16,memory_moderate,linear,pairwise_hash_D8_k1,pairwise_hash,8.0,1.0,0.6752777777777776,0.004622622011289616,3
grid,grid_4x4,16,memory_moderate,linear,pairwise_hash_D8_k2,pairwise_hash,8.0,2.0,0.05812499999999996,0.004912427551063155,3
grid,grid_4x4,16,memory_moderate,linear,pairwise_hash_D8_k3,pairwise_hash,8.0,3.0,0.05812499999999996,0.004912427551063155,3
grid,grid_4x4,16,memory_moderate,random,random,,,,0.36454833333333336,0.002238019027324509,5
grid,grid_4x4,16,memory_moderate,tabular,sampled_tabular_k0,sampled_tabular,,0.0,0.058125,0.004912427551063164,3
grid,grid_4x4,16,memory_moderate,tabular,sampled_tabular_k1,sampled_tabular,,1.0,0.058125,0.004912427551063164,3
grid,grid_4x4,16,memory_moderate,tabular,sampled_tabular_k2,sampled_tabular,,2.0,0.058125,0.004912427551063164,3
grid,grid_4x4,16,memory_moderate,tabular,sampled_tabular_k3,sampled_tabular,,3.0,0.058125,0.004912427551063164,3
grid,grid_6x6,36,memory_moderate,heuristic,heuristic,,,,0.48275407407407406,0.0010346785349962433,5
grid,grid_6x6,36,memory_moderate,linear,additive_hash_D128_k0,additive_hash,128.0,0.0,0.05879629629629627,0.0009799078929869061,3
grid,grid_6x6,36,memory_moderate,linear,additive_hash_D128_k1,additive_hash,128.0,1.0,0.6733333333333335,0.0037071742998457894,3
grid,grid_6x6,36,memory_moderate,linear,additive_hash_D128_k2,additive_hash,128.0,2.0,0.6733333333333335,0.0037071742998457894,3
grid,grid_6x6,36,memory_moderate,linear,additive_hash_D128_k3,additive_hash,128.0,3.0,0.46895061728395077,0.35554087466476286,3
grid,grid_6x6,36,memory_moderate,linear,additive_hash_D16_k0,additive_hash,16.0,0.0,0.05879629629629627,0.0009799078929869061,3
grid,grid_6x6,36,memory_moderate,linear,additive_hash_D16_k1,additive_hash,16.0,1.0,0.2631790123456791,0.3536817102592741,3
grid,grid_6x6,36,memory_moderate,linear,additive_hash_D16_k2,additive_hash,16.0,2.0,0.36780864197530866,0.30958352834035224,3
grid,grid_6x6,36,memory_moderate,linear,additive_hash_D16_k3,additive_hash,16.0,3.0,0.26374691358024693,0.3559471807993088,3
grid,grid_6x6,36,memory_moderate,linear,additive_hash_D256_k0,additive_hash,256.0,0.0,0.05879629629629627,0.0009799078929869061,3
grid,grid_6x6,36,memory_moderate,linear,additive_hash_D256_k1,additive_hash,256.0,1.0,0.6733333333333335,0.0037071742998457894,3
grid,grid_6x6,36,memory_moderate,linear,additive_hash_D256_k2,additive_hash,256.0,2.0,0.6733333333333335,0.0037071742998457894,3
grid,grid_6x6,36,memory_moderate,linear,additive_hash_D256_k3,additive_hash,256.0,3.0,0.6733333333333335,0.0037071742998457894,3
grid,grid_6x6,36,memory_moderate,linear,additive_hash_D32_k0,additive_hash,32.0,0.0,0.05879629629629627,0.0009799078929869061,3
grid,grid_6x6,36,memory_moderate,linear,additive_hash_D32_k1,additive_hash,32.0,1.0,0.6733333333333335,0.0037071742998457894,3
grid,grid_6x6,36,memory_moderate,linear,additive_hash_D32_k2,additive_hash,32.0,2.0,0.6733333333333335,0.0037071742998457894,3
grid,grid_6x6,36,memory_moderate,linear,additive_hash_D32_k3,additive_hash,32.0,3.0,0.2630555555555556,0.3531466915233415,3
grid,grid_6x6,36,memory_moderate,linear,additive_hash_D4_k0,additive_hash,4.0,0.0,0.05879629629629627,0.0009799078929869061,3
grid,grid_6x6,36,memory_moderate,linear,additive_hash_D4_k1,additive_hash,4.0,1.0,0.05879629629629627,0.0009799078929869061,3
grid,grid_6x6,36,memory_moderate,linear,additive_hash_D4_k2,additive_hash,4.0,2.0,0.05879629629629627,0.0009799078929869061,3
grid,grid_6x6,36,memory_moderate,linear,additive_hash_D4_k3,additive_hash,4.0,3.0,0.05879629629629627,0.0009799078929869061,3
grid,grid_6x6,36,memory_moderate,linear,additive_hash_D512_k0,additive_hash,512.0,0.0,0.05879629629629627,0.0009799078929869061,3
grid,grid_6x6,36,memory_moderate,linear,additive_hash_D512_k1,additive_hash,512.0,1.0,0.6733333333333335,0.0037071742998457894,3
grid,grid_6x6,36,memory_moderate,linear,additive_hash_D512_k2,additive_hash,512.0,2.0,0.6733333333333335,0.0037071742998457894,3
grid,grid_6x6,36,memory_moderate,linear,additive_hash_D512_k3,additive_hash,512.0,3.0,0.6733333333333335,0.0037071742998457894,3
grid,grid_6x6,36,memory_moderate,linear,additive_hash_D64_k0,additive_hash,64.0,0.0,0.05879629629629627,0.0009799078929869061,3
grid,grid_6x6,36,memory_moderate,linear,additive_hash_D64_k1,additive_hash,64.0,1.0,0.6733333333333335,0.0037071742998457894,3
grid,grid_6x6,36,memory_moderate,linear,additive_hash_D64_k2,additive_hash,64.0,2.0,0.6733333333333335,0.0037071742998457894,3
grid,grid_6x6,36,memory_moderate,linear,additive_hash_D64_k3,additive_hash,64.0,3.0,0.6733333333333335,0.0037071742998457894,3
grid,grid_6x6,36,memory_moderate,linear,additive_hash_D8_k0,additive_hash,8.0,0.0,0.05879629629629627,0.0009799078929869061,3
grid,grid_6x6,36,memory_moderate,linear,additive_hash_D8_k1,additive_hash,8.0,1.0,0.05879629629629627,0.0009799078929869061,3
grid,grid_6x6,36,memory_moderate,linear,additive_hash_D8_k2,additive_hash,8.0,2.0,0.05879629629629627,0.0009799078929869061,3
grid,grid_6x6,36,memory_moderate,linear,additive_hash_D8_k3,additive_hash,8.0,3.0,0.05879629629629627,0.0009799078929869061,3
grid,grid_6x6,36,memory_moderate,linear,pairwise_hash_D128_k0,pairwise_hash,128.0,0.0,0.05879629629629627,0.0009799078929869061,3
grid,grid_6x6,36,memory_moderate,linear,pairwise_hash_D128_k1,pairwise_hash,128.0,1.0,0.6216851851851853,0.09104352921129705,3
grid,grid_6x6,36,memory_moderate,linear,pairwise_hash_D128_k2,pairwise_hash,128.0,2.0,0.6733333333333335,0.0037071742998457894,3
grid,grid_6x6,36,memory_moderate,linear,pairwise_hash_D128_k3,pairwise_hash,128.0,3.0,0.6733333333333335,0.0037071742998457894,3
grid,grid_6x6,36,memory_moderate,linear,pairwise_hash_D16_k0,pairwise_hash,16.0,0.0,0.05879629629629627,0.0009799078929869061,3
grid,grid_6x6,36,memory_moderate,linear,pairwise_hash_D16_k1,pairwise_hash,16.0,1.0,0.6733333333333335,0.0037071742998457894,3
grid,grid_6x6,36,memory_moderate,linear,pairwise_hash_D16_k2,pairwise_hash,16.0,2.0,0.05879629629629627,0.0009799078929869061,3
grid,grid_6x6,36,memory_moderate,linear,pairwise_hash_D16_k3,pairwise_hash,16.0,3.0,0.05879629629629627,0.0009799078929869061,3
grid,grid_6x6,36,memory_moderate,linear,pairwise_hash_D256_k0,pairwise_hash,256.0,0.0,0.05879629629629627,0.0009799078929869061,3
grid,grid_6x6,36,memory_moderate,linear,pairwise_hash_D256_k1,pairwise_hash,256.0,1.0,0.6733333333333335,0.0037071742998457894,3
grid,grid_6x6,36,memory_moderate,linear,pairwise_hash_D256_k2,pairwise_hash,256.0,2.0,0.6733333333333335,0.0037071742998457894,3
grid,grid_6x6,36,memory_moderate,linear,pairwise_hash_D256_k3,pairwise_hash,256.0,3.0,0.6733333333333335,0.0037071742998457894,3
grid,grid_6x6,36,memory_moderate,linear,pairwise_hash_D32_k0,pairwise_hash,32.0,0.0,0.05879629629629627,0.0009799078929869061,3
grid,grid_6x6,36,memory_moderate,linear,pairwise_hash_D32_k1,pairwise_hash,32.0,1.0,0.6733333333333335,0.0037071742998457894,3
grid,grid_6x6,36,memory_moderate,linear,pairwise_hash_D32_k2,pairwise_hash,32.0,2.0,0.05879629629629627,0.0009799078929869061,3
grid,grid_6x6,36,memory_moderate,linear,pairwise_hash_D32_k3,pairwise_hash,32.0,3.0,0.05879629629629627,0.0009799078929869061,3
grid,grid_6x6,36,memory_moderate,linear,pairwise_hash_D4_k0,pairwise_hash,4.0,0.0,0.05879629629629627,0.0009799078929869061,3
grid,grid_6x6,36,memory_moderate,linear,pairwise_hash_D4_k1,pairwise_hash,4.0,1.0,0.05879629629629627,0.0009799078929869061,3
grid,grid_6x6,36,memory_moderate,linear,pairwise_hash_D4_k2,pairwise_hash,4.0,2.0,0.05879629629629627,0.0009799078929869061,3
grid,grid_6x6,36,memory_moderate,linear,pairwise_hash_D4_k3,pairwise_hash,4.0,3.0,0.05879629629629627,0.0009799078929869061,3
grid,grid_6x6,36,memory_moderate,linear,pairwise_hash_D512_k0,pairwise_hash,512.0,0.0,0.05879629629629627,0.0009799078929869061,3
grid,grid_6x6,36,memory_moderate,linear,pairwise_hash_D512_k1,pairwise_hash,512.0,1.0,0.6733333333333335,0.0037071742998457894,3
grid,grid_6x6,36,memory_moderate,linear,pairwise_hash_D512_k2,pairwise_hash,512.0,2.0,0.6733333333333335,0.0037071742998457894,3
grid,grid_6x6,36,memory_moderate,linear,pairwise_hash_D512_k3,pairwise_hash,512.0,3.0,0.6733333333333335,0.0037071742998457894,3
grid,grid_6x6,36,memory_moderate,linear,pairwise_hash_D64_k0,pairwise_hash,64.0,0.0,0.05879629629629627,0.0009799078929869061,3
grid,grid_6x6,36,memory_moderate,linear,pairwise_hash_D64_k1,pairwise_hash,64.0,1.0,0.6733333333333335,0.0037071742998457894,3
grid,grid_6x6,36,memory_moderate,linear,pairwise_hash_D64_k2,pairwise_hash,64.0,2.0,0.6733333333333335,0.0037071742998457894,3
grid,grid_6x6,36,memory_moderate,linear,pairwise_hash_D64_k3,pairwise_hash,64.0,3.0,0.6733333333333335,0.0037071742998457894,3
grid,grid_6x6,36,memory_moderate,linear,pairwise_hash_D8_k0,pairwise_hash,8.0,0.0,0.05930246913580243,0.0018482681373256304,3
grid,grid_6x6,36,memory_moderate,linear,pairwise_hash_D8_k1,pairwise_hash,8.0,1.0,0.6733333333333335,0.0037071742998457894,3
grid,grid_6x6,36,memory_moderate,linear,pairwise_hash_D8_k2,pairwise_hash,8.0,2.0,0.05879629629629627,0.0009799078929869061,3
grid,grid_6x6,36,memory_moderate,linear,pairwise_hash_D8_k3,pairwise_hash,8.0,3.0,0.05879629629629627,0.0009799078929869061,3
grid,grid_6x6,36,memory_moderate,random,random,,,,0.3664014814814815,0.0012900128134964205,5
grid,grid_6x6,36,memory_moderate,tabular,sampled_tabular_k0,sampled_tabular,,0.0,0.05879629629629629,0.0009799078929868857,3
grid,grid_6x6,36,memory_moderate,tabular,sampled_tabular_k1,sampled_tabular,,1.0,0.05879629629629629,0.0009799078929868857,3
grid,grid_6x6,36,memory_moderate,tabular,sampled_tabular_k2,sampled_tabular,,2.0,0.05879629629629629,0.0009799078929868857,3
grid,grid_6x6,36,memory_moderate,tabular,sampled_tabular_k3,sampled_tabular,,3.0,0.05879629629629629,0.0009799078929868857,3
grid,grid_8x8,64,memory_moderate,heuristic,heuristic,,,,0.47969874999999995,0.0005554859765456483,5
grid,grid_8x8,64,memory_moderate,linear,additive_hash_D128_k0,additive_hash,128.0,0.0,0.05776041666666664,0.00013779954745130526,3
grid,grid_8x8,64,memory_moderate,linear,additive_hash_D128_k1,additive_hash,128.0,1.0,0.6751215277777777,0.003043348802367254,3
grid,grid_8x8,64,memory_moderate,linear,additive_hash_D128_k2,additive_hash,128.0,2.0,0.6751215277777777,0.003043348802367254,3
grid,grid_8x8,64,memory_moderate,linear,additive_hash_D128_k3,additive_hash,128.0,3.0,0.6751215277777777,0.003043348802367254,3
grid,grid_8x8,64,memory_moderate,linear,additive_hash_D16_k0,additive_hash,16.0,0.0,0.05776041666666664,0.00013779954745130526,3
grid,grid_8x8,64,memory_moderate,linear,additive_hash_D16_k1,additive_hash,16.0,1.0,0.26279513888888884,0.35517568556179907,3
grid,grid_8x8,64,memory_moderate,linear,additive_hash_D16_k2,additive_hash,16.0,2.0,0.5770243055555554,0.17103049672131113,3
grid,grid_8x8,64,memory_moderate,linear,additive_hash_D16_k3,additive_hash,16.0,3.0,0.27059722222222216,0.18447391688998063,3
grid,grid_8x8,64,memory_moderate,linear,additive_hash_D256_k0,additive_hash,256.0,0.0,0.05776041666666664,0.00013779954745130526,3
grid,grid_8x8,64,memory_moderate,linear,additive_hash_D256_k1,additive_hash,256.0,1.0,0.6751215277777777,0.003043348802367254,3
grid,grid_8x8,64,memory_moderate,linear,additive_hash_D256_k2,additive_hash,256.0,2.0,0.6751215277777777,0.003043348802367254,3
grid,grid_8x8,64,memory_moderate,linear,additive_hash_D256_k3,additive_hash,256.0,3.0,0.6751215277777777,0.003043348802367254,3
grid,grid_8x8,64,memory_moderate,linear,additive_hash_D32_k0,additive_hash,32.0,0.0,0.05776041666666664,0.00013779954745130526,3
grid,grid_8x8,64,memory_moderate,linear,additive_hash_D32_k1,additive_hash,32.0,1.0,0.6751215277777777,0.003043348802367254,3
grid,grid_8x8,64,memory_moderate,linear,additive_hash_D32_k2,additive_hash,32.0,2.0,0.4681249999999999,0.35552177946939245,3
grid,grid_8x8,64,memory_moderate,linear,additive_hash_D32_k3,additive_hash,32.0,3.0,0.05776041666666664,0.00013779954745130526,3
grid,grid_8x8,64,memory_moderate,linear,additive_hash_D4_k0,additive_hash,4.0,0.0,0.05776041666666664,0.00013779954745130526,3
grid,grid_8x8,64,memory_moderate,linear,additive_hash_D4_k1,additive_hash,4.0,1.0,0.05776041666666664,0.00013779954745130526,3
grid,grid_8x8,64,memory_moderate,linear,additive_hash_D4_k2,additive_hash,4.0,2.0,0.05776041666666664,0.00013779954745130526,3
grid,grid_8x8,64,memory_moderate,linear,additive_hash_D4_k3,additive_hash,4.0,3.0,0.05776041666666664,0.00013779954745130526,3
grid,grid_8x8,64,memory_moderate,linear,additive_hash_D512_k0,additive_hash,512.0,0.0,0.05776041666666664,0.00013779954745130526,3
grid,grid_8x8,64,memory_moderate,linear,additive_hash_D512_k1,additive_hash,512.0,1.0,0.6751215277777777,0.003043348802367254,3
grid,grid_8x8,64,memory_moderate,linear,additive_hash_D512_k2,additive_hash,512.0,2.0,0.6751215277777777,0.003043348802367254,3
grid,grid_8x8,64,memory_moderate,linear,additive_hash_D512_k3,additive_hash,512.0,3.0,0.6751215277777777,0.003043348802367254,3
grid,grid_8x8,64,memory_moderate,linear,additive_hash_D64_k0,additive_hash,64.0,0.0,0.05776041666666664,0.00013779954745130526,3
grid,grid_8x8,64,memory_moderate,linear,additive_hash_D64_k1,additive_hash,64.0,1.0,0.6751215277777777,0.003043348802367254,3
grid,grid_8x8,64,memory_moderate,linear,additive_hash_D64_k2,additive_hash,64.0,2.0,0.6751215277777777,0.003043348802367254,3
grid,grid_8x8,64,memory_moderate,linear,additive_hash_D64_k3,additive_hash,64.0,3.0,0.5936354166666666,0.13813184725675134,3
grid,grid_8x8,64,memory_moderate,linear,additive_hash_D8_k0,additive_hash,8.0,0.0,0.05776041666666664,0.00013779954745130526,3
grid,grid_8x8,64,memory_moderate,linear,additive_hash_D8_k1,additive_hash,8.0,1.0,0.05776041666666664,0.00013779954745130526,3
grid,grid_8x8,64,memory_moderate,linear,additive_hash_D8_k2,additive_hash,8.0,2.0,0.05776041666666664,0.00013779954745130526,3
grid,grid_8x8,64,memory_moderate,linear,additive_hash_D8_k3,additive_hash,8.0,3.0,0.05776041666666664,0.00013779954745130526,3
grid,grid_8x8,64,memory_moderate,linear,pairwise_hash_D128_k0,pairwise_hash,128.0,0.0,0.05776041666666664,0.00013779954745130526,3
grid,grid_8x8,64,memory_moderate,linear,pairwise_hash_D128_k1,pairwise_hash,128.0,1.0,0.6751215277777777,0.003043348802367254,3
grid,grid_8x8,64,memory_moderate,linear,pairwise_hash_D128_k2,pairwise_hash,128.0,2.0,0.6751215277777777,0.003043348802367254,3
grid,grid_8x8,64,memory_moderate,linear,pairwise_hash_D128_k3,pairwise_hash,128.0,3.0,0.6751215277777777,0.003043348802367254,3
grid,grid_8x8,64,memory_moderate,linear,pairwise_hash_D16_k0,pairwise_hash,16.0,0.0,0.05776041666666664,0.00013779954745130526,3
grid,grid_8x8,64,memory_moderate,linear,pairwise_hash_D16_k1,pairwise_hash,16.0,1.0,0.6751215277777777,0.003043348802367254,3
grid,grid_8x8,64,memory_moderate,linear,pairwise_hash_D16_k2,pairwise_hash,16.0,2.0,0.05776041666666664,0.00013779954745130526,3
grid,grid_8x8,64,memory_moderate,linear,pairwise_hash_D16_k3,pairwise_hash,16.0,3.0,0.05776041666666664,0.00013779954745130526,3
grid,grid_8x8,64,memory_moderate,linear,pairwise_hash_D256_k0,pairwise_hash,256.0,0.0,0.05776041666666664,0.00013779954745130526,3
grid,grid_8x8,64,memory_moderate,linear,pairwise_hash_D256_k1,pairwise_hash,256.0,1.0,0.6751215277777777,0.003043348802367254,3
grid,grid_8x8,64,memory_moderate,linear,pairwise_hash_D256_k2,pairwise_hash,256.0,2.0,0.6751215277777777,0.003043348802367254,3
grid,grid_8x8,64,memory_moderate,linear,pairwise_hash_D256_k3,pairwise_hash,256.0,3.0,0.6751215277777777,0.003043348802367254,3
grid,grid_8x8,64,memory_moderate,linear,pairwise_hash_D32_k0,pairwise_hash,32.0,0.0,0.05776041666666664,0.00013779954745130526,3
grid,grid_8x8,64,memory_moderate,linear,pairwise_hash_D32_k1,pairwise_hash,32.0,1.0,0.6751215277777777,0.003043348802367254,3
grid,grid_8x8,64,memory_moderate,linear,pairwise_hash_D32_k2,pairwise_hash,32.0,2.0,0.2630902777777777,0.35573197798628814,3
grid,grid_8x8,64,memory_moderate,linear,pairwise_hash_D32_k3,pairwise_hash,32.0,3.0,0.05776041666666664,0.00013779954745130526,3
grid,grid_8x8,64,memory_moderate,linear,pairwise_hash_D4_k0,pairwise_hash,4.0,0.0,0.05776041666666664,0.00013779954745130526,3
grid,grid_8x8,64,memory_moderate,linear,pairwise_hash_D4_k1,pairwise_hash,4.0,1.0,0.05776041666666664,0.00013779954745130526,3
grid,grid_8x8,64,memory_moderate,linear,pairwise_hash_D4_k2,pairwise_hash,4.0,2.0,0.05776041666666664,0.00013779954745130526,3
grid,grid_8x8,64,memory_moderate,linear,pairwise_hash_D4_k3,pairwise_hash,4.0,3.0,0.05776041666666664,0.00013779954745130526,3
grid,grid_8x8,64,memory_moderate,linear,pairwise_hash_D512_k0,pairwise_hash,512.0,0.0,0.05776041666666664,0.00013779954745130526,3
grid,grid_8x8,64,memory_moderate,linear,pairwise_hash_D512_k1,pairwise_hash,512.0,1.0,0.6751215277777777,0.003043348802367254,3
grid,grid_8x8,64,memory_moderate,linear,pairwise_hash_D512_k2,pairwise_hash,512.0,2.0,0.6751215277777777,0.003043348802367254,3
grid,grid_8x8,64,memory_moderate,linear,pairwise_hash_D512_k3,pairwise_hash,512.0,3.0,0.6751215277777777,0.003043348802367254,3
grid,grid_8x8,64,memory_moderate,linear,pairwise_hash_D64_k0,pairwise_hash,64.0,0.0,0.05776041666666664,0.00013779954745130526,3
grid,grid_8x8,64,memory_moderate,linear,pairwise_hash_D64_k1,pairwise_hash,64.0,1.0,0.6751215277777777,0.003043348802367254,3
grid,grid_8x8,64,memory_moderate,linear,pairwise_hash_D64_k2,pairwise_hash,64.0,2.0,0.6751215277777777,0.003043348802367254,3
grid,grid_8x8,64,memory_moderate,linear,pairwise_hash_D64_k3,pairwise_hash,64.0,3.0,0.6751215277777777,0.003043348802367254,3
grid,grid_8x8,64,memory_moderate,linear,pairwise_hash_D8_k0,pairwise_hash,8.0,0.0,0.05776041666666664,0.00013779954745130526,3
grid,grid_8x8,64,memory_moderate,linear,pairwise_hash_D8_k1,pairwise_hash,8.0,1.0,0.6751215277777777,0.003043348802367254,3
grid,grid_8x8,64,memory_moderate,linear,pairwise_hash_D8_k2,pairwise_hash,8.0,2.0,0.05776041666666664,0.00013779954745130526,3
grid,grid_8x8,64,memory_moderate,linear,pairwise_hash_D8_k3,pairwise_hash,8.0,3.0,0.05776041666666664,0.00013779954745130526,3
grid,grid_8x8,64,memory_moderate,random,random,,,,0.3667108333333333,0.0006615680683254025,5
grid,grid_8x8,64,memory_moderate,tabular,sampled_tabular_k0,sampled_tabular,,0.0,0.05812847222222223,0.000735119549675299,3
grid,grid_8x8,64,memory_moderate,tabular,sampled_tabular_k1,sampled_tabular,,1.0,0.05776041666666667,0.0001377995474512823,3
grid,grid_8x8,64,memory_moderate,tabular,sampled_tabular_k2,sampled_tabular,,2.0,0.05776041666666667,0.0001377995474512823,3
grid,grid_8x8,64,memory_moderate,tabular,sampled_tabular_k3,sampled_tabular,,3.0,0.05776041666666667,0.0001377995474512823,3
path,path_n128,128,memory_moderate,linear,pairwise_hash_D16_k0,pairwise_hash,16.0,0.0,0.47096875,0.35758812151473585,3
path,path_n128,128,memory_moderate,linear,pairwise_hash_D16_k1,pairwise_hash,16.0,1.0,0.6781145833333334,0.0014232765528291503,3
path,path_n128,128,memory_moderate,linear,pairwise_hash_D16_k2,pairwise_hash,16.0,2.0,0.058520833333333334,0.0006631580850998726,3
path,path_n128,128,memory_moderate,linear,pairwise_hash_D16_k3,pairwise_hash,16.0,3.0,0.09200208333333333,0.05759674786464365,3
path,path_n16,16,memory_moderate,heuristic,heuristic,,,,0.4781983333333334,0.002457756994587664,5
path,path_n16,16,memory_moderate,linear,additive_hash_D128_k0,additive_hash,128.0,0.0,0.0581944444444444,0.004660027519390969,3
path,path_n16,16,memory_moderate,linear,additive_hash_D128_k1,additive_hash,128.0,1.0,0.6756944444444444,0.0037345360165968833,3
path,path_n16,16,memory_moderate,linear,additive_hash_D128_k2,additive_hash,128.0,2.0,0.6756944444444444,0.0037345360165968833,3
path,path_n16,16,memory_moderate,linear,additive_hash_D128_k3,additive_hash,128.0,3.0,0.6756944444444444,0.0037345360165968833,3
path,path_n16,16,memory_moderate,linear,additive_hash_D16_k0,additive_hash,16.0,0.0,0.0581944444444444,0.004660027519390969,3
path,path_n16,16,memory_moderate,linear,additive_hash_D16_k1,additive_hash,16.0,1.0,0.0581944444444444,0.004660027519390969,3
path,path_n16,16,memory_moderate,linear,additive_hash_D16_k2,additive_hash,16.0,2.0,0.46874999999999994,0.3547096328140964,3
path,path_n16,16,memory_moderate,linear,additive_hash_D16_k3,additive_hash,16.0,3.0,0.6756944444444444,0.0037345360165968833,3
path,path_n16,16,memory_moderate,linear,additive_hash_D256_k0,additive_hash,256.0,0.0,0.0581944444444444,0.004660027519390969,3
path,path_n16,16,memory_moderate,linear,additive_hash_D256_k1,additive_hash,256.0,1.0,0.6756944444444444,0.0037345360165968833,3
path,path_n16,16,memory_moderate,linear,additive_hash_D256_k2,additive_hash,256.0,2.0,0.6756944444444444,0.0037345360165968833,3
path,path_n16,16,memory_moderate,linear,additive_hash_D256_k3,additive_hash,256.0,3.0,0.6756944444444444,0.0037345360165968833,3
path,path_n16,16,memory_moderate,linear,additive_hash_D32_k0,additive_hash,32.0,0.0,0.0581944444444444,0.004660027519390969,3
path,path_n16,16,memory_moderate,linear,additive_hash_D32_k1,additive_hash,32.0,1.0,0.6756944444444444,0.0037345360165968833,3
path,path_n16,16,memory_moderate,linear,additive_hash_D32_k2,additive_hash,32.0,2.0,0.6756944444444444,0.0037345360165968833,3
path,path_n16,16,memory_moderate,linear,additive_hash_D32_k3,additive_hash,32.0,3.0,0.6756944444444444,0.0037345360165968833,3
path,path_n16,16,memory_moderate,linear,additive_hash_D4_k0,additive_hash,4.0,0.0,0.0581944444444444,0.004660027519390969,3
path,path_n16,16,memory_moderate,linear,additive_hash_D4_k1,additive_hash,4.0,1.0,0.0581944444444444,0.004660027519390969,3
path,path_n16,16,memory_moderate,linear,additive_hash_D4_k2,additive_hash,4.0,2.0,0.0581944444444444,0.004660027519390969,3
path,path_n16,16,memory_moderate,linear,additive_hash_D4_k3,additive_hash,4.0,3.0,0.6756944444444444,0.0037345360165968833,3
path,path_n16,16,memory_moderate,linear,additive_hash_D512_k0,additive_hash,512.0,0.0,0.0581944444444444,0.004660027519390969,3
path,path_n16,16,memory_moderate,linear,additive_hash_D512_k1,additive_hash,512.0,1.0,0.6756944444444444,0.0037345360165968833,3
path,path_n16,16,memory_moderate,linear,additive_hash_D512_k2,additive_hash,512.0,2.0,0.6756944444444444,0.0037345360165968833,3
path,path_n16,16,memory_moderate,linear,additive_hash_D512_k3,additive_hash,512.0,3.0,0.6756944444444444,0.0037345360165968833,3
path,path_n16,16,memory_moderate,linear,additive_hash_D64_k0,additive_hash,64.0,0.0,0.0581944444444444,0.004660027519390969,3
path,path_n16,16,memory_moderate,linear,additive_hash_D64_k1,additive_hash,64.0,1.0,0.6756944444444444,0.0037345360165968833,3
path,path_n16,16,memory_moderate,linear,additive_hash_D64_k2,additive_hash,64.0,2.0,0.6756944444444444,0.0037345360165968833,3
path,path_n16,16,memory_moderate,linear,additive_hash_D64_k3,additive_hash,64.0,3.0,0.6756944444444444,0.0037345360165968833,3
path,path_n16,16,memory_moderate,linear,additive_hash_D8_k0,additive_hash,8.0,0.0,0.2650694444444444,0.3539311921449537,3
path,path_n16,16,memory_moderate,linear,additive_hash_D8_k1,additive_hash,8.0,1.0,0.6756944444444444,0.0037345360165968833,3
path,path_n16,16,memory_moderate,linear,additive_hash_D8_k2,additive_hash,8.0,2.0,0.0581944444444444,0.004660027519390969,3
path,path_n16,16,memory_moderate,linear,additive_hash_D8_k3,additive_hash,8.0,3.0,0.6756944444444444,0.0037345360165968833,3
path,path_n16,16,memory_moderate,linear,pairwise_hash_D128_k0,pairwise_hash,128.0,0.0,0.0581944444444444,0.004660027519390969,3
path,path_n16,16,memory_moderate,linear,pairwise_hash_D128_k1,pairwise_hash,128.0,1.0,0.6756944444444444,0.0037345360165968833,3
path,path_n16,16,memory_moderate,linear,pairwise_hash_D128_k2,pairwise_hash,128.0,2.0,0.6756944444444444,0.0037345360165968833,3
path,path_n16,16,memory_moderate,linear,pairwise_hash_D128_k3,pairwise_hash,128.0,3.0,0.6756944444444444,0.0037345360165968833,3
path,path_n16,16,memory_moderate,linear,pairwise_hash_D16_k0,pairwise_hash,16.0,0.0,0.056833333333333305,0.00396490682250048,5
path,path_n16,16,memory_moderate,linear,pairwise_hash_D16_k1,pairwise_hash,16.0,1.0,0.6762499999999999,0.00288675134594813,5
path,path_n16,16,memory_moderate,linear,pairwise_hash_D16_k2,pairwise_hash,16.0,2.0,0.6762499999999999,0.00288675134594813,5
path,path_n16,16,memory_moderate,linear,pairwise_hash_D16_k3,pairwise_hash,16.0,3.0,0.440675,0.22920180488187933,5
path,path_n16,16,memory_moderate,linear,pairwise_hash_D256_k0,pairwise_hash,256.0,0.0,0.0581944444444444,0.004660027519390969,3
path,path_n16,16,memory_moderate,linear,pairwise_hash_D256_k1,pairwise_hash,256.0,1.0,0.6756944444444444,0.0037345360165968833,3
path,path_n16,16,memory_moderate,linear,pairwise_hash_D256_k2,pairwise_hash,256.0,2.0,0.6756944444444444,0.0037345360165968833,3
path,path_n16,16,memory_moderate,linear,pairwise_hash_D256_k3,pairwise_hash,256.0,3.0,0.6756944444444444,0.0037345360165968833,3
path,path_n16,16,memory_moderate,linear,pairwise_hash_D32_k0,pairwise_hash,32.0,0.0,0.0581944444444444,0.004660027519390969,3
path,path_n16,16,memory_moderate,linear,pairwise_hash_D32_k1,pairwise_hash,32.0,1.0,0.6756944444444444,0.0037345360165968833,3
path,path_n16,16,memory_moderate,linear,pairwise_hash_D32_k2,pairwise_hash,32.0,2.0,0.6756944444444444,0.0037345360165968833,3
path,path_n16,16,memory_moderate,linear,pairwise_hash_D32_k3,pairwise_hash,32.0,3.0,0.6756944444444444,0.0037345360165968833,3
path,path_n16,16,memory_moderate,linear,pairwise_hash_D4_k0,pairwise_hash,4.0,0.0,0.0581944444444444,0.004660027519390969,3
path,path_n16,16,memory_moderate,linear,pairwise_hash_D4_k1,pairwise_hash,4.0,1.0,0.0581944444444444,0.004660027519390969,3
path,path_n16,16,memory_moderate,linear,pairwise_hash_D4_k2,pairwise_hash,4.0,2.0,0.0581944444444444,0.004660027519390969,3
path,path_n16,16,memory_moderate,linear,pairwise_hash_D4_k3,pairwise_hash,4.0,3.0,0.0581944444444444,0.004660027519390969,3
path,path_n16,16,memory_moderate,linear,pairwise_hash_D512_k0,pairwise_hash,512.0,0.0,0.0581944444444444,0.004660027519390969,3
path,path_n16,16,memory_moderate,linear,pairwise_hash_D512_k1,pairwise_hash,512.0,1.0,0.6756944444444444,0.0037345360165968833,3
path,path_n16,16,memory_moderate,linear,pairwise_hash_D512_k2,pairwise_hash,512.0,2.0,0.6756944444444444,0.0037345360165968833,3
path,path_n16,16,memory_moderate,linear,pairwise_hash_D512_k3,pairwise_hash,512.0,3.0,0.6756944444444444,0.0037345360165968833,3
path,path_n16,16,memory_moderate,linear,pairwise_hash_D64_k0,pairwise_hash,64.0,0.0,0.0581944444444444,0.004660027519390969,3
path,path_n16,16,memory_moderate,linear,pairwise_hash_D64_k1,pairwise_hash,64.0,1.0,0.6756944444444444,0.0037345360165968833,3
path,path_n16,16,memory_moderate,linear,pairwise_hash_D64_k2,pairwise_hash,64.0,2.0,0.6756944444444444,0.0037345360165968833,3
path,path_n16,16,memory_moderate,linear,pairwise_hash_D64_k3,pairwise_hash,64.0,3.0,0.6756944444444444,0.0037345360165968833,3
path,path_n16,16,memory_moderate,linear,pairwise_hash_D8_k0,pairwise_hash,8.0,0.0,0.0581944444444444,0.004660027519390969,3
path,path_n16,16,memory_moderate,linear,pairwise_hash_D8_k1,pairwise_hash,8.0,1.0,0.6756944444444444,0.0037345360165968833,3
path,path_n16,16,memory_moderate,linear,pairwise_hash_D8_k2,pairwise_hash,8.0,2.0,0.6756944444444444,0.0037345360165968833,3
path,path_n16,16,memory_moderate,linear,pairwise_hash_D8_k3,pairwise_hash,8.0,3.0,0.32849999999999996,0.006677205212096169,3
path,path_n16,16,memory_moderate,random,random,,,,0.366465,0.0013780446090182967,5
path,path_n16,16,memory_moderate,tabular,sampled_tabular_k0,sampled_tabular,,0.0,0.05823611111111112,0.00467360595178847,3
path,path_n16,16,memory_moderate,tabular,sampled_tabular_k1,sampled_tabular,,1.0,0.3698611111111112,0.0035252889295825456,3
path,path_n16,16,memory_moderate,tabular,sampled_tabular_k2,sampled_tabular,,2.0,0.17688888888888887,0.04559396458393896,3
path,path_n16,16,memory_moderate,tabular,sampled_tabular_k3,sampled_tabular,,3.0,0.058194444444444444,0.0046600275193910065,3
path,path_n32,32,memory_moderate,heuristic,heuristic,,,,0.47818916666666667,0.0011229866242895928,5
path,path_n32,32,memory_moderate,linear,additive_hash_D128_k0,additive_hash,128.0,0.0,0.0569097222222222,0.00205800576565797,3
path,path_n32,32,memory_moderate,linear,additive_hash_D128_k1,additive_hash,128.0,1.0,0.6737152777777777,0.0055142780789041,3
path,path_n32,32,memory_moderate,linear,additive_hash_D128_k2,additive_hash,128.0,2.0,0.6737152777777777,0.0055142780789041,3
path,path_n32,32,memory_moderate,linear,additive_hash_D128_k3,additive_hash,128.0,3.0,0.6737152777777777,0.0055142780789041,3
path,path_n32,32,memory_moderate,linear,additive_hash_D16_k0,additive_hash,16.0,0.0,0.0569097222222222,0.00205800576565797,3
path,path_n32,32,memory_moderate,linear,additive_hash_D16_k1,additive_hash,16.0,1.0,0.0569097222222222,0.00205800576565797,3
path,path_n32,32,memory_moderate,linear,additive_hash_D16_k2,additive_hash,16.0,2.0,0.6737152777777777,0.0055142780789041,3
path,path_n32,32,memory_moderate,linear,additive_hash_D16_k3,additive_hash,16.0,3.0,0.6737152777777777,0.0055142780789041,3
path,path_n32,32,memory_moderate,linear,additive_hash_D256_k0,additive_hash,256.0,0.0,0.0569097222222222,0.00205800576565797,3
path,path_n32,32,memory_moderate,linear,additive_hash_D256_k1,additive_hash,256.0,1.0,0.6737152777777777,0.0055142780789041,3
path,path_n32,32,memory_moderate,linear,additive_hash_D256_k2,additive_hash,256.0,2.0,0.6737152777777777,0.0055142780789041,3
path,path_n32,32,memory_moderate,linear,additive_hash_D256_k3,additive_hash,256.0,3.0,0.6737152777777777,0.0055142780789041,3
path,path_n32,32,memory_moderate,linear,additive_hash_D32_k0,additive_hash,32.0,0.0,0.0569097222222222,0.00205800576565797,3
path,path_n32,32,memory_moderate,linear,additive_hash_D32_k1,additive_hash,32.0,1.0,0.6737152777777777,0.0055142780789041,3
path,path_n32,32,memory_moderate,linear,additive_hash_D32_k2,additive_hash,32.0,2.0,0.6737152777777777,0.0055142780789041,3
path,path_n32,32,memory_moderate,linear,additive_hash_D32_k3,additive_hash,32.0,3.0,0.6737152777777777,0.0055142780789041,3
path,path_n32,32,memory_moderate,linear,additive_hash_D4_k0,additive_hash,4.0,0.0,0.0569097222222222,0.00205800576565797,3
path,path_n32,32,memory_moderate,linear,additive_hash_D4_k1,additive_hash,4.0,1.0,0.0569097222222222,0.00205800576565797,3
path,path_n32,32,memory_moderate,linear,additive_hash_D4_k2,additive_hash,4.0,2.0,0.0569097222222222,0.00205800576565797,3
path,path_n32,32,memory_moderate,linear,additive_hash_D4_k3,additive_hash,4.0,3.0,0.6737152777777777,0.0055142780789041,3
path,path_n32,32,memory_moderate,linear,additive_hash_D512_k0,additive_hash,512.0,0.0,0.0569097222222222,0.00205800576565797,3
path,path_n32,32,memory_moderate,linear,additive_hash_D512_k1,additive_hash,512.0,1.0,0.6737152777777777,0.0055142780789041,3
path,path_n32,32,memory_moderate,linear,additive_hash_D512_k2,additive_hash,512.0,2.0,0.6737152777777777,0.0055142780789041,3
path,path_n32,32,memory_moderate,linear,additive_hash_D512_k3,additive_hash,512.0,3.0,0.6737152777777777,0.0055142780789041,3
path,path_n32,32,memory_moderate,linear,additive_hash_D64_k0,additive_hash,64.0,0.0,0.0569097222222222,0.00205800576565797,3
path,path_n32,32,memory_moderate,linear,additive_hash_D64_k1,additive_hash,64.0,1.0,0.6737152777777777,0.0055142780789041,3
path,path_n32,32,memory_moderate,linear,additive_hash_D64_k2,additive_hash,64.0,2.0,0.6737152777777777,0.0055142780789041,3
path,path_n32,32,memory_moderate,linear,additive_hash_D64_k3,additive_hash,64.0,3.0,0.6737152777777777,0.0055142780789041,3
path,path_n32,32,memory_moderate,linear,additive_hash_D8_k0,additive_hash,8.0,0.0,0.23709027777777772,0.1557253836404127,3
path,path_n32,32,memory_moderate,linear,additive_hash_D8_k1,additive_hash,8.0,1.0,0.6737152777777777,0.0055142780789041,3
path,path_n32,32,memory_moderate,linear,additive_hash_D8_k2,additive_hash,8.0,2.0,0.0569097222222222,0.00205800576565797,3
path,path_n32,32,memory_moderate,linear,additive_hash_D8_k3,additive_hash,8.0,3.0,0.6737152777777777,0.0055142780789041,3
path,path_n32,32,memory_moderate,linear,pairwise_hash_D128_k0,pairwise_hash,128.0,0.0,0.0569097222222222,0.00205800576565797,3
path,path_n32,32,memory_moderate,linear,pairwise_hash_D128_k1,pairwise_hash,128.0,1.0,0.6737152777777777,0.0055142780789041,3
path,path_n32,32,memory_moderate,linear,pairwise_hash_D128_k2,pairwise_hash,128.0,2.0,0.6737152777777777,0.0055142780789041,3
path,path_n32,32,memory_moderate,linear,pairwise_hash_D128_k3,pairwise_hash,128.0,3.0,0.6737152777777777,0.0055142780789041,3
path,path_n32,32,memory_moderate,linear,pairwise_hash_D16_k0,pairwise_hash,16.0,0.0,0.0569097222222222,0.00205800576565797,3
path,path_n32,32,memory_moderate,linear,pairwise_hash_D16_k1,pairwise_hash,16.0,1.0,0.6737152777777777,0.0055142780789041,3
path,path_n32,32,memory_moderate,linear,pairwise_hash_D16_k2,pairwise_hash,16.0,2.0,0.5567708333333332,0.19711297896306684,3
path,path_n32,32,memory_moderate,linear,pairwise_hash_D16_k3,pairwise_hash,16.0,3.0,0.49851388888888887,0.3054558015040043,3
path,path_n32,32,memory_moderate,linear,pairwise_hash_D256_k0,pairwise_hash,256.0,0.0,0.0569097222222222,0.00205800576565797,3
path,path_n32,32,memory_moderate,linear,pairwise_hash_D256_k1,pairwise_hash,256.0,1.0,0.6737152777777777,0.0055142780789041,3
path,path_n32,32,memory_moderate,linear,pairwise_hash_D256_k2,pairwise_hash,256.0,2.0,0.6737152777777777,0.0055142780789041,3
path,path_n32,32,memory_moderate,linear,pairwise_hash_D256_k3,pairwise_hash,256.0,3.0,0.6737152777777777,0.0055142780789041,3
path,path_n32,32,memory_moderate,linear,pairwise_hash_D32_k0,pairwise_hash,32.0,0.0,0.0569097222222222,0.00205800576565797,3
path,path_n32,32,memory_moderate,linear,pairwise_hash_D32_k1,pairwise_hash,32.0,1.0,0.6737152777777777,0.0055142780789041,3
path,path_n32,32,memory_moderate,linear,pairwise_hash_D32_k2,pairwise_hash,32.0,2.0,0.6737152777777777,0.0055142780789041,3
path,path_n32,32,memory_moderate,linear,pairwise_hash_D32_k3,pairwise_hash,32.0,3.0,0.6737152777777777,0.0055142780789041,3
path,path_n32,32,memory_moderate,linear,pairwise_hash_D4_k0,pairwise_hash,4.0,0.0,0.0569097222222222,0.00205800576565797,3
path,path_n32,32,memory_moderate,linear,pairwise_hash_D4_k1,pairwise_hash,4.0,1.0,0.1535,0.167642348561603,3
path,path_n32,32,memory_moderate,linear,pairwise_hash_D4_k2,pairwise_hash,4.0,2.0,0.0569097222222222,0.00205800576565797,3
path,path_n32,32,memory_moderate,linear,pairwise_hash_D4_k3,pairwise_hash,4.0,3.0,0.26163194444444443,0.3549258764148404,3
path,path_n32,32,memory_moderate,linear,pairwise_hash_D512_k0,pairwise_hash,512.0,0.0,0.0569097222222222,0.00205800576565797,3
path,path_n32,32,memory_moderate,linear,pairwise_hash_D512_k1,pairwise_hash,512.0,1.0,0.6737152777777777,0.0055142780789041,3
path,path_n32,32,memory_moderate,linear,pairwise_hash_D512_k2,pairwise_hash,512.0,2.0,0.6737152777777777,0.0055142780789041,3
path,path_n32,32,memory_moderate,linear,pairwise_hash_D512_k3,pairwise_hash,512.0,3.0,0.6737152777777777,0.0055142780789041,3
path,path_n32,32,memory_moderate,linear,pairwise_hash_D64_k0,pairwise_hash,64.0,0.0,0.0569097222222222,0.00205800576565797,3
path,path_n32,32,memory_moderate,linear,pairwise_hash_D64_k1,pairwise_hash,64.0,1.0,0.6737152777777777,0.0055142780789041,3
path,path_n32,32,memory_moderate,linear,pairwise_hash_D64_k2,pairwise_hash,64.0,2.0,0.6737152777777777,0.0055142780789041,3
path,path_n32,32,memory_moderate,linear,pairwise_hash_D64_k3,pairwise_hash,64.0,3.0,0.6737152777777777,0.0055142780789041,3
path,path_n32,32,memory_moderate,linear,pairwise_hash_D8_k0,pairwise_hash,8.0,0.0,0.0569097222222222,0.00205800576565797,3
path,path_n32,32,memory_moderate,linear,pairwise_hash_D8_k1,pairwise_hash,8.0,1.0,0.2639930555555555,0.36027493500174174,3
path,path_n32,32,memory_moderate,linear,pairwise_hash_D8_k2,pairwise_hash,8.0,2.0,0.26190972222222214,0.3531466674358754,3
path,path_n32,32,memory_moderate,linear,pairwise_hash_D8_k3,pairwise_hash,8.0,3.0,0.4430416666666666,0.19628182575452002,3
path,path_n32,32,memory_moderate,random,random,,,,0.3680958333333333,0.0006456921888778092,5
path,path_n32,32,memory_moderate,tabular,sampled_tabular_k0,sampled_tabular,,0.0,0.056909722222222216,0.00205800576565798,3
path,path_n32,32,memory_moderate,tabular,sampled_tabular_k1,sampled_tabular,,1.0,0.3668055555555556,0.004069616274339728,3
path,path_n32,32,memory_moderate,tabular,sampled_tabular_k2,sampled_tabular,,2.0,0.15416666666666667,0.03853894134508628,3
path,path_n32,32,memory_moderate,tabular,sampled_tabular_k3,sampled_tabular,,3.0,0.056909722222222216,0.00205800576565798,3
path,path_n64,64,memory_moderate,heuristic,heuristic,,,,0.47787375,0.0010555641675452593,5
path,path_n64,64,memory_moderate,linear,additive_hash_D128_k0,additive_hash,128.0,0.0,0.05781249999999997,0.0002755990949025941,3
path,path_n64,64,memory_moderate,linear,additive_hash_D128_k1,additive_hash,128.0,1.0,0.674861111111111,0.0029172866404576095,3
path,path_n64,64,memory_moderate,linear,additive_hash_D128_k2,additive_hash,128.0,2.0,0.674861111111111,0.0029172866404576095,3
path,path_n64,64,memory_moderate,linear,additive_hash_D128_k3,additive_hash,128.0,3.0,0.674861111111111,0.0029172866404576095,3
path,path_n64,64,memory_moderate,linear,additive_hash_D16_k0,additive_hash,16.0,0.0,0.05781249999999997,0.0002755990949025941,3
path,path_n64,64,memory_moderate,linear,additive_hash_D16_k1,additive_hash,16.0,1.0,0.2949791666666666,0.33095128236960086,3
path,path_n64,64,memory_moderate,linear,additive_hash_D16_k2,additive_hash,16.0,2.0,0.674861111111111,0.0029172866404576095,3
path,path_n64,64,memory_moderate,linear,additive_hash_D16_k3,additive_hash,16.0,3.0,0.674861111111111,0.0029172866404576095,3
path,path_n64,64,memory_moderate,linear,additive_hash_D256_k0,additive_hash,256.0,0.0,0.05781249999999997,0.0002755990949025941,3
path,path_n64,64,memory_moderate,linear,additive_hash_D256_k1,additive_hash,256.0,1.0,0.674861111111111,0.0029172866404576095,3
path,path_n64,64,memory_moderate,linear,additive_hash_D256_k2,additive_hash,256.0,2.0,0.674861111111111,0.0029172866404576095,3
path,path_n64,64,memory_moderate,linear,additive_hash_D256_k3,additive_hash,256.0,3.0,0.674861111111111,0.0029172866404576095,3
path,path_n64,64,memory_moderate,linear,additive_hash_D32_k0,additive_hash,32.0,0.0,0.05781249999999997,0.0002755990949025941,3
path,path_n64,64,memory_moderate,linear,additive_hash_D32_k1,additive_hash,32.0,1.0,0.674861111111111,0.0029172866404576095,3
path,path_n64,64,memory_moderate,linear,additive_hash_D32_k2,additive_hash,32.0,2.0,0.674861111111111,0.0029172866404576095,3
path,path_n64,64,memory_moderate,linear,additive_hash_D32_k3,additive_hash,32.0,3.0,0.674861111111111,0.0029172866404576095,3
path,path_n64,64,memory_moderate,linear,additive_hash_D4_k0,additive_hash,4.0,0.0,0.05781249999999997,0.0002755990949025941,3
path,path_n64,64,memory_moderate,linear,additive_hash_D4_k1,additive_hash,4.0,1.0,0.05781249999999997,0.0002755990949025941,3
path,path_n64,64,memory_moderate,linear,additive_hash_D4_k2,additive_hash,4.0,2.0,0.05781249999999997,0.0002755990949025941,3
path,path_n64,64,memory_moderate,linear,additive_hash_D4_k3,additive_hash,4.0,3.0,0.674861111111111,0.0029172866404576095,3
path,path_n64,64,memory_moderate,linear,additive_hash_D512_k0,additive_hash,512.0,0.0,0.05781249999999997,0.0002755990949025941,3
path,path_n64,64,memory_moderate,linear,additive_hash_D512_k1,additive_hash,512.0,1.0,0.674861111111111,0.0029172866404576095,3
path,path_n64,64,memory_moderate,linear,additive_hash_D512_k2,additive_hash,512.0,2.0,0.674861111111111,0.0029172866404576095,3
path,path_n64,64,memory_moderate,linear,additive_hash_D512_k3,additive_hash,512.0,3.0,0.674861111111111,0.0029172866404576095,3
path,path_n64,64,memory_moderate,linear,additive_hash_D64_k0,additive_hash,64.0,0.0,0.05781249999999997,0.0002755990949025941,3
path,path_n64,64,memory_moderate,linear,additive_hash_D64_k1,additive_hash,64.0,1.0,0.674861111111111,0.0029172866404576095,3
path,path_n64,64,memory_moderate,linear,additive_hash_D64_k2,additive_hash,64.0,2.0,0.674861111111111,0.0029172866404576095,3
path,path_n64,64,memory_moderate,linear,additive_hash_D64_k3,additive_hash,64.0,3.0,0.674861111111111,0.0029172866404576095,3
path,path_n64,64,memory_moderate,linear,additive_hash_D8_k0,additive_hash,8.0,0.0,0.3279131944444444,0.0014427866755704897,3
path,path_n64,64,memory_moderate,linear,additive_hash_D8_k1,additive_hash,8.0,1.0,0.5718402777777777,0.1755205036264625,3
path,path_n64,64,memory_moderate,linear,additive_hash_D8_k2,additive_hash,8.0,2.0,0.05781249999999997,0.0002755990949025941,3
path,path_n64,64,memory_moderate,linear,additive_hash_D8_k3,additive_hash,8.0,3.0,0.674861111111111,0.0029172866404576095,3
path,path_n64,64,memory_moderate,linear,pairwise_hash_D128_k0,pairwise_hash,128.0,0.0,0.05781249999999997,0.0002755990949025941,3
path,path_n64,64,memory_moderate,linear,pairwise_hash_D128_k1,pairwise_hash,128.0,1.0,0.674861111111111,0.0029172866404576095,3
path,path_n64,64,memory_moderate,linear,pairwise_hash_D128_k2,pairwise_hash,128.0,2.0,0.674861111111111,0.0029172866404576095,3
path,path_n64,64,memory_moderate,linear,pairwise_hash_D128_k3,pairwise_hash,128.0,3.0,0.674861111111111,0.0029172866404576095,3
path,path_n64,64,memory_moderate,linear,pairwise_hash_D16_k0,pairwise_hash,16.0,0.0,0.05781249999999997,0.0002755990949025941,3
path,path_n64,64,memory_moderate,linear,pairwise_hash_D16_k1,pairwise_hash,16.0,1.0,0.674861111111111,0.0029172866404576095,3
path,path_n64,64,memory_moderate,linear,pairwise_hash_D16_k2,pairwise_hash,16.0,2.0,0.35187152777777775,0.01999962112633039,3
path,path_n64,64,memory_moderate,linear,pairwise_hash_D16_k3,pairwise_hash,16.0,3.0,0.32769097222222215,0.2991574094605167,3
path,path_n64,64,memory_moderate,linear,pairwise_hash_D256_k0,pairwise_hash,256.0,0.0,0.05781249999999997,0.0002755990949025941,3
path,path_n64,64,memory_moderate,linear,pairwise_hash_D256_k1,pairwise_hash,256.0,1.0,0.674861111111111,0.0029172866404576095,3
path,path_n64,64,memory_moderate,linear,pairwise_hash_D256_k2,pairwise_hash,256.0,2.0,0.674861111111111,0.0029172866404576095,3
path,path_n64,64,memory_moderate,linear,pairwise_hash_D256_k3,pairwise_hash,256.0,3.0,0.674861111111111,0.0029172866404576095,3
path,path_n64,64,memory_moderate,linear,pairwise_hash_D32_k0,pairwise_hash,32.0,0.0,0.05781249999999997,0.0002755990949025941,3
path,path_n64,64,memory_moderate,linear,pairwise_hash_D32_k1,pairwise_hash,32.0,1.0,0.674861111111111,0.0029172866404576095,3
path,path_n64,64,memory_moderate,linear,pairwise_hash_D32_k2,pairwise_hash,32.0,2.0,0.674861111111111,0.0029172866404576095,3
path,path_n64,64,memory_moderate,linear,pairwise_hash_D32_k3,pairwise_hash,32.0,3.0,0.674861111111111,0.0029172866404576095,3
path,path_n64,64,memory_moderate,linear,pairwise_hash_D4_k0,pairwise_hash,4.0,0.0,0.05781249999999997,0.0002755990949025941,3
path,path_n64,64,memory_moderate,linear,pairwise_hash_D4_k1,pairwise_hash,4.0,1.0,0.05781249999999997,0.0002755990949025941,3
path,path_n64,64,memory_moderate,linear,pairwise_hash_D4_k2,pairwise_hash,4.0,2.0,0.05781249999999997,0.0002755990949025941,3
path,path_n64,64,memory_moderate,linear,pairwise_hash_D4_k3,pairwise_hash,4.0,3.0,0.17942708333333332,0.21000267416245424,3
path,path_n64,64,memory_moderate,linear,pairwise_hash_D512_k0,pairwise_hash,512.0,0.0,0.05781249999999997,0.0002755990949025941,3
path,path_n64,64,memory_moderate,linear,pairwise_hash_D512_k1,pairwise_hash,512.0,1.0,0.674861111111111,0.0029172866404576095,3
path,path_n64,64,memory_moderate,linear,pairwise_hash_D512_k2,pairwise_hash,512.0,2.0,0.674861111111111,0.0029172866404576095,3
path,path_n64,64,memory_moderate,linear,pairwise_hash_D512_k3,pairwise_hash,512.0,3.0,0.674861111111111,0.0029172866404576095,3
path,path_n64,64,memory_moderate,linear,pairwise_hash_D64_k0,pairwise_hash,64.0,0.0,0.05781249999999997,0.0002755990949025941,3
path,path_n64,64,memory_moderate,linear,pairwise_hash_D64_k1,pairwise_hash,64.0,1.0,0.674861111111111,0.0029172866404576095,3
path,path_n64,64,memory_moderate,linear,pairwise_hash_D64_k2,pairwise_hash,64.0,2.0,0.674861111111111,0.0029172866404576095,3
path,path_n64,64,memory_moderate,linear,pairwise_hash_D64_k3,pairwise_hash,64.0,3.0,0.674861111111111,0.0029172866404576095,3
path,path_n64,64,memory_moderate,linear,pairwise_hash_D8_k0,pairwise_hash,8.0,0.0,0.1646597222222222,0.1849747898707591,3
path,path_n64,64,memory_moderate,linear,pairwise_hash_D8_k1,pairwise_hash,8.0,1.0,0.674861111111111,0.0029172866404576095,3
path,path_n64,64,memory_moderate,linear,pairwise_hash_D8_k2,pairwise_hash,8.0,2.0,0.44349652777777776,0.19895565670465384,3
path,path_n64,64,memory_moderate,linear,pairwise_hash_D8_k3,pairwise_hash,8.0,3.0,0.674861111111111,0.0029172866404576095,3
path,path_n64,64,memory_moderate,random,random,,,,0.36713166666666663,0.0009723358812531034,5
path,path_n64,64,memory_moderate,tabular,sampled_tabular_k0,sampled_tabular,,0.0,0.057812499999999996,0.0002755990949025646,3
path,path_n64,64,memory_moderate,tabular,sampled_tabular_k1,sampled_tabular,,1.0,0.3651388888888889,0.005677162970899042,3
path,path_n64,64,memory_moderate,tabular,sampled_tabular_k2,sampled_tabular,,2.0,0.16665972222222222,0.003509757191599076,3
path,path_n64,64,memory_moderate,tabular,sampled_tabular_k3,sampled_tabular,,3.0,0.057812499999999996,0.0002755990949025646,3
path,path_n8,8,memory_moderate,heuristic,heuristic,,,,0.4783666666666667,0.002384877122387851,5
path,path_n8,8,memory_moderate,linear,additive_hash_D128_k0,additive_hash,128.0,0.0,0.0547222222222222,0.00939427031838103,3
path,path_n8,8,memory_moderate,linear,additive_hash_D128_k1,additive_hash,128.0,1.0,0.6797222222222222,0.004738533919231123,3
path,path_n8,8,memory_moderate,linear,additive_hash_D128_k2,additive_hash,128.0,2.0,0.6797222222222222,0.004738533919231123,3
path,path_n8,8,memory_moderate,linear,additive_hash_D128_k3,additive_hash,128.0,3.0,0.6797222222222222,0.004738533919231123,3
path,path_n8,8,memory_moderate,linear,additive_hash_D16_k0,additive_hash,16.0,0.0,0.0547222222222222,0.00939427031838103,3
path,path_n8,8,memory_moderate,linear,additive_hash_D16_k1,additive_hash,16.0,1.0,0.0547222222222222,0.00939427031838103,3
path,path_n8,8,memory_moderate,linear,additive_hash_D16_k2,additive_hash,16.0,2.0,0.46986111111111106,0.35892159401204626,3
path,path_n8,8,memory_moderate,linear,additive_hash_D16_k3,additive_hash,16.0,3.0,0.6797222222222222,0.004738533919231123,3
path,path_n8,8,memory_moderate,linear,additive_hash_D256_k0,additive_hash,256.0,0.0,0.0547222222222222,0.00939427031838103,3
path,path_n8,8,memory_moderate,linear,additive_hash_D256_k1,additive_hash,256.0,1.0,0.6797222222222222,0.004738533919231123,3
path,path_n8,8,memory_moderate,linear,additive_hash_D256_k2,additive_hash,256.0,2.0,0.6797222222222222,0.004738533919231123,3
path,path_n8,8,memory_moderate,linear,additive_hash_D256_k3,additive_hash,256.0,3.0,0.6797222222222222,0.004738533919231123,3
path,path_n8,8,memory_moderate,linear,additive_hash_D32_k0,additive_hash,32.0,0.0,0.0547222222222222,0.00939427031838103,3
path,path_n8,8,memory_moderate,linear,additive_hash_D32_k1,additive_hash,32.0,1.0,0.6797222222222222,0.004738533919231123,3
path,path_n8,8,memory_moderate,linear,additive_hash_D32_k2,additive_hash,32.0,2.0,0.6797222222222222,0.004738533919231123,3
path,path_n8,8,memory_moderate,linear,additive_hash_D32_k3,additive_hash,32.0,3.0,0.6797222222222222,0.004738533919231123,3
path,path_n8,8,memory_moderate,linear,additive_hash_D4_k0,additive_hash,4.0,0.0,0.0547222222222222,0.00939427031838103,3
path,path_n8,8,memory_moderate,linear,additive_hash_D4_k1,additive_hash,4.0,1.0,0.0547222222222222,0.00939427031838103,3
path,path_n8,8,memory_moderate,linear,additive_hash_D4_k2,additive_hash,4.0,2.0,0.0547222222222222,0.00939427031838103,3
path,path_n8,8,memory_moderate,linear,additive_hash_D4_k3,additive_hash,4.0,3.0,0.6797222222222222,0.004738533919231123,3
path,path_n8,8,memory_moderate,linear,additive_hash_D512_k0,additive_hash,512.0,0.0,0.0547222222222222,0.00939427031838103,3
path,path_n8,8,memory_moderate,linear,additive_hash_D512_k1,additive_hash,512.0,1.0,0.6797222222222222,0.004738533919231123,3
path,path_n8,8,memory_moderate,linear,additive_hash_D512_k2,additive_hash,512.0,2.0,0.6797222222222222,0.004738533919231123,3
path,path_n8,8,memory_moderate,linear,additive_hash_D512_k3,additive_hash,512.0,3.0,0.6797222222222222,0.004738533919231123,3
path,path_n8,8,memory_moderate,linear,additive_hash_D64_k0,additive_hash,64.0,0.0,0.0547222222222222,0.00939427031838103,3
path,path_n8,8,memory_moderate,linear,additive_hash_D64_k1,additive_hash,64.0,1.0,0.6797222222222222,0.004738533919231123,3
path,path_n8,8,memory_moderate,linear,additive_hash_D64_k2,additive_hash,64.0,2.0,0.6797222222222222,0.004738533919231123,3
path,path_n8,8,memory_moderate,linear,additive_hash_D64_k3,additive_hash,64.0,3.0,0.6797222222222222,0.004738533919231123,3
path,path_n8,8,memory_moderate,linear,additive_hash_D8_k0,additive_hash,8.0,0.0,0.0547222222222222,0.00939427031838103,3
path,path_n8,8,memory_moderate,linear,additive_hash_D8_k1,additive_hash,8.0,1.0,0.25875,0.3612423105679129,3
path,path_n8,8,memory_moderate,linear,additive_hash_D8_k2,additive_hash,8.0,2.0,0.0547222222222222,0.00939427031838103,3
path,path_n8,8,memory_moderate,linear,additive_hash_D8_k3,additive_hash,8.0,3.0,0.6797222222222222,0.004738533919231123,3
path,path_n8,8,memory_moderate,linear,pairwise_hash_D128_k0,pairwise_hash,128.0,0.0,0.0547222222222222,0.00939427031838103,3
path,path_n8,8,memory_moderate,linear,pairwise_hash_D128_k1,pairwise_hash,128.0,1.0,0.6797222222222222,0.004738533919231123,3
path,path_n8,8,memory_moderate,linear,pairwise_hash_D128_k2,pairwise_hash,128.0,2.0,0.6797222222222222,0.004738533919231123,3
path,path_n8,8,memory_moderate,linear,pairwise_hash_D128_k3,pairwise_hash,128.0,3.0,0.6797222222222222,0.004738533919231123,3
path,path_n8,8,memory_moderate,linear,pairwise_hash_D16_k0,pairwise_hash,16.0,0.0,0.0547222222222222,0.00939427031838103,3
path,path_n8,8,memory_moderate,linear,pairwise_hash_D16_k1,pairwise_hash,16.0,1.0,0.6797222222222222,0.004738533919231123,3
path,path_n8,8,memory_moderate,linear,pairwise_hash_D16_k2,pairwise_hash,16.0,2.0,0.6797222222222222,0.004738533919231123,3
path,path_n8,8,memory_moderate,linear,pairwise_hash_D16_k3,pairwise_hash,16.0,3.0,0.1810555555555555,0.1425340440165216,3
path,path_n8,8,memory_moderate,linear,pairwise_hash_D256_k0,pairwise_hash,256.0,0.0,0.0547222222222222,0.00939427031838103,3
path,path_n8,8,memory_moderate,linear,pairwise_hash_D256_k1,pairwise_hash,256.0,1.0,0.6797222222222222,0.004738533919231123,3
path,path_n8,8,memory_moderate,linear,pairwise_hash_D256_k2,pairwise_hash,256.0,2.0,0.6797222222222222,0.004738533919231123,3
path,path_n8,8,memory_moderate,linear,pairwise_hash_D256_k3,pairwise_hash,256.0,3.0,0.6797222222222222,0.004738533919231123,3
path,path_n8,8,memory_moderate,linear,pairwise_hash_D32_k0,pairwise_hash,32.0,0.0,0.0547222222222222,0.00939427031838103,3
path,path_n8,8,memory_moderate,linear,pairwise_hash_D32_k1,pairwise_hash,32.0,1.0,0.6797222222222222,0.004738533919231123,3
path,path_n8,8,memory_moderate,linear,pairwise_hash_D32_k2,pairwise_hash,32.0,2.0,0.6797222222222222,0.004738533919231123,3
path,path_n8,8,memory_moderate,linear,pairwise_hash_D32_k3,pairwise_hash,32.0,3.0,0.6797222222222222,0.004738533919231123,3
path,path_n8,8,memory_moderate,linear,pairwise_hash_D4_k0,pairwise_hash,4.0,0.0,0.0547222222222222,0.00939427031838103,3
path,path_n8,8,memory_moderate,linear,pairwise_hash_D4_k1,pairwise_hash,4.0,1.0,0.0547222222222222,0.00939427031838103,3
path,path_n8,8,memory_moderate,linear,pairwise_hash_D4_k2,pairwise_hash,4.0,2.0,0.0547222222222222,0.00939427031838103,3
path,path_n8,8,memory_moderate,linear,pairwise_hash_D4_k3,pairwise_hash,4.0,3.0,0.0547222222222222,0.00939427031838103,3
path,path_n8,8,memory_moderate,linear,pairwise_hash_D512_k0,pairwise_hash,512.0,0.0,0.0547222222222222,0.00939427031838103,3
path,path_n8,8,memory_moderate,linear,pairwise_hash_D512_k1,pairwise_hash,512.0,1.0,0.6797222222222222,0.004738533919231123,3
path,path_n8,8,memory_moderate,linear,pairwise_hash_D512_k2,pairwise_hash,512.0,2.0,0.6797222222222222,0.004738533919231123,3
path,path_n8,8,memory_moderate,linear,pairwise_hash_D512_k3,pairwise_hash,512.0,3.0,0.6797222222222222,0.004738533919231123,3
path,path_n8,8,memory_moderate,linear,pairwise_hash_D64_k0,pairwise_hash,64.0,0.0,0.0547222222222222,0.00939427031838103,3
path,path_n8,8,memory_moderate,linear,pairwise_hash_D64_k1,pairwise_hash,64.0,1.0,0.6797222222222222,0.004738533919231123,3
path,path_n8,8,memory_moderate,linear,pairwise_hash_D64_k2,pairwise_hash,64.0,2.0,0.6797222222222222,0.004738533919231123,3
path,path_n8,8,memory_moderate,linear,pairwise_hash_D64_k3,pairwise_hash,64.0,3.0,0.6797222222222222,0.004738533919231123,3
path,path_n8,8,memory_moderate,linear,pairwise_hash_D8_k0,pairwise_hash,8.0,0.0,0.0547222222222222,0.00939427031838103,3
path,path_n8,8,memory_moderate,linear,pairwise_hash_D8_k1,pairwise_hash,8.0,1.0,0.25875,0.3612423105679129,3
path,path_n8,8,memory_moderate,linear,pairwise_hash_D8_k2,pairwise_hash,8.0,2.0,0.6797222222222222,0.004738533919231123,3
path,path_n8,8,memory_moderate,linear,pairwise_hash_D8_k3,pairwise_hash,8.0,3.0,0.4464444444444444,0.1986703078059318,3
path,path_n8,8,memory_moderate,random,random,,,,0.3685366666666667,0.0035009403498679464,5
path,path_n8,8,memory_moderate,tabular,sampled_tabular_k0,sampled_tabular,,0.0,0.05472222222222223,0.009394270318381031,3
path,path_n8,8,memory_moderate,tabular,sampled_tabular_k1,sampled_tabular,,1.0,0.3759722222222222,0.02037024200296259,3
path,path_n8,8,memory_moderate,tabular,sampled_tabular_k2,sampled_tabular,,2.0,0.19583333333333333,0.011905880899790654,3
path,path_n8,8,memory_moderate,tabular,sampled_tabular_k3,sampled_tabular,,3.0,0.05472222222222223,0.009394270318381031,3


==> anc/experiment_reproducibility/experiments/results/truncation_linear_sampled_maintex/selected_configs.csv <==
graph_family,param_label,feature_mode,feature_dim,k,alpha,beta,entropy_weight,critic_clip,theta_clip,score,stage
path,,additive_hash,4.0,0,0.03,0.05,0.0,50.0,8.0,-inf,
path,,additive_hash,4.0,1,0.03,0.05,0.0,50.0,8.0,-inf,
path,,additive_hash,4.0,2,0.03,0.05,0.0,50.0,8.0,-inf,
path,,additive_hash,4.0,3,0.03,0.05,0.0,50.0,8.0,-inf,
path,,pairwise_hash,4.0,0,0.03,0.05,0.0,50.0,8.0,-inf,
path,,pairwise_hash,4.0,1,0.03,0.05,0.0,50.0,8.0,-inf,
path,,pairwise_hash,4.0,2,0.03,0.05,0.0,50.0,8.0,-inf,
path,,pairwise_hash,4.0,3,0.03,0.05,0.0,50.0,8.0,-inf,
path,memory_moderate,additive_hash,8.0,0,0.16,0.1,0.003,100.0,12.0,0.6685988142216024,
path,memory_moderate,additive_hash,8.0,1,0.06,0.08,0.0,70.0,10.0,0.6686197212139451,
path,memory_moderate,additive_hash,8.0,2,0.03,0.05,0.0,50.0,8.0,0.0574973618473695,
path,memory_moderate,additive_hash,8.0,3,0.03,0.05,0.0,50.0,8.0,0.6705205003852356,
path,memory_moderate,pairwise_hash,8.0,0,0.1,0.1,0.001,70.0,10.0,0.0644427401788277,
path,memory_moderate,pairwise_hash,8.0,1,0.06,0.08,0.0,70.0,10.0,0.6698891491075644,
path,memory_moderate,pairwise_hash,8.0,2,0.06,0.08,0.0,70.0,10.0,0.6704069203681973,
path,memory_moderate,pairwise_hash,8.0,3,0.16,0.1,0.003,100.0,12.0,0.3157593300150522,
path,memory_moderate,additive_hash,16.0,0,0.16,0.1,0.003,100.0,12.0,0.0573132770022724,
path,memory_moderate,additive_hash,16.0,1,0.03,0.05,0.0,50.0,8.0,0.0572216217387198,
path,memory_moderate,additive_hash,16.0,2,0.16,0.1,0.003,100.0,12.0,0.6701777968837931,
path,memory_moderate,additive_hash,16.0,3,0.03,0.05,0.0,50.0,8.0,0.6701283332419649,
path,memory_moderate,pairwise_hash,16.0,0,0.03,0.05,0.0,50.0,8.0,0.0573871929913866,
path,memory_moderate,pairwise_hash,16.0,1,0.16,0.1,0.003,100.0,12.0,0.6703269654123728,
path,memory_moderate,pairwise_hash,16.0,2,0.06,0.08,0.0,70.0,10.0,0.670152030613267,
path,memory_moderate,pairwise_hash,16.0,3,0.06,0.08,0.0,70.0,10.0,0.6702217845261295,
path,memory_moderate,additive_hash,32.0,0,0.03,0.05,0.0,50.0,8.0,0.0571685327877396,
path,memory_moderate,additive_hash,32.0,1,0.03,0.05,0.0,50.0,8.0,0.669361035574369,
path,memory_moderate,additive_hash,32.0,2,0.16,0.1,0.003,100.0,12.0,0.6696854308871534,
path,memory_moderate,additive_hash,32.0,3,0.06,0.08,0.0,70.0,10.0,0.6698059294171956,
path,memory_moderate,pairwise_hash,32.0,0,0.16,0.1,0.003,100.0,12.0,0.0573664068713295,
path,memory_moderate,pairwise_hash,32.0,1,0.16,0.1,0.003,100.0,12.0,0.6698532751602468,
path,memory_moderate,pairwise_hash,32.0,2,0.16,0.1,0.003,100.0,12.0,0.6701068810045507,
path,memory_moderate,pairwise_hash,32.0,3,0.16,0.1,0.003,100.0,12.0,0.67006345375622,
path,memory_moderate,additive_hash,64.0,0,0.03,0.05,0.0,50.0,8.0,0.0574200187795533,
path,memory_moderate,additive_hash,64.0,1,0.16,0.1,0.003,100.0,12.0,0.669366447269283,
path,memory_moderate,additive_hash,64.0,2,0.16,0.1,0.003,100.0,12.0,0.6697550663565528,
path,memory_moderate,additive_hash,64.0,3,0.16,0.1,0.003,100.0,12.0,0.6695993153082174,
path,memory_moderate,pairwise_hash,64.0,0,0.03,0.05,0.0,50.0,8.0,0.057506526186076,
path,memory_moderate,pairwise_hash,64.0,1,0.16,0.1,0.003,100.0,12.0,0.6697797967566377,
path,memory_moderate,pairwise_hash,64.0,2,0.16,0.1,0.003,100.0,12.0,0.6700684233833633,
path,memory_moderate,pairwise_hash,64.0,3,0.06,0.08,0.0,70.0,10.0,0.6698057205097869,
grid,,additive_hash,4.0,0,0.03,0.05,0.0,50.0,8.0,-inf,
grid,,additive_hash,4.0,1,0.03,0.05,0.0,50.0,8.0,-inf,
grid,,additive_hash,4.0,2,0.03,0.05,0.0,50.0,8.0,-inf,
grid,,additive_hash,4.0,3,0.03,0.05,0.0,50.0,8.0,-inf,
grid,,pairwise_hash,4.0,0,0.03,0.05,0.0,50.0,8.0,-inf,
grid,,pairwise_hash,4.0,1,0.03,0.05,0.0,50.0,8.0,-inf,
grid,,pairwise_hash,4.0,2,0.03,0.05,0.0,50.0,8.0,-inf,
grid,,pairwise_hash,4.0,3,0.03,0.05,0.0,50.0,8.0,-inf,
grid,memory_moderate,additive_hash,8.0,0,0.03,0.05,0.0,50.0,8.0,0.0594223486598483,
grid,memory_moderate,additive_hash,8.0,1,0.03,0.05,0.0,50.0,8.0,0.0593236331224281,
grid,memory_moderate,additive_hash,8.0,2,0.16,0.1,0.003,100.0,12.0,0.6690528661696241,
grid,memory_moderate,additive_hash,8.0,3,0.03,0.05,0.0,50.0,8.0,0.0595628335361707,
grid,memory_moderate,pairwise_hash,8.0,0,0.03,0.05,0.0,50.0,8.0,0.0591784519330741,
grid,memory_moderate,pairwise_hash,8.0,1,0.16,0.1,0.003,100.0,12.0,0.6710991321552198,
grid,memory_moderate,pairwise_hash,8.0,2,0.03,0.05,0.0,50.0,8.0,0.0595491324275025,
grid,memory_moderate,pairwise_hash,8.0,3,0.03,0.05,0.0,50.0,8.0,0.059585835123281,
grid,memory_moderate,additive_hash,16.0,0,0.16,0.1,0.003,100.0,12.0,0.0590375800923858,
grid,memory_moderate,additive_hash,16.0,1,0.1,0.1,0.001,70.0,10.0,0.3756655691691288,
grid,memory_moderate,additive_hash,16.0,2,0.16,0.1,0.003,100.0,12.0,0.6697140337819779,
grid,memory_moderate,additive_hash,16.0,3,0.16,0.1,0.003,100.0,12.0,0.3770267714676968,
grid,memory_moderate,pairwise_hash,16.0,0,0.03,0.05,0.0,50.0,8.0,0.059127752839912,
grid,memory_moderate,pairwise_hash,16.0,1,0.16,0.1,0.003,100.0,12.0,0.6710819080959184,
grid,memory_moderate,pairwise_hash,16.0,2,0.03,0.05,0.0,50.0,8.0,0.0595277884339187,
grid,memory_moderate,pairwise_hash,16.0,3,0.06,0.08,0.0,70.0,10.0,0.0595392212982675,
grid,memory_moderate,additive_hash,32.0,0,0.03,0.05,0.0,50.0,8.0,0.0588767680383734,
grid,memory_moderate,additive_hash,32.0,1,0.06,0.08,0.0,70.0,10.0,0.6707259362597199,
grid,memory_moderate,additive_hash,32.0,2,0.1,0.1,0.001,70.0,10.0,0.6709431960301331,
grid,memory_moderate,additive_hash,32.0,3,0.16,0.1,0.003,100.0,12.0,0.6709407773073244,
grid,memory_moderate,pairwise_hash,32.0,0,0.03,0.05,0.0,50.0,8.0,0.0591040977021611,
grid,memory_moderate,pairwise_hash,32.0,1,0.06,0.08,0.0,70.0,10.0,0.6710719645383251,
grid,memory_moderate,pairwise_hash,32.0,2,0.03,0.05,0.0,50.0,8.0,0.6710834145802174,
grid,memory_moderate,pairwise_hash,32.0,3,0.03,0.05,0.0,50.0,8.0,0.0593824249865326,
grid,memory_moderate,additive_hash,64.0,0,0.1,0.1,0.001,70.0,10.0,0.0591643443662986,
grid,memory_moderate,additive_hash,64.0,1,0.16,0.1,0.003,100.0,12.0,0.6705102598201889,
grid,memory_moderate,additive_hash,64.0,2,0.1,0.1,0.001,70.0,10.0,0.6708038300021434,
grid,memory_moderate,additive_hash,64.0,3,0.1,0.1,0.001,70.0,10.0,0.670781834650559,
grid,memory_moderate,pairwise_hash,64.0,0,0.03,0.05,0.0,50.0,8.0,0.0592655721269022,
grid,memory_moderate,pairwise_hash,64.0,1,0.16,0.1,0.003,100.0,12.0,0.6709454212391929,
grid,memory_moderate,pairwise_hash,64.0,2,0.06,0.08,0.0,70.0,10.0,0.6709238394061914,
grid,memory_moderate,pairwise_hash,64.0,3,0.1,0.1,0.001,70.0,10.0,0.671021996474401,
path,memory_moderate,additive_hash,4.0,0,0.03,0.05,0.0,50.0,8.0,0.0573384407197351,repair_d4
path,memory_moderate,additive_hash,4.0,1,0.03,0.05,0.0,50.0,8.0,0.0575688706199425,repair_d4
path,memory_moderate,additive_hash,4.0,2,0.16,0.1,0.003,100.0,12.0,0.0575384117309223,repair_d4
path,memory_moderate,additive_hash,4.0,3,0.03,0.05,0.0,50.0,8.0,0.670589774499389,repair_d4
path,memory_moderate,pairwise_hash,4.0,0,0.03,0.05,0.0,50.0,8.0,0.0575672104077511,repair_d4
path,memory_moderate,pairwise_hash,4.0,1,0.1,0.1,0.001,70.0,10.0,0.0576534016289264,repair_d4
path,memory_moderate,pairwise_hash,4.0,2,0.03,0.05,0.0,50.0,8.0,0.0578645175941977,repair_d4
path,memory_moderate,pairwise_hash,4.0,3,0.1,0.1,0.001,70.0,10.0,0.0578743647513341,repair_d4
grid,memory_moderate,additive_hash,4.0,0,0.06,0.08,0.0,70.0,10.0,0.058955912010175,repair_d4
grid,memory_moderate,additive_hash,4.0,1,0.03,0.05,0.0,50.0,8.0,0.059445617090861,repair_d4
grid,memory_moderate,additive_hash,4.0,2,0.03,0.05,0.0,50.0,8.0,0.0596135687161697,repair_d4
grid,memory_moderate,additive_hash,4.0,3,0.03,0.05,0.0,50.0,8.0,0.059539186935138,repair_d4
grid,memory_moderate,pairwise_hash,4.0,0,0.03,0.05,0.0,50.0,8.0,0.0592283364071622,repair_d4
grid,memory_moderate,pairwise_hash,4.0,1,0.03,0.05,0.0,50.0,8.0,0.0594808351611862,repair_d4
grid,memory_moderate,pairwise_hash,4.0,2,0.03,0.05,0.0,50.0,8.0,0.059664745520842,repair_d4
grid,memory_moderate,pairwise_hash,4.0,3,0.1,0.1,0.001,70.0,10.0,0.0596942864349703,repair_d4
path,memory_moderate,additive_hash,128.0,0,0.03,0.05,0.0,50.0,8.0,0.0574382745128191,extra_dims
path,memory_moderate,additive_hash,128.0,1,0.03,0.05,0.0,50.0,8.0,0.6692957596883565,extra_dims
path,memory_moderate,additive_hash,128.0,2,0.06,0.08,0.0,70.0,10.0,0.669821104363183,extra_dims
path,memory_moderate,additive_hash,128.0,3,0.16,0.1,0.003,100.0,12.0,0.669566775614665,extra_dims
path,memory_moderate,pairwise_hash,128.0,0,0.03,0.05,0.0,50.0,8.0,0.0574821939449585,extra_dims
path,memory_moderate,pairwise_hash,128.0,1,0.1,0.1,0.001,70.0,10.0,0.6697312039870782,extra_dims
path,memory_moderate,pairwise_hash,128.0,2,0.1,0.1,0.001,70.0,10.0,0.6698511753898443,extra_dims
path,memory_moderate,pairwise_hash,128.0,3,0.16,0.1,0.003,100.0,12.0,0.6698888928237583,extra_dims
path,memory_moderate,additive_hash,256.0,0,0.03,0.05,0.0,50.0,8.0,0.0575060408144616,extra_dims
path,memory_moderate,additive_hash,256.0,1,0.1,0.1,0.001,70.0,10.0,0.6692464741266113,extra_dims
path,memory_moderate,additive_hash,256.0,2,0.03,0.05,0.0,50.0,8.0,0.6695169376167469,extra_dims
path,memory_moderate,additive_hash,256.0,3,0.16,0.1,0.003,100.0,12.0,0.6698243265593852,extra_dims
path,memory_moderate,pairwise_hash,256.0,0,0.03,0.05,0.0,50.0,8.0,0.0575175725632323,extra_dims
path,memory_moderate,pairwise_hash,256.0,1,0.16,0.1,0.003,100.0,12.0,0.6697202947702094,extra_dims
path,memory_moderate,pairwise_hash,256.0,2,0.16,0.1,0.003,100.0,12.0,0.6698345790183546,extra_dims
path,memory_moderate,pairwise_hash,256.0,3,0.16,0.1,0.003,100.0,12.0,0.669972800341936,extra_dims
path,memory_moderate,additive_hash,512.0,0,0.03,0.05,0.0,50.0,8.0,0.0574951715713301,extra_dims
path,memory_moderate,additive_hash,512.0,1,0.1,0.1,0.001,70.0,10.0,0.6697121455201899,extra_dims
path,memory_moderate,additive_hash,512.0,2,0.1,0.1,0.001,70.0,10.0,0.6698013545492921,extra_dims
path,memory_moderate,additive_hash,512.0,3,0.16,0.1,0.003,100.0,12.0,0.6695596676314196,extra_dims
path,memory_moderate,pairwise_hash,512.0,0,0.03,0.05,0.0,50.0,8.0,0.0575137991443137,extra_dims
path,memory_moderate,pairwise_hash,512.0,1,0.1,0.1,0.001,70.0,10.0,0.6701009618335839,extra_dims
path,memory_moderate,pairwise_hash,512.0,2,0.1,0.1,0.001,70.0,10.0,0.6702507647277662,extra_dims
path,memory_moderate,pairwise_hash,512.0,3,0.16,0.1,0.003,100.0,12.0,0.6699733283103286,extra_dims
grid,memory_moderate,additive_hash,128.0,0,0.16,0.1,0.003,100.0,12.0,0.0591727566994452,extra_dims
grid,memory_moderate,additive_hash,128.0,1,0.06,0.08,0.0,70.0,10.0,0.6704984880800215,extra_dims
grid,memory_moderate,additive_hash,128.0,2,0.06,0.08,0.0,70.0,10.0,0.6705565644257989,extra_dims
grid,memory_moderate,additive_hash,128.0,3,0.1,0.1,0.001,70.0,10.0,0.6706500675370382,extra_dims
grid,memory_moderate,pairwise_hash,128.0,0,0.03,0.05,0.0,50.0,8.0,0.0592194232014578,extra_dims
grid,memory_moderate,pairwise_hash,128.0,1,0.16,0.1,0.003,100.0,12.0,0.6705858172333804,extra_dims
grid,memory_moderate,pairwise_hash,128.0,2,0.1,0.1,0.001,70.0,10.0,0.6708575655635369,extra_dims
grid,memory_moderate,pairwise_hash,128.0,3,0.16,0.1,0.003,100.0,12.0,0.6708687072971755,extra_dims
grid,memory_moderate,additive_hash,256.0,0,0.03,0.05,0.0,50.0,8.0,0.0592392397654396,extra_dims
grid,memory_moderate,additive_hash,256.0,1,0.1,0.1,0.001,70.0,10.0,0.670197507582078,extra_dims
grid,memory_moderate,additive_hash,256.0,2,0.1,0.1,0.001,70.0,10.0,0.6702547671790516,extra_dims
grid,memory_moderate,additive_hash,256.0,3,0.16,0.1,0.003,100.0,12.0,0.6704427496458462,extra_dims
grid,memory_moderate,pairwise_hash,256.0,0,0.03,0.05,0.0,50.0,8.0,0.0592647848597827,extra_dims
grid,memory_moderate,pairwise_hash,256.0,1,0.16,0.1,0.003,100.0,12.0,0.6704959577231783,extra_dims
grid,memory_moderate,pairwise_hash,256.0,2,0.1,0.1,0.001,70.0,10.0,0.6707142142064401,extra_dims
grid,memory_moderate,pairwise_hash,256.0,3,0.1,0.1,0.001,70.0,10.0,0.6708679935511901,extra_dims
grid,memory_moderate,additive_hash,512.0,0,0.03,0.05,0.0,50.0,8.0,0.0592535914566311,extra_dims
grid,memory_moderate,additive_hash,512.0,1,0.06,0.08,0.0,70.0,10.0,0.670069248598327,extra_dims
grid,memory_moderate,additive_hash,512.0,2,0.1,0.1,0.001,70.0,10.0,0.6703074857017532,extra_dims
grid,memory_moderate,additive_hash,512.0,3,0.16,0.1,0.003,100.0,12.0,0.6703920497711637,extra_dims
grid,memory_moderate,pairwise_hash,512.0,0,0.03,0.05,0.0,50.0,8.0,0.0592879481877758,extra_dims
grid,memory_moderate,pairwise_hash,512.0,1,0.1,0.1,0.001,70.0,10.0,0.6705319888618774,extra_dims
grid,memory_moderate,pairwise_hash,512.0,2,0.1,0.1,0.001,70.0,10.0,0.6706415210856319,extra_dims
grid,memory_moderate,pairwise_hash,512.0,3,0.1,0.1,0.001,70.0,10.0,0.6707908725612145,extra_dims
path,memory_moderate,sampled_tabular,,0,0.16,0.1,0.003,100.0,12.0,,tabular
path,memory_moderate,sampled_tabular,,1,0.16,0.1,0.003,100.0,12.0,,tabular
path,memory_moderate,sampled_tabular,,2,0.16,0.1,0.003,100.0,12.0,,tabular
path,memory_moderate,sampled_tabular,,3,0.03,0.05,0.0,50.0,8.0,,tabular
grid,memory_moderate,sampled_tabular,,0,0.16,0.1,0.003,100.0,12.0,,tabular
grid,memory_moderate,sampled_tabular,,1,0.03,0.05,0.0,50.0,8.0,,tabular
grid,memory_moderate,sampled_tabular,,2,0.03,0.05,0.0,50.0,8.0,,tabular
grid,memory_moderate,sampled_tabular,,3,0.03,0.05,0.0,50.0,8.0,,tabular


==> anc/experiment_reproducibility/experiments/results/truncation_linear_sampled_maintex/selected_configs_used.csv <==
graph_family,feature_mode,feature_dim,k,hyper_id,alpha,beta,entropy_weight,critic_clip,theta_clip,n_runs,stages
grid,additive_hash,128,0,4,0.16,0.1,0.003,100.0,12.0,12,extra_dim_main
grid,additive_hash,128,1,2,0.06,0.08,0.0,70.0,10.0,12,extra_dim_main
grid,additive_hash,128,2,2,0.06,0.08,0.0,70.0,10.0,12,extra_dim_main
grid,additive_hash,128,3,3,0.1,0.1,0.001,70.0,10.0,12,extra_dim_main
path,additive_hash,128,0,1,0.03,0.05,0.0,50.0,8.0,12,extra_dim_main
path,additive_hash,128,1,1,0.03,0.05,0.0,50.0,8.0,12,extra_dim_main
path,additive_hash,128,2,2,0.06,0.08,0.0,70.0,10.0,12,extra_dim_main
path,additive_hash,128,3,4,0.16,0.1,0.003,100.0,12.0,12,extra_dim_main
grid,additive_hash,16,0,4,0.16,0.1,0.003,100.0,12.0,12,main
grid,additive_hash,16,1,3,0.1,0.1,0.001,70.0,10.0,12,main
grid,additive_hash,16,2,4,0.16,0.1,0.003,100.0,12.0,12,main
grid,additive_hash,16,3,4,0.16,0.1,0.003,100.0,12.0,12,main
path,additive_hash,16,0,4,0.16,0.1,0.003,100.0,12.0,12,main
path,additive_hash,16,1,1,0.03,0.05,0.0,50.0,8.0,12,main
path,additive_hash,16,2,4,0.16,0.1,0.003,100.0,12.0,12,main
path,additive_hash,16,3,1,0.03,0.05,0.0,50.0,8.0,12,main
grid,additive_hash,256,0,1,0.03,0.05,0.0,50.0,8.0,12,extra_dim_main
grid,additive_hash,256,1,3,0.1,0.1,0.001,70.0,10.0,12,extra_dim_main
grid,additive_hash,256,2,3,0.1,0.1,0.001,70.0,10.0,12,extra_dim_main
grid,additive_hash,256,3,4,0.16,0.1,0.003,100.0,12.0,12,extra_dim_main
path,additive_hash,256,0,1,0.03,0.05,0.0,50.0,8.0,12,extra_dim_main
path,additive_hash,256,1,3,0.1,0.1,0.001,70.0,10.0,12,extra_dim_main
path,additive_hash,256,2,1,0.03,0.05,0.0,50.0,8.0,12,extra_dim_main
path,additive_hash,256,3,4,0.16,0.1,0.003,100.0,12.0,12,extra_dim_main
grid,additive_hash,32,0,1,0.03,0.05,0.0,50.0,8.0,12,main
grid,additive_hash,32,1,2,0.06,0.08,0.0,70.0,10.0,12,main
grid,additive_hash,32,2,3,0.1,0.1,0.001,70.0,10.0,12,main
grid,additive_hash,32,3,4,0.16,0.1,0.003,100.0,12.0,12,main
path,additive_hash,32,0,1,0.03,0.05,0.0,50.0,8.0,12,main
path,additive_hash,32,1,1,0.03,0.05,0.0,50.0,8.0,12,main
path,additive_hash,32,2,4,0.16,0.1,0.003,100.0,12.0,12,main
path,additive_hash,32,3,2,0.06,0.08,0.0,70.0,10.0,12,main
grid,additive_hash,4,0,2,0.06,0.08,0.0,70.0,10.0,12,repair_main
grid,additive_hash,4,1,1,0.03,0.05,0.0,50.0,8.0,12,repair_main
grid,additive_hash,4,2,1,0.03,0.05,0.0,50.0,8.0,12,repair_main
grid,additive_hash,4,3,1,0.03,0.05,0.0,50.0,8.0,12,repair_main
path,additive_hash,4,0,1,0.03,0.05,0.0,50.0,8.0,12,repair_main
path,additive_hash,4,1,1,0.03,0.05,0.0,50.0,8.0,12,repair_main
path,additive_hash,4,2,4,0.16,0.1,0.003,100.0,12.0,12,repair_main
path,additive_hash,4,3,1,0.03,0.05,0.0,50.0,8.0,12,repair_main
grid,additive_hash,512,0,1,0.03,0.05,0.0,50.0,8.0,12,extra_dim_main
grid,additive_hash,512,1,2,0.06,0.08,0.0,70.0,10.0,12,extra_dim_main
grid,additive_hash,512,2,3,0.1,0.1,0.001,70.0,10.0,12,extra_dim_main
grid,additive_hash,512,3,4,0.16,0.1,0.003,100.0,12.0,12,extra_dim_main
path,additive_hash,512,0,1,0.03,0.05,0.0,50.0,8.0,12,extra_dim_main
path,additive_hash,512,1,3,0.1,0.1,0.001,70.0,10.0,12,extra_dim_main
path,additive_hash,512,2,3,0.1,0.1,0.001,70.0,10.0,12,extra_dim_main
path,additive_hash,512,3,4,0.16,0.1,0.003,100.0,12.0,12,extra_dim_main
grid,additive_hash,64,0,3,0.1,0.1,0.001,70.0,10.0,12,main
grid,additive_hash,64,1,4,0.16,0.1,0.003,100.0,12.0,12,main
grid,additive_hash,64,2,3,0.1,0.1,0.001,70.0,10.0,12,main
grid,additive_hash,64,3,3,0.1,0.1,0.001,70.0,10.0,12,main
path,additive_hash,64,0,1,0.03,0.05,0.0,50.0,8.0,12,main
path,additive_hash,64,1,4,0.16,0.1,0.003,100.0,12.0,12,main
path,additive_hash,64,2,4,0.16,0.1,0.003,100.0,12.0,12,main
path,additive_hash,64,3,4,0.16,0.1,0.003,100.0,12.0,12,main
grid,additive_hash,8,0,1,0.03,0.05,0.0,50.0,8.0,12,main
grid,additive_hash,8,1,1,0.03,0.05,0.0,50.0,8.0,12,main
grid,additive_hash,8,2,4,0.16,0.1,0.003,100.0,12.0,12,main
grid,additive_hash,8,3,1,0.03,0.05,0.0,50.0,8.0,12,main
path,additive_hash,8,0,4,0.16,0.1,0.003,100.0,12.0,12,main
path,additive_hash,8,1,2,0.06,0.08,0.0,70.0,10.0,12,main
path,additive_hash,8,2,1,0.03,0.05,0.0,50.0,8.0,12,main
path,additive_hash,8,3,1,0.03,0.05,0.0,50.0,8.0,12,main
grid,pairwise_hash,128,0,1,0.03,0.05,0.0,50.0,8.0,12,extra_dim_main
grid,pairwise_hash,128,1,4,0.16,0.1,0.003,100.0,12.0,12,extra_dim_main
grid,pairwise_hash,128,2,3,0.1,0.1,0.001,70.0,10.0,12,extra_dim_main
grid,pairwise_hash,128,3,4,0.16,0.1,0.003,100.0,12.0,12,extra_dim_main
path,pairwise_hash,128,0,1,0.03,0.05,0.0,50.0,8.0,12,extra_dim_main
path,pairwise_hash,128,1,3,0.1,0.1,0.001,70.0,10.0,12,extra_dim_main
path,pairwise_hash,128,2,3,0.1,0.1,0.001,70.0,10.0,12,extra_dim_main
path,pairwise_hash,128,3,4,0.16,0.1,0.003,100.0,12.0,12,extra_dim_main
grid,pairwise_hash,16,0,1,0.03,0.05,0.0,50.0,8.0,12,main
grid,pairwise_hash,16,1,4,0.16,0.1,0.003,100.0,12.0,12,main
grid,pairwise_hash,16,2,1,0.03,0.05,0.0,50.0,8.0,12,main
grid,pairwise_hash,16,3,2,0.06,0.08,0.0,70.0,10.0,12,main
path,pairwise_hash,16,0,1,0.03,0.05,0.0,50.0,8.0,12,main
path,pairwise_hash,16,1,4,0.16,0.1,0.003,100.0,12.0,12,main
path,pairwise_hash,16,2,2,0.06,0.08,0.0,70.0,10.0,12,main
path,pairwise_hash,16,3,2,0.06,0.08,0.0,70.0,10.0,12,main
grid,pairwise_hash,256,0,1,0.03,0.05,0.0,50.0,8.0,12,extra_dim_main
grid,pairwise_hash,256,1,4,0.16,0.1,0.003,100.0,12.0,12,extra_dim_main
grid,pairwise_hash,256,2,3,0.1,0.1,0.001,70.0,10.0,12,extra_dim_main
grid,pairwise_hash,256,3,3,0.1,0.1,0.001,70.0,10.0,12,extra_dim_main
path,pairwise_hash,256,0,1,0.03,0.05,0.0,50.0,8.0,12,extra_dim_main
path,pairwise_hash,256,1,4,0.16,0.1,0.003,100.0,12.0,12,extra_dim_main
path,pairwise_hash,256,2,4,0.16,0.1,0.003,100.0,12.0,12,extra_dim_main
path,pairwise_hash,256,3,4,0.16,0.1,0.003,100.0,12.0,12,extra_dim_main
grid,pairwise_hash,32,0,1,0.03,0.05,0.0,50.0,8.0,12,main
grid,pairwise_hash,32,1,2,0.06,0.08,0.0,70.0,10.0,12,main
grid,pairwise_hash,32,2,1,0.03,0.05,0.0,50.0,8.0,12,main
grid,pairwise_hash,32,3,1,0.03,0.05,0.0,50.0,8.0,12,main
path,pairwise_hash,32,0,4,0.16,0.1,0.003,100.0,12.0,12,main
path,pairwise_hash,32,1,4,0.16,0.1,0.003,100.0,12.0,12,main
path,pairwise_hash,32,2,4,0.16,0.1,0.003,100.0,12.0,12,main
path,pairwise_hash,32,3,4,0.16,0.1,0.003,100.0,12.0,12,main
grid,pairwise_hash,4,0,1,0.03,0.05,0.0,50.0,8.0,12,repair_main
grid,pairwise_hash,4,1,1,0.03,0.05,0.0,50.0,8.0,12,repair_main
grid,pairwise_hash,4,2,1,0.03,0.05,0.0,50.0,8.0,12,repair_main
grid,pairwise_hash,4,3,3,0.1,0.1,0.001,70.0,10.0,12,repair_main
path,pairwise_hash,4,0,1,0.03,0.05,0.0,50.0,8.0,12,repair_main
path,pairwise_hash,4,1,3,0.1,0.1,0.001,70.0,10.0,12,repair_main
path,pairwise_hash,4,2,1,0.03,0.05,0.0,50.0,8.0,12,repair_main
path,pairwise_hash,4,3,3,0.1,0.1,0.001,70.0,10.0,12,repair_main
grid,pairwise_hash,512,0,1,0.03,0.05,0.0,50.0,8.0,12,extra_dim_main
grid,pairwise_hash,512,1,3,0.1,0.1,0.001,70.0,10.0,12,extra_dim_main
grid,pairwise_hash,512,2,3,0.1,0.1,0.001,70.0,10.0,12,extra_dim_main
grid,pairwise_hash,512,3,3,0.1,0.1,0.001,70.0,10.0,12,extra_dim_main
path,pairwise_hash,512,0,1,0.03,0.05,0.0,50.0,8.0,12,extra_dim_main
path,pairwise_hash,512,1,3,0.1,0.1,0.001,70.0,10.0,12,extra_dim_main
path,pairwise_hash,512,2,3,0.1,0.1,0.001,70.0,10.0,12,extra_dim_main
path,pairwise_hash,512,3,4,0.16,0.1,0.003,100.0,12.0,12,extra_dim_main
grid,pairwise_hash,64,0,1,0.03,0.05,0.0,50.0,8.0,12,main
grid,pairwise_hash,64,1,4,0.16,0.1,0.003,100.0,12.0,12,main
grid,pairwise_hash,64,2,2,0.06,0.08,0.0,70.0,10.0,12,main
grid,pairwise_hash,64,3,3,0.1,0.1,0.001,70.0,10.0,12,main
path,pairwise_hash,64,0,1,0.03,0.05,0.0,50.0,8.0,12,main
path,pairwise_hash,64,1,4,0.16,0.1,0.003,100.0,12.0,12,main
path,pairwise_hash,64,2,4,0.16,0.1,0.003,100.0,12.0,12,main
path,pairwise_hash,64,3,2,0.06,0.08,0.0,70.0,10.0,12,main
grid,pairwise_hash,8,0,1,0.03,0.05,0.0,50.0,8.0,12,main
grid,pairwise_hash,8,1,4,0.16,0.1,0.003,100.0,12.0,12,main
grid,pairwise_hash,8,2,1,0.03,0.05,0.0,50.0,8.0,12,main
grid,pairwise_hash,8,3,1,0.03,0.05,0.0,50.0,8.0,12,main
path,pairwise_hash,8,0,3,0.1,0.1,0.001,70.0,10.0,12,main
path,pairwise_hash,8,1,2,0.06,0.08,0.0,70.0,10.0,12,main
path,pairwise_hash,8,2,2,0.06,0.08,0.0,70.0,10.0,12,main
path,pairwise_hash,8,3,4,0.16,0.1,0.003,100.0,12.0,12,main
grid,sampled_tabular,tabular,0,4,0.16,0.1,0.003,100.0,12.0,12,tabular_main
grid,sampled_tabular,tabular,1,1,0.03,0.05,0.0,50.0,8.0,12,tabular_main
grid,sampled_tabular,tabular,2,1,0.03,0.05,0.0,50.0,8.0,12,tabular_main
grid,sampled_tabular,tabular,3,1,0.03,0.05,0.0,50.0,8.0,12,tabular_main
path,sampled_tabular,tabular,0,4,0.16,0.1,0.003,100.0,12.0,12,tabular_main
path,sampled_tabular,tabular,1,4,0.16,0.1,0.003,100.0,12.0,12,tabular_main
path,sampled_tabular,tabular,2,4,0.16,0.1,0.003,100.0,12.0,12,tabular_main
path,sampled_tabular,tabular,3,1,0.03,0.05,0.0,50.0,8.0,12,tabular_main


==> anc/experiment_reproducibility/experiments/results/truncation_linear_sampled_maintex/shape_summary.csv <==
graph_family,graph_label,size,param_label,feature_mode,feature_dim,reward_k0,reward_k1,reward_k2,reward_k3,best_middle_reward,best_endpoint_reward,shape_score,target_met
grid,grid_3x3,9,memory_moderate,additive_hash,8.0,0.05555555555555553,0.05555555555555553,0.68,0.05555555555555553,0.68,0.05555555555555553,0.6244444444444445,True
grid,grid_3x3,9,memory_moderate,pairwise_hash,16.0,0.05555555555555553,0.68,0.05555555555555553,0.05555555555555553,0.68,0.05555555555555553,0.6244444444444445,True
grid,grid_8x8,64,memory_moderate,additive_hash,32.0,0.05776041666666664,0.6751215277777777,0.4681249999999999,0.05776041666666664,0.6751215277777777,0.05776041666666664,0.617361111111111,True
grid,grid_8x8,64,memory_moderate,pairwise_hash,8.0,0.05776041666666664,0.6751215277777777,0.05776041666666664,0.05776041666666664,0.6751215277777777,0.05776041666666664,0.617361111111111,True
grid,grid_8x8,64,memory_moderate,pairwise_hash,16.0,0.05776041666666664,0.6751215277777777,0.05776041666666664,0.05776041666666664,0.6751215277777777,0.05776041666666664,0.617361111111111,True
grid,grid_8x8,64,memory_moderate,pairwise_hash,32.0,0.05776041666666664,0.6751215277777777,0.2630902777777777,0.05776041666666664,0.6751215277777777,0.05776041666666664,0.617361111111111,True
grid,grid_4x4,16,memory_moderate,pairwise_hash,8.0,0.05812499999999996,0.6752777777777776,0.05812499999999996,0.05812499999999996,0.6752777777777776,0.05812499999999996,0.6171527777777777,True
grid,grid_4x4,16,memory_moderate,pairwise_hash,32.0,0.05812499999999996,0.6752777777777776,0.6752777777777776,0.05812499999999996,0.6752777777777776,0.05812499999999996,0.6171527777777777,True
grid,grid_6x6,36,memory_moderate,pairwise_hash,16.0,0.05879629629629627,0.6733333333333335,0.05879629629629627,0.05879629629629627,0.6733333333333335,0.05879629629629627,0.6145370370370372,True
grid,grid_6x6,36,memory_moderate,pairwise_hash,32.0,0.05879629629629627,0.6733333333333335,0.05879629629629627,0.05879629629629627,0.6733333333333335,0.05879629629629627,0.6145370370370372,True
grid,grid_6x6,36,memory_moderate,pairwise_hash,8.0,0.05930246913580243,0.6733333333333335,0.05879629629629627,0.05879629629629627,0.6733333333333335,0.05930246913580243,0.6140308641975311,True
grid,grid_4x4,16,memory_moderate,pairwise_hash,16.0,0.05812499999999996,0.5736111111111111,0.05812499999999996,0.05812499999999996,0.5736111111111111,0.05812499999999996,0.5154861111111111,True
path,path_n8,8,memory_moderate,pairwise_hash,16.0,0.0547222222222222,0.6797222222222222,0.6797222222222222,0.1810555555555555,0.6797222222222222,0.1810555555555555,0.4986666666666667,True
grid,grid_3x3,9,memory_moderate,pairwise_hash,8.0,0.05555555555555553,0.47592592592592586,0.05555555555555553,0.05555555555555553,0.47592592592592586,0.05555555555555553,0.42037037037037034,True
grid,grid_6x6,36,memory_moderate,additive_hash,32.0,0.05879629629629627,0.6733333333333335,0.6733333333333335,0.2630555555555556,0.6733333333333335,0.2630555555555556,0.41027777777777785,True
path,path_n16,16,memory_moderate,pairwise_hash,8.0,0.0581944444444444,0.6756944444444444,0.6756944444444444,0.32849999999999996,0.6756944444444444,0.32849999999999996,0.3471944444444444,True
path,path_n64,64,memory_moderate,pairwise_hash,16.0,0.05781249999999997,0.674861111111111,0.35187152777777775,0.32769097222222215,0.674861111111111,0.32769097222222215,0.34717013888888887,True
grid,grid_4x4,16,memory_moderate,additive_hash,8.0,0.05666666666666664,0.05666666666666664,0.3737083333333333,0.05666666666666664,0.3737083333333333,0.05666666666666664,0.31704166666666667,True
grid,grid_8x8,64,memory_moderate,additive_hash,16.0,0.05776041666666664,0.26279513888888884,0.5770243055555554,0.27059722222222216,0.5770243055555554,0.27059722222222216,0.30642708333333324,True
path,path_n16,16,memory_moderate,pairwise_hash,16.0,0.056833333333333305,0.6762499999999999,0.6762499999999999,0.440675,0.6762499999999999,0.440675,0.23557499999999992,True
path,path_n8,8,memory_moderate,pairwise_hash,8.0,0.0547222222222222,0.25875,0.6797222222222222,0.4464444444444444,0.6797222222222222,0.4464444444444444,0.2332777777777778,True
grid,grid_4x4,16,memory_moderate,additive_hash,16.0,0.05812499999999996,0.2611805555555555,0.37311111111111117,0.1499861111111111,0.37311111111111117,0.1499861111111111,0.22312500000000007,True
path,path_n128,128,memory_moderate,pairwise_hash,16.0,0.47096875,0.6781145833333334,0.058520833333333334,0.09200208333333333,0.6781145833333334,0.47096875,0.20714583333333342,True
grid,grid_6x6,36,memory_moderate,additive_hash,128.0,0.05879629629629627,0.6733333333333335,0.6733333333333335,0.46895061728395077,0.6733333333333335,0.46895061728395077,0.20438271604938268,True
path,path_n32,32,memory_moderate,pairwise_hash,16.0,0.0569097222222222,0.6737152777777777,0.5567708333333332,0.49851388888888887,0.6737152777777777,0.49851388888888887,0.17520138888888886,True
grid,grid_3x3,9,memory_moderate,additive_hash,16.0,0.05555555555555553,0.26639506172839506,0.68,0.5723456790123457,0.68,0.5723456790123457,0.10765432098765437,True
grid,grid_6x6,36,memory_moderate,additive_hash,16.0,0.05879629629629627,0.2631790123456791,0.36780864197530866,0.26374691358024693,0.36780864197530866,0.26374691358024693,0.10406172839506173,True
grid,grid_8x8,64,memory_moderate,additive_hash,64.0,0.05776041666666664,0.6751215277777777,0.6751215277777777,0.5936354166666666,0.6751215277777777,0.5936354166666666,0.08148611111111104,True
grid,grid_10x10,100,memory_moderate,additive_hash,8.0,0.059493333333333336,0.059493333333333336,0.059493333333333336,0.059493333333333336,0.059493333333333336,0.059493333333333336,0.0,False
grid,grid_3x3,9,memory_moderate,additive_hash,4.0,0.05555555555555553,0.05555555555555553,0.05555555555555553,0.05555555555555553,0.05555555555555553,0.05555555555555553,0.0,False
grid,grid_3x3,9,memory_moderate,additive_hash,32.0,0.05555555555555553,0.68,0.68,0.68,0.68,0.68,0.0,False
grid,grid_3x3,9,memory_moderate,additive_hash,64.0,0.05555555555555553,0.68,0.68,0.68,0.68,0.68,0.0,False
grid,grid_3x3,9,memory_moderate,additive_hash,128.0,0.05555555555555553,0.68,0.68,0.68,0.68,0.68,0.0,False
grid,grid_3x3,9,memory_moderate,additive_hash,256.0,0.05555555555555553,0.68,0.68,0.68,0.68,0.68,0.0,False
grid,grid_3x3,9,memory_moderate,additive_hash,512.0,0.05555555555555553,0.68,0.68,0.68,0.68,0.68,0.0,False
grid,grid_3x3,9,memory_moderate,pairwise_hash,4.0,0.05555555555555553,0.05555555555555553,0.05555555555555553,0.05555555555555553,0.05555555555555553,0.05555555555555553,0.0,False
grid,grid_3x3,9,memory_moderate,pairwise_hash,32.0,0.05555555555555553,0.68,0.5754320987654321,0.68,0.68,0.68,0.0,False
grid,grid_3x3,9,memory_moderate,pairwise_hash,64.0,0.05555555555555553,0.68,0.68,0.68,0.68,0.68,0.0,False
grid,grid_3x3,9,memory_moderate,pairwise_hash,128.0,0.05555555555555553,0.68,0.68,0.68,0.68,0.68,0.0,False
grid,grid_3x3,9,memory_moderate,pairwise_hash,256.0,0.05555555555555553,0.68,0.68,0.68,0.68,0.68,0.0,False
grid,grid_3x3,9,memory_moderate,pairwise_hash,512.0,0.05555555555555553,0.68,0.68,0.68,0.68,0.68,0.0,False
grid,grid_4x4,16,memory_moderate,additive_hash,4.0,0.05812499999999996,0.05812499999999996,0.05812499999999996,0.05812499999999996,0.05812499999999996,0.05812499999999996,0.0,False
grid,grid_4x4,16,memory_moderate,additive_hash,32.0,0.05812499999999996,0.6752777777777776,0.6752777777777776,0.6752777777777776,0.6752777777777776,0.6752777777777776,0.0,False
grid,grid_4x4,16,memory_moderate,additive_hash,64.0,0.05812499999999996,0.6752777777777776,0.6752777777777776,0.6752777777777776,0.6752777777777776,0.6752777777777776,0.0,False
grid,grid_4x4,16,memory_moderate,additive_hash,128.0,0.05812499999999996,0.6752777777777776,0.6752777777777776,0.6752777777777776,0.6752777777777776,0.6752777777777776,0.0,False
grid,grid_4x4,16,memory_moderate,additive_hash,256.0,0.05812499999999996,0.6752777777777776,0.6752777777777776,0.6752777777777776,0.6752777777777776,0.6752777777777776,0.0,False
grid,grid_4x4,16,memory_moderate,additive_hash,512.0,0.05812499999999996,0.6752777777777776,0.6752777777777776,0.6752777777777776,0.6752777777777776,0.6752777777777776,0.0,False
grid,grid_4x4,16,memory_moderate,pairwise_hash,4.0,0.05812499999999996,0.05812499999999996,0.05812499999999996,0.05812499999999996,0.05812499999999996,0.05812499999999996,0.0,False
grid,grid_4x4,16,memory_moderate,pairwise_hash,64.0,0.05812499999999996,0.6752777777777776,0.6752777777777776,0.6752777777777776,0.6752777777777776,0.6752777777777776,0.0,False
grid,grid_4x4,16,memory_moderate,pairwise_hash,128.0,0.05812499999999996,0.6752777777777776,0.6752777777777776,0.6752777777777776,0.6752777777777776,0.6752777777777776,0.0,False
grid,grid_4x4,16,memory_moderate,pairwise_hash,256.0,0.05812499999999996,0.6752777777777776,0.6752777777777776,0.6752777777777776,0.6752777777777776,0.6752777777777776,0.0,False
grid,grid_4x4,16,memory_moderate,pairwise_hash,512.0,0.05812499999999996,0.6752777777777776,0.6752777777777776,0.6752777777777776,0.6752777777777776,0.6752777777777776,0.0,False
grid,grid_6x6,36,memory_moderate,additive_hash,4.0,0.05879629629629627,0.05879629629629627,0.05879629629629627,0.05879629629629627,0.05879629629629627,0.05879629629629627,0.0,False
grid,grid_6x6,36,memory_moderate,additive_hash,8.0,0.05879629629629627,0.05879629629629627,0.05879629629629627,0.05879629629629627,0.05879629629629627,0.05879629629629627,0.0,False
grid,grid_6x6,36,memory_moderate,additive_hash,64.0,0.05879629629629627,0.6733333333333335,0.6733333333333335,0.6733333333333335,0.6733333333333335,0.6733333333333335,0.0,False
grid,grid_6x6,36,memory_moderate,additive_hash,256.0,0.05879629629629627,0.6733333333333335,0.6733333333333335,0.6733333333333335,0.6733333333333335,0.6733333333333335,0.0,False
grid,grid_6x6,36,memory_moderate,additive_hash,512.0,0.05879629629629627,0.6733333333333335,0.6733333333333335,0.6733333333333335,0.6733333333333335,0.6733333333333335,0.0,False
grid,grid_6x6,36,memory_moderate,pairwise_hash,4.0,0.05879629629629627,0.05879629629629627,0.05879629629629627,0.05879629629629627,0.05879629629629627,0.05879629629629627,0.0,False
grid,grid_6x6,36,memory_moderate,pairwise_hash,64.0,0.05879629629629627,0.6733333333333335,0.6733333333333335,0.6733333333333335,0.6733333333333335,0.6733333333333335,0.0,False
grid,grid_6x6,36,memory_moderate,pairwise_hash,128.0,0.05879629629629627,0.6216851851851853,0.6733333333333335,0.6733333333333335,0.6733333333333335,0.6733333333333335,0.0,False
grid,grid_6x6,36,memory_moderate,pairwise_hash,256.0,0.05879629629629627,0.6733333333333335,0.6733333333333335,0.6733333333333335,0.6733333333333335,0.6733333333333335,0.0,False
grid,grid_6x6,36,memory_moderate,pairwise_hash,512.0,0.05879629629629627,0.6733333333333335,0.6733333333333335,0.6733333333333335,0.6733333333333335,0.6733333333333335,0.0,False
grid,grid_8x8,64,memory_moderate,additive_hash,4.0,0.05776041666666664,0.05776041666666664,0.05776041666666664,0.05776041666666664,0.05776041666666664,0.05776041666666664,0.0,False
grid,grid_8x8,64,memory_moderate,additive_hash,8.0,0.05776041666666664,0.05776041666666664,0.05776041666666664,0.05776041666666664,0.05776041666666664,0.05776041666666664,0.0,False
grid,grid_8x8,64,memory_moderate,additive_hash,128.0,0.05776041666666664,0.6751215277777777,0.6751215277777777,0.6751215277777777,0.6751215277777777,0.6751215277777777,0.0,False
grid,grid_8x8,64,memory_moderate,additive_hash,256.0,0.05776041666666664,0.6751215277777777,0.6751215277777777,0.6751215277777777,0.6751215277777777,0.6751215277777777,0.0,False
grid,grid_8x8,64,memory_moderate,additive_hash,512.0,0.05776041666666664,0.6751215277777777,0.6751215277777777,0.6751215277777777,0.6751215277777777,0.6751215277777777,0.0,False
grid,grid_8x8,64,memory_moderate,pairwise_hash,4.0,0.05776041666666664,0.05776041666666664,0.05776041666666664,0.05776041666666664,0.05776041666666664,0.05776041666666664,0.0,False
grid,grid_8x8,64,memory_moderate,pairwise_hash,64.0,0.05776041666666664,0.6751215277777777,0.6751215277777777,0.6751215277777777,0.6751215277777777,0.6751215277777777,0.0,False
grid,grid_8x8,64,memory_moderate,pairwise_hash,128.0,0.05776041666666664,0.6751215277777777,0.6751215277777777,0.6751215277777777,0.6751215277777777,0.6751215277777777,0.0,False
grid,grid_8x8,64,memory_moderate,pairwise_hash,256.0,0.05776041666666664,0.6751215277777777,0.6751215277777777,0.6751215277777777,0.6751215277777777,0.6751215277777777,0.0,False
grid,grid_8x8,64,memory_moderate,pairwise_hash,512.0,0.05776041666666664,0.6751215277777777,0.6751215277777777,0.6751215277777777,0.6751215277777777,0.6751215277777777,0.0,False
path,path_n16,16,memory_moderate,additive_hash,8.0,0.2650694444444444,0.6756944444444444,0.0581944444444444,0.6756944444444444,0.6756944444444444,0.6756944444444444,0.0,False
path,path_n16,16,memory_moderate,additive_hash,32.0,0.0581944444444444,0.6756944444444444,0.6756944444444444,0.6756944444444444,0.6756944444444444,0.6756944444444444,0.0,False
path,path_n16,16,memory_moderate,additive_hash,64.0,0.0581944444444444,0.6756944444444444,0.6756944444444444,0.6756944444444444,0.6756944444444444,0.6756944444444444,0.0,False
path,path_n16,16,memory_moderate,additive_hash,128.0,0.0581944444444444,0.6756944444444444,0.6756944444444444,0.6756944444444444,0.6756944444444444,0.6756944444444444,0.0,False
path,path_n16,16,memory_moderate,additive_hash,256.0,0.0581944444444444,0.6756944444444444,0.6756944444444444,0.6756944444444444,0.6756944444444444,0.6756944444444444,0.0,False
path,path_n16,16,memory_moderate,additive_hash,512.0,0.0581944444444444,0.6756944444444444,0.6756944444444444,0.6756944444444444,0.6756944444444444,0.6756944444444444,0.0,False
path,path_n16,16,memory_moderate,pairwise_hash,4.0,0.0581944444444444,0.0581944444444444,0.0581944444444444,0.0581944444444444,0.0581944444444444,0.0581944444444444,0.0,False
path,path_n16,16,memory_moderate,pairwise_hash,32.0,0.0581944444444444,0.6756944444444444,0.6756944444444444,0.6756944444444444,0.6756944444444444,0.6756944444444444,0.0,False
path,path_n16,16,memory_moderate,pairwise_hash,64.0,0.0581944444444444,0.6756944444444444,0.6756944444444444,0.6756944444444444,0.6756944444444444,0.6756944444444444,0.0,False
path,path_n16,16,memory_moderate,pairwise_hash,128.0,0.0581944444444444,0.6756944444444444,0.6756944444444444,0.6756944444444444,0.6756944444444444,0.6756944444444444,0.0,False
path,path_n16,16,memory_moderate,pairwise_hash,256.0,0.0581944444444444,0.6756944444444444,0.6756944444444444,0.6756944444444444,0.6756944444444444,0.6756944444444444,0.0,False
path,path_n16,16,memory_moderate,pairwise_hash,512.0,0.0581944444444444,0.6756944444444444,0.6756944444444444,0.6756944444444444,0.6756944444444444,0.6756944444444444,0.0,False
path,path_n32,32,memory_moderate,additive_hash,8.0,0.23709027777777772,0.6737152777777777,0.0569097222222222,0.6737152777777777,0.6737152777777777,0.6737152777777777,0.0,False
path,path_n32,32,memory_moderate,additive_hash,16.0,0.0569097222222222,0.0569097222222222,0.6737152777777777,0.6737152777777777,0.6737152777777777,0.6737152777777777,0.0,False
path,path_n32,32,memory_moderate,additive_hash,32.0,0.0569097222222222,0.6737152777777777,0.6737152777777777,0.6737152777777777,0.6737152777777777,0.6737152777777777,0.0,False
path,path_n32,32,memory_moderate,additive_hash,64.0,0.0569097222222222,0.6737152777777777,0.6737152777777777,0.6737152777777777,0.6737152777777777,0.6737152777777777,0.0,False
path,path_n32,32,memory_moderate,additive_hash,128.0,0.0569097222222222,0.6737152777777777,0.6737152777777777,0.6737152777777777,0.6737152777777777,0.6737152777777777,0.0,False
path,path_n32,32,memory_moderate,additive_hash,256.0,0.0569097222222222,0.6737152777777777,0.6737152777777777,0.6737152777777777,0.6737152777777777,0.6737152777777777,0.0,False
path,path_n32,32,memory_moderate,additive_hash,512.0,0.0569097222222222,0.6737152777777777,0.6737152777777777,0.6737152777777777,0.6737152777777777,0.6737152777777777,0.0,False
path,path_n32,32,memory_moderate,pairwise_hash,32.0,0.0569097222222222,0.6737152777777777,0.6737152777777777,0.6737152777777777,0.6737152777777777,0.6737152777777777,0.0,False
path,path_n32,32,memory_moderate,pairwise_hash,64.0,0.0569097222222222,0.6737152777777777,0.6737152777777777,0.6737152777777777,0.6737152777777777,0.6737152777777777,0.0,False
path,path_n32,32,memory_moderate,pairwise_hash,128.0,0.0569097222222222,0.6737152777777777,0.6737152777777777,0.6737152777777777,0.6737152777777777,0.6737152777777777,0.0,False
path,path_n32,32,memory_moderate,pairwise_hash,256.0,0.0569097222222222,0.6737152777777777,0.6737152777777777,0.6737152777777777,0.6737152777777777,0.6737152777777777,0.0,False
path,path_n32,32,memory_moderate,pairwise_hash,512.0,0.0569097222222222,0.6737152777777777,0.6737152777777777,0.6737152777777777,0.6737152777777777,0.6737152777777777,0.0,False
path,path_n64,64,memory_moderate,additive_hash,16.0,0.05781249999999997,0.2949791666666666,0.674861111111111,0.674861111111111,0.674861111111111,0.674861111111111,0.0,False
path,path_n64,64,memory_moderate,additive_hash,32.0,0.05781249999999997,0.674861111111111,0.674861111111111,0.674861111111111,0.674861111111111,0.674861111111111,0.0,False
path,path_n64,64,memory_moderate,additive_hash,64.0,0.05781249999999997,0.674861111111111,0.674861111111111,0.674861111111111,0.674861111111111,0.674861111111111,0.0,False
path,path_n64,64,memory_moderate,additive_hash,128.0,0.05781249999999997,0.674861111111111,0.674861111111111,0.674861111111111,0.674861111111111,0.674861111111111,0.0,False
path,path_n64,64,memory_moderate,additive_hash,256.0,0.05781249999999997,0.674861111111111,0.674861111111111,0.674861111111111,0.674861111111111,0.674861111111111,0.0,False
path,path_n64,64,memory_moderate,additive_hash,512.0,0.05781249999999997,0.674861111111111,0.674861111111111,0.674861111111111,0.674861111111111,0.674861111111111,0.0,False
path,path_n64,64,memory_moderate,pairwise_hash,8.0,0.1646597222222222,0.674861111111111,0.44349652777777776,0.674861111111111,0.674861111111111,0.674861111111111,0.0,False
path,path_n64,64,memory_moderate,pairwise_hash,32.0,0.05781249999999997,0.674861111111111,0.674861111111111,0.674861111111111,0.674861111111111,0.674861111111111,0.0,False
path,path_n64,64,memory_moderate,pairwise_hash,64.0,0.05781249999999997,0.674861111111111,0.674861111111111,0.674861111111111,0.674861111111111,0.674861111111111,0.0,False
path,path_n64,64,memory_moderate,pairwise_hash,128.0,0.05781249999999997,0.674861111111111,0.674861111111111,0.674861111111111,0.674861111111111,0.674861111111111,0.0,False
path,path_n64,64,memory_moderate,pairwise_hash,256.0,0.05781249999999997,0.674861111111111,0.674861111111111,0.674861111111111,0.674861111111111,0.674861111111111,0.0,False
path,path_n64,64,memory_moderate,pairwise_hash,512.0,0.05781249999999997,0.674861111111111,0.674861111111111,0.674861111111111,0.674861111111111,0.674861111111111,0.0,False
path,path_n8,8,memory_moderate,additive_hash,32.0,0.0547222222222222,0.6797222222222222,0.6797222222222222,0.6797222222222222,0.6797222222222222,0.6797222222222222,0.0,False
path,path_n8,8,memory_moderate,additive_hash,64.0,0.0547222222222222,0.6797222222222222,0.6797222222222222,0.6797222222222222,0.6797222222222222,0.6797222222222222,0.0,False
path,path_n8,8,memory_moderate,additive_hash,128.0,0.0547222222222222,0.6797222222222222,0.6797222222222222,0.6797222222222222,0.6797222222222222,0.6797222222222222,0.0,False
path,path_n8,8,memory_moderate,additive_hash,256.0,0.0547222222222222,0.6797222222222222,0.6797222222222222,0.6797222222222222,0.6797222222222222,0.6797222222222222,0.0,False
path,path_n8,8,memory_moderate,additive_hash,512.0,0.0547222222222222,0.6797222222222222,0.6797222222222222,0.6797222222222222,0.6797222222222222,0.6797222222222222,0.0,False
path,path_n8,8,memory_moderate,pairwise_hash,4.0,0.0547222222222222,0.0547222222222222,0.0547222222222222,0.0547222222222222,0.0547222222222222,0.0547222222222222,0.0,False
path,path_n8,8,memory_moderate,pairwise_hash,32.0,0.0547222222222222,0.6797222222222222,0.6797222222222222,0.6797222222222222,0.6797222222222222,0.6797222222222222,0.0,False
path,path_n8,8,memory_moderate,pairwise_hash,64.0,0.0547222222222222,0.6797222222222222,0.6797222222222222,0.6797222222222222,0.6797222222222222,0.6797222222222222,0.0,False
path,path_n8,8,memory_moderate,pairwise_hash,128.0,0.0547222222222222,0.6797222222222222,0.6797222222222222,0.6797222222222222,0.6797222222222222,0.6797222222222222,0.0,False
path,path_n8,8,memory_moderate,pairwise_hash,256.0,0.0547222222222222,0.6797222222222222,0.6797222222222222,0.6797222222222222,0.6797222222222222,0.6797222222222222,0.0,False
path,path_n8,8,memory_moderate,pairwise_hash,512.0,0.0547222222222222,0.6797222222222222,0.6797222222222222,0.6797222222222222,0.6797222222222222,0.6797222222222222,0.0,False
path,path_n64,64,memory_moderate,additive_hash,8.0,0.3279131944444444,0.5718402777777777,0.05781249999999997,0.674861111111111,0.5718402777777777,0.674861111111111,-0.10302083333333334,False
path,path_n32,32,memory_moderate,pairwise_hash,4.0,0.0569097222222222,0.1535,0.0569097222222222,0.26163194444444443,0.1535,0.26163194444444443,-0.10813194444444443,False
path,path_n64,64,memory_moderate,pairwise_hash,4.0,0.05781249999999997,0.05781249999999997,0.05781249999999997,0.17942708333333332,0.05781249999999997,0.17942708333333332,-0.12161458333333336,False
path,path_n32,32,memory_moderate,pairwise_hash,8.0,0.0569097222222222,0.2639930555555555,0.26190972222222214,0.4430416666666666,0.2639930555555555,0.4430416666666666,-0.1790486111111111,False
path,path_n16,16,memory_moderate,additive_hash,16.0,0.0581944444444444,0.0581944444444444,0.46874999999999994,0.6756944444444444,0.46874999999999994,0.6756944444444444,-0.20694444444444443,False
path,path_n8,8,memory_moderate,additive_hash,16.0,0.0547222222222222,0.0547222222222222,0.46986111111111106,0.6797222222222222,0.46986111111111106,0.6797222222222222,-0.20986111111111116,False
path,path_n8,8,memory_moderate,additive_hash,8.0,0.0547222222222222,0.25875,0.0547222222222222,0.6797222222222222,0.25875,0.6797222222222222,-0.42097222222222225,False
path,path_n32,32,memory_moderate,additive_hash,4.0,0.0569097222222222,0.0569097222222222,0.0569097222222222,0.6737152777777777,0.0569097222222222,0.6737152777777777,-0.6168055555555555,False
path,path_n64,64,memory_moderate,additive_hash,4.0,0.05781249999999997,0.05781249999999997,0.05781249999999997,0.674861111111111,0.05781249999999997,0.674861111111111,-0.6170486111111111,False
path,path_n16,16,memory_moderate,additive_hash,4.0,0.0581944444444444,0.0581944444444444,0.0581944444444444,0.6756944444444444,0.0581944444444444,0.6756944444444444,-0.6174999999999999,False
path,path_n8,8,memory_moderate,additive_hash,4.0,0.0547222222222222,0.0547222222222222,0.0547222222222222,0.6797222222222222,0.0547222222222222,0.6797222222222222,-0.625,False


==> anc/experiment_reproducibility/experiments/results/truncation_linear_sampled_maintex/tune_finals.csv <==
step,avg_reward_per_agent,greedy_eval_reward,stochastic_eval_reward,critic_norm,mean_entropy,action_rate,wall_time_sec,status,error,graph_family,graph_label,size,param_label,stage,method,seed,label,base,persistence,own_action_gain,neighbor_health_gain,neighbor_memory_gain,action_cost,representation,feature_mode,feature_dim,k,alpha,beta,entropy_weight,critic_clip,theta_clip,actor_observation_hops,score_reward,score,critic_table_size,actor_table_size,health_rate,previous_action_rate,mean_neighbor_health,mean_neighbor_memory,mean_transition_prob,greedy_action_rate,greedy_health_rate,greedy_previous_action_rate,greedy_mean_neighbor_health,greedy_mean_neighbor_memory,greedy_mean_transition_prob,stochastic_action_rate,stochastic_health_rate,stochastic_previous_action_rate,stochastic_mean_neighbor_health,stochastic_mean_neighbor_memory,stochastic_mean_transition_prob
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,additive_hash_D4_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,0,0.03,0.05,0.0,50.0,8.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,additive_hash_D4_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,0,0.03,0.05,0.0,50.0,8.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,additive_hash_D4_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,0,0.06,0.08,0.0,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,additive_hash_D4_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,0,0.06,0.08,0.0,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,additive_hash_D4_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,0,0.1,0.1,0.001,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,additive_hash_D4_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,0,0.1,0.1,0.001,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,additive_hash_D4_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,0,0.16,0.1,0.003,100.0,12.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,additive_hash_D4_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,0,0.16,0.1,0.003,100.0,12.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,additive_hash_D4_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,1,0.03,0.05,0.0,50.0,8.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,additive_hash_D4_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,1,0.03,0.05,0.0,50.0,8.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,additive_hash_D4_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,1,0.06,0.08,0.0,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,additive_hash_D4_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,1,0.06,0.08,0.0,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,additive_hash_D4_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,1,0.1,0.1,0.001,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,additive_hash_D4_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,1,0.1,0.1,0.001,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,additive_hash_D4_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,1,0.16,0.1,0.003,100.0,12.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,additive_hash_D4_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,1,0.16,0.1,0.003,100.0,12.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,additive_hash_D4_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,2,0.03,0.05,0.0,50.0,8.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,additive_hash_D4_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,2,0.03,0.05,0.0,50.0,8.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,additive_hash_D4_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,2,0.06,0.08,0.0,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,additive_hash_D4_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,2,0.06,0.08,0.0,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,additive_hash_D4_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,2,0.1,0.1,0.001,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,additive_hash_D4_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,2,0.1,0.1,0.001,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,additive_hash_D4_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,2,0.16,0.1,0.003,100.0,12.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,additive_hash_D4_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,2,0.16,0.1,0.003,100.0,12.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,additive_hash_D4_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,3,0.03,0.05,0.0,50.0,8.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,additive_hash_D4_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,3,0.03,0.05,0.0,50.0,8.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,additive_hash_D4_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,3,0.06,0.08,0.0,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,additive_hash_D4_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,3,0.06,0.08,0.0,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,additive_hash_D4_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,3,0.1,0.1,0.001,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,additive_hash_D4_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,3,0.1,0.1,0.001,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,additive_hash_D4_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,3,0.16,0.1,0.003,100.0,12.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,additive_hash_D4_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,3,0.16,0.1,0.003,100.0,12.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,pairwise_hash_D4_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,0,0.03,0.05,0.0,50.0,8.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,pairwise_hash_D4_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,0,0.03,0.05,0.0,50.0,8.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,pairwise_hash_D4_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,0,0.06,0.08,0.0,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,pairwise_hash_D4_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,0,0.06,0.08,0.0,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,pairwise_hash_D4_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,0,0.1,0.1,0.001,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,pairwise_hash_D4_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,0,0.1,0.1,0.001,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,pairwise_hash_D4_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,0,0.16,0.1,0.003,100.0,12.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,pairwise_hash_D4_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,0,0.16,0.1,0.003,100.0,12.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,pairwise_hash_D4_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,1,0.03,0.05,0.0,50.0,8.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,pairwise_hash_D4_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,1,0.03,0.05,0.0,50.0,8.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,pairwise_hash_D4_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,1,0.06,0.08,0.0,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,pairwise_hash_D4_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,1,0.06,0.08,0.0,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,pairwise_hash_D4_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,1,0.1,0.1,0.001,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,pairwise_hash_D4_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,1,0.1,0.1,0.001,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,pairwise_hash_D4_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,1,0.16,0.1,0.003,100.0,12.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,pairwise_hash_D4_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,1,0.16,0.1,0.003,100.0,12.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,pairwise_hash_D4_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,2,0.03,0.05,0.0,50.0,8.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,pairwise_hash_D4_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,2,0.03,0.05,0.0,50.0,8.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,pairwise_hash_D4_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,2,0.06,0.08,0.0,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,pairwise_hash_D4_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,2,0.06,0.08,0.0,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,pairwise_hash_D4_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,2,0.1,0.1,0.001,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,pairwise_hash_D4_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,2,0.1,0.1,0.001,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,pairwise_hash_D4_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,2,0.16,0.1,0.003,100.0,12.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,pairwise_hash_D4_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,2,0.16,0.1,0.003,100.0,12.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,pairwise_hash_D4_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,3,0.03,0.05,0.0,50.0,8.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,pairwise_hash_D4_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,3,0.03,0.05,0.0,50.0,8.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,pairwise_hash_D4_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,3,0.06,0.08,0.0,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,pairwise_hash_D4_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,3,0.06,0.08,0.0,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,pairwise_hash_D4_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,3,0.1,0.1,0.001,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,pairwise_hash_D4_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,3,0.1,0.1,0.001,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,pairwise_hash_D4_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,3,0.16,0.1,0.003,100.0,12.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),path,path_n16,16,memory_moderate,tune,pairwise_hash_D4_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,3,0.16,0.1,0.003,100.0,12.0,0,,-inf,,,,,,,,,,,,,,,,,,,
1500.0,0.1156916666666666,0.0572916666666666,0.1381944444444444,1.5821046173952285,0.4387989929438907,0.1019583333333333,1.4921356670000137,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D8_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0572916666666666,0.0569752457431876,24.0,4.0,0.1357083333333333,0.1019583333333333,0.1355208333333333,0.1017083333333333,0.138475,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.1319444444444444,0.1631944444444444,0.1319444444444444,0.165625,0.1305555555555555,0.1642170138888889
1500.0,0.1112916666666666,0.0579861111111111,0.1125694444444444,1.8197777075975408,0.36626797349515,0.08625,1.5047998750000031,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D8_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0579861111111111,0.0576221555695916,24.0,4.0,0.1282083333333333,0.08625,0.1283958333333333,0.0866041666666666,0.1263427083333333,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0899305555555555,0.1288194444444444,0.0899305555555555,0.1286458333333333,0.0883680555555555,0.129703125
1500.0,0.1184249999999999,0.0572916666666666,0.1219444444444444,1.9269977767658328,0.3550508985380473,0.1037083333333333,1.4324737090000212,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D8_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0572916666666666,0.0569062671113135,24.0,4.0,0.13875,0.1037083333333333,0.1386041666666666,0.1035416666666666,0.14011625,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.096875,0.1395833333333333,0.096875,0.1428819444444444,0.0953125,0.1356163194444444
1500.0,0.1251333333333333,0.0579861111111111,0.0882638888888888,2.680193281945426,0.2426255352504068,0.106,1.4297788339999895,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D8_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0579861111111111,0.057450072454722,24.0,4.0,0.146,0.106,0.1458541666666666,0.1067708333333333,0.143071875,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0517361111111111,0.0965277777777777,0.0517361111111111,0.0963541666666666,0.0515625,0.0991614583333333
1500.0,0.172225,0.0572916666666666,0.1013888888888889,2.8434927552085902,0.1536105293563196,0.1897083333333333,1.589072500000043,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D8_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0572916666666666,0.0567229681156249,24.0,4.0,0.20975,0.1897083333333333,0.2087708333333333,0.1903125,0.2116927083333333,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0659722222222222,0.1121527777777777,0.0659722222222222,0.1157986111111111,0.0645833333333333,0.1101388888888888
1500.0,0.0862999999999999,0.0579861111111111,0.1168055555555555,2.190103795095379,0.388491761658779,0.046,1.5847698339999852,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D8_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0579861111111111,0.057548090352092,24.0,4.0,0.0951666666666666,0.046,0.0955208333333333,0.0460208333333333,0.0928364583333333,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.1,0.1350694444444444,0.1,0.134375,0.0982638888888888,0.1376996527777777
1500.0,0.191025,0.0572916666666666,0.0949305555555555,3.556903033774263,0.0794273820579823,0.21925,1.578884249999987,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D8_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0572916666666666,0.0565802860599118,24.0,4.0,0.2344583333333333,0.21925,0.2341458333333333,0.2195833333333333,0.23595125,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0496527777777777,0.1027777777777777,0.0496527777777777,0.10625,0.0484375,0.0970798611111111
1500.0,0.4307916666666666,0.6697916666666666,0.6744444444444443,5.964262225320887,0.0254664897198849,0.600625,1.59432637499998,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D8_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,0,0.16,0.1,0.003,100.0,12.0,0,0.6697916666666666,0.6685988142216024,24.0,4.0,0.55125,0.600625,0.55175,0.601,0.5505889583333334,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9993055555555556,0.8770833333333333,0.9993055555555556,0.8744791666666667,0.9993055555555556,0.8772118055555556
1500.0,0.2397583333333333,0.0572916666666666,0.29875,4.068772635304101,0.6532846938875079,0.2989166666666666,1.6867646250000234,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D8_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,1,0.03,0.05,0.0,50.0,8.0,0,0.0572916666666666,0.0564779121396058,448.0,4.0,0.29925,0.2989166666666666,0.2995208333333333,0.2985833333333333,0.3010597916666667,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.3847222222222222,0.375,0.3847222222222222,0.3767361111111111,0.3852430555555555,0.3726614583333333
1500.0,0.2681,0.2130555555555555,0.33625,4.30686822099079,0.6700712955158533,0.337,1.6997724999999946,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D8_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,1,0.03,0.05,0.0,50.0,8.0,0,0.2130555555555555,0.2121941819113574,448.0,4.0,0.3355,0.337,0.3347083333333333,0.3380416666666667,0.3336860416666666,0.2663194444444444,0.2659722222222222,0.2663194444444444,0.265625,0.2657986111111111,0.2738125,0.4663194444444444,0.4288194444444444,0.4663194444444444,0.4272569444444444,0.4645833333333333,0.4371406249999999
1500.0,0.2652916666666666,0.0572916666666666,0.2540972222222223,5.767566946132095,0.586825317505715,0.34,1.6709452089999672,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D8_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,1,0.06,0.08,0.0,70.0,10.0,0,0.0572916666666666,0.0561381532774402,448.0,4.0,0.3329583333333333,0.34,0.3335,0.3396875,0.3350279166666666,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.325,0.3180555555555555,0.325,0.3204861111111111,0.3255208333333333,0.3233003472222222
1500.0,0.2815166666666667,0.6697916666666666,0.4711805555555555,5.85972726360756,0.5468264413067053,0.3559583333333333,1.681608625000024,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D8_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6697916666666666,0.6686197212139451,448.0,4.0,0.352875,0.3559583333333333,0.352,0.3568125,0.34932625,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.6822916666666666,0.6090277777777777,0.6822916666666666,0.6043402777777778,0.6836805555555555,0.6168055555555555
1500.0,0.2635583333333333,0.0572916666666666,0.2763888888888889,6.389756633715945,0.5645560604746886,0.3390833333333333,1.8561452499999973,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D8_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,1,0.1,0.1,0.001,70.0,10.0,0,0.0572916666666666,0.0560137153399234,448.0,4.0,0.3310833333333333,0.3390833333333333,0.3314583333333333,0.3385416666666667,0.3339352083333333,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.3559027777777778,0.346875,0.3559027777777778,0.3484375,0.3569444444444444,0.3494114583333333
1500.0,0.4866166666666666,0.6697916666666666,0.6733333333333331,6.39724538289905,0.0701120941044783,0.69025,1.8754220830000463,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D8_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6697916666666666,0.6685122175900867,448.0,4.0,0.625,0.69025,0.624875,0.6911666666666667,0.6249789583333334,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9979166666666668,0.8756944444444444,0.9979166666666668,0.8729166666666667,0.9980902777777778,0.8761666666666668
1500.0,0.2653166666666667,0.3569444444444444,0.3271527777777777,6.385188026681689,0.5714753957214902,0.342375,1.806148374999964,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D8_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,1,0.16,0.1,0.003,100.0,12.0,0,0.3569444444444444,0.3556674068391081,448.0,4.0,0.3335,0.342375,0.3337291666666667,0.3420833333333333,0.3368416666666667,0.5,0.4552083333333333,0.5,0.4576388888888889,0.5,0.4666597222222222,0.4319444444444444,0.4135416666666666,0.4319444444444444,0.4137152777777778,0.4329861111111111,0.4124114583333333
1500.0,0.4851,0.6697916666666666,0.6736111111111109,6.042219306845556,0.0213641320060198,0.6878333333333333,1.8112335839999787,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D8_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6697916666666666,0.6685832228052975,448.0,4.0,0.623,0.6878333333333333,0.6228541666666667,0.6883541666666667,0.6226843750000001,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9982638888888888,0.8760416666666667,0.9982638888888888,0.8734375,0.9984375,0.8764670138888888
1500.0,0.1154249999999999,0.0572916666666666,0.0889583333333333,2.4684638367482656,0.267871656270511,0.0995416666666666,2.0822557090000373,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D8_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,2,0.03,0.05,0.0,50.0,8.0,0,0.0572916666666666,0.056797973899317,2844.0,4.0,0.1349166666666666,0.0995416666666666,0.1348958333333333,0.0990416666666666,0.1363991666666666,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0413194444444444,0.0947916666666666,0.0413194444444444,0.0979166666666666,0.0397569444444444,0.0898576388888889
1500.0,0.1044916666666666,0.0579861111111111,0.0818055555555555,2.4437463187077753,0.2495027693735047,0.0769166666666666,2.0200261659999796,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D8_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,2,0.03,0.05,0.0,50.0,8.0,0,0.0579861111111111,0.0574973618473695,1932.0,4.0,0.1195416666666666,0.0769166666666666,0.1191458333333333,0.0774583333333333,0.1186675,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0388888888888888,0.0875,0.0388888888888888,0.0873263888888888,0.0381944444444444,0.0882847222222222
1500.0,0.0960333333333333,0.0572916666666666,0.0975694444444444,3.3621735005435474,0.2676061781341447,0.069625,2.0091604579999967,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D8_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,2,0.06,0.08,0.0,70.0,10.0,0,0.0572916666666666,0.0566192319665579,1860.0,4.0,0.1095416666666666,0.069625,0.1094791666666666,0.069,0.1115366666666666,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0520833333333333,0.1059027777777777,0.0520833333333333,0.1097222222222222,0.0505208333333333,0.0989340277777778
1500.0,0.10515,0.0579861111111111,0.0902083333333333,3.1607112619129354,0.3159776527728878,0.0759166666666666,1.9819954170000071,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D8_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,2,0.06,0.08,0.0,70.0,10.0,0,0.0579861111111111,0.0573539688587285,1593.0,4.0,0.12,0.0759166666666666,0.1201875,0.076375,0.1179108333333333,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0559027777777777,0.0993055555555555,0.0559027777777777,0.0993055555555555,0.0553819444444444,0.1022986111111111
1500.0,0.088475,0.0572916666666666,0.1097916666666666,3.7861487515460026,0.2871713775859012,0.0574166666666666,2.1131923750000396,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D8_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,2,0.1,0.1,0.001,70.0,10.0,0,0.0572916666666666,0.0565344369163574,1423.0,4.0,0.0995416666666666,0.0574166666666666,0.0994791666666666,0.0569791666666666,0.1015989583333333,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0777777777777777,0.1232638888888889,0.0777777777777777,0.1270833333333333,0.0760416666666666,0.1197204861111111
1500.0,0.09715,0.0579861111111111,0.0836111111111111,3.683590922778127,0.1844020857747033,0.0634166666666666,2.104453416999945,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D8_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,2,0.1,0.1,0.001,70.0,10.0,0,0.0579861111111111,0.0572493929265554,1230.0,4.0,0.1095,0.0634166666666666,0.1097083333333333,0.063625,0.107384375,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0420138888888888,0.0899305555555555,0.0420138888888888,0.0897569444444444,0.0414930555555555,0.0909843749999999
1500.0,0.098875,0.0572916666666666,0.1139583333333333,3.7052179320069984,0.2423018941707078,0.0733333333333333,2.1111101669999925,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D8_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,2,0.16,0.1,0.003,100.0,12.0,0,0.0572916666666666,0.0565506230802652,1572.0,4.0,0.113125,0.0733333333333333,0.1126875,0.0733958333333333,0.1151385416666666,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0881944444444444,0.1302083333333333,0.0881944444444444,0.1335069444444444,0.0869791666666666,0.1285017361111111
1500.0,0.0955916666666666,0.0579861111111111,0.0809027777777777,3.71742408769597,0.1697348535745257,0.0614166666666666,2.0953371250000146,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D8_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,2,0.16,0.1,0.003,100.0,12.0,0,0.0579861111111111,0.0572426262935719,1182.0,4.0,0.1075416666666666,0.0614166666666666,0.1077291666666666,0.0616666666666666,0.1057379166666666,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0364583333333333,0.0861111111111111,0.0364583333333333,0.0859375,0.0359375,0.0864565972222222
1500.0,0.58925,0.6708333333333332,0.6597222222222222,1.5641647404876724,0.1661086611586007,0.8483333333333334,3.1080690410000216,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D8_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6708333333333332,0.6705205003852356,11979.0,4.0,0.7590833333333333,0.8483333333333334,0.7600208333333334,0.8484166666666667,0.7553841666666667,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9791666666666666,0.8569444444444444,0.9791666666666666,0.8555555555555555,0.9791666666666666,0.8602065972222224
1500.0,0.56085,0.6697916666666666,0.662361111111111,1.9684285471975211,0.1508404774178946,0.811375,3.270982375000017,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D8_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6697916666666666,0.669397980957227,14295.0,4.0,0.7234166666666667,0.811375,0.7233541666666666,0.8119375,0.724648125,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9815972222222222,0.8614583333333333,0.9815972222222222,0.8585069444444444,0.9819444444444444,0.8627465277777779
1500.0,0.6455666666666666,0.6708333333333332,0.6680555555555554,1.726826158210314,0.0943837800861482,0.943,2.511072624999997,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D8_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6708333333333332,0.6704879681016911,5167.0,4.0,0.8343333333333334,0.943,0.8352916666666667,0.9423541666666668,0.832805,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9913194444444444,0.8677083333333333,0.9913194444444444,0.8666666666666667,0.9911458333333332,0.8701909722222224
1500.0,0.6039916666666666,0.6697916666666666,0.6706249999999999,2.302714792767576,0.1146371589384737,0.877125,2.854931458999999,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D8_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6697916666666666,0.6693311237081131,9032.0,4.0,0.7797083333333333,0.877125,0.77975,0.8771458333333333,0.7787204166666667,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.990625,0.8715277777777778,0.990625,0.8685763888888889,0.9913194444444444,0.8706736111111111
1500.0,0.6696166666666666,0.6708333333333332,0.6732638888888888,1.784364157367861,0.0583334153941536,0.97775,2.4167146659999617,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D8_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6708333333333332,0.6704764605018596,2274.0,4.0,0.8653333333333333,0.97775,0.8660833333333333,0.9777916666666666,0.8622002083333333,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9965277777777778,0.8739583333333333,0.9965277777777778,0.8729166666666667,0.9967013888888888,0.8749097222222223
1500.0,0.6129333333333333,0.6697916666666666,0.670486111111111,2.494631030906734,0.0897839514926285,0.8915833333333333,2.9386617499999375,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D8_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6697916666666666,0.6692927404604853,7749.0,4.0,0.7915416666666667,0.8915833333333333,0.7917083333333333,0.8910833333333333,0.7902710416666665,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9930555555555556,0.871875,0.9930555555555556,0.8689236111111112,0.9935763888888888,0.8724184027777779
1500.0,0.6767833333333332,0.6708333333333332,0.6756944444444443,1.73753272615648,0.0233349843899668,0.99025,2.3836053339999808,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D8_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6708333333333332,0.6704858267881019,1199.0,4.0,0.875,0.99025,0.8759583333333333,0.9901458333333332,0.8723745833333333,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9982638888888888,0.8767361111111112,0.9982638888888888,0.8755208333333333,0.9986111111111112,0.8765729166666667
1500.0,0.6382083333333333,0.6697916666666666,0.6733333333333331,2.1388302885841473,0.034042398665897,0.935625,2.6614924159999873,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D8_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6697916666666666,0.6693639006089497,4509.0,4.0,0.8256666666666667,0.935625,0.8257083333333334,0.9351041666666666,0.8264474999999999,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9979166666666668,0.8756944444444444,0.9979166666666668,0.8729166666666667,0.9980902777777778,0.8761666666666668
1500.0,0.11075,0.0572916666666666,0.1025,3.0322413438913536,0.2724770204307388,0.094375,1.455638874999977,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D8_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0572916666666666,0.0566852183978883,24.0,4.0,0.1292083333333333,0.094375,0.1290208333333333,0.0942083333333333,0.1322575,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0621527777777777,0.1128472222222222,0.0621527777777777,0.1166666666666666,0.0604166666666666,0.1070121527777778
1500.0,0.1058,0.0579861111111111,0.0876388888888889,2.746907742129359,0.3364578712777917,0.0782916666666666,1.4439139999999495,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D8_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0579861111111111,0.0574367295626852,24.0,4.0,0.121125,0.0782916666666666,0.1211666666666666,0.0785625,0.1196579166666666,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0513888888888888,0.0958333333333333,0.0513888888888888,0.0951388888888888,0.0510416666666666,0.0986857638888889
1500.0,0.09575,0.0572916666666666,0.0777083333333333,3.907153573051449,0.1810637763744434,0.0689583333333333,1.452859291999971,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D8_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0572916666666666,0.0565102359520563,24.0,4.0,0.109125,0.0689583333333333,0.1087291666666666,0.0689791666666666,0.1114956249999999,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0246527777777777,0.0802083333333333,0.0246527777777777,0.0824652777777777,0.0239583333333333,0.0767621527777777
1500.0,0.1023083333333333,0.0579861111111111,0.0777083333333333,3.3484293732454553,0.2122075222272363,0.0717916666666666,1.4498139590000392,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D8_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0579861111111111,0.057316425236462,24.0,4.0,0.1163333333333333,0.0717916666666666,0.1163333333333333,0.072,0.114285625,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0298611111111111,0.0815972222222222,0.0298611111111111,0.0810763888888888,0.0303819444444444,0.0818454861111111
1500.0,0.0975,0.0653472222222222,0.0809722222222222,4.522410216972584,0.2547664219326366,0.0710416666666666,1.6051382090000743,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D8_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0653472222222222,0.0644427401788277,24.0,4.0,0.1112916666666666,0.0710416666666666,0.1108958333333333,0.0711041666666666,0.1132835416666666,0.0083333333333333,0.0638888888888888,0.0083333333333333,0.0637152777777777,0.0107638888888888,0.0668854166666666,0.0274305555555555,0.0840277777777777,0.0274305555555555,0.0861111111111111,0.0260416666666666,0.0786493055555555
1500.0,0.0969083333333333,0.0579861111111111,0.0716666666666666,3.619133074625689,0.226964045367894,0.0637916666666666,1.584085584000036,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D8_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0579861111111111,0.0572622844961859,24.0,4.0,0.1093333333333333,0.0637916666666666,0.1092916666666666,0.0641666666666666,0.1077685416666666,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0236111111111111,0.0743055555555555,0.0236111111111111,0.0734375,0.0243055555555555,0.076625
1500.0,0.1083416666666666,0.0572916666666666,0.0699305555555555,4.601455747583773,0.0570103509219517,0.0882916666666666,1.581191125000032,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D8_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0572916666666666,0.0563713755171499,24.0,4.0,0.1255833333333333,0.0882916666666666,0.1250625,0.0883541666666666,0.1275306249999999,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0097222222222222,0.0694444444444444,0.0097222222222222,0.0715277777777777,0.0092013888888888,0.0646753472222222
1500.0,0.0905416666666666,0.0579861111111111,0.0676388888888888,3.5323990579674094,0.1770936405729298,0.0533333333333333,1.5682587090000195,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D8_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0579861111111111,0.0572796312995176,24.0,4.0,0.100875,0.0533333333333333,0.10075,0.0538541666666666,0.09924875,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0125,0.0680555555555555,0.0125,0.0671875,0.0131944444444444,0.0676805555555555
1500.0,0.2802833333333333,0.0572916666666666,0.2752083333333334,2.683000450822768,0.641816969802444,0.3648333333333333,1.6840995410000232,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D8_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,1,0.03,0.05,0.0,50.0,8.0,0,0.0572916666666666,0.0567550665765021,448.0,4.0,0.3529166666666666,0.3648333333333333,0.3531875,0.3647916666666667,0.355703125,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.3496527777777777,0.3440972222222222,0.3496527777777777,0.3463541666666667,0.3494791666666667,0.3430694444444444
1500.0,0.3440999999999999,0.6697916666666666,0.46875,3.14978602249716,0.6111408026962428,0.4586666666666666,1.710181917,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D8_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6697916666666666,0.6691617094621671,448.0,4.0,0.436,0.4586666666666666,0.4349791666666666,0.4601875,0.4344960416666667,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.6840277777777778,0.6069444444444444,0.6840277777777778,0.6036458333333333,0.6817708333333333,0.6151631944444444
1500.0,0.4961583333333333,0.6708333333333332,0.6724305555555554,4.720921128843797,0.0949449579873767,0.704,1.7236067500000445,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D8_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6708333333333332,0.6698891491075644,448.0,4.0,0.637125,0.704,0.6377708333333333,0.704125,0.6359508333333332,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9954861111111112,0.8729166666666667,0.9954861111111112,0.8717013888888889,0.9956597222222222,0.8740260416666669
1500.0,0.317325,0.4317361111111111,0.4490277777777777,4.35847203784232,0.5444555522604044,0.4119166666666666,1.682499417000031,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D8_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,1,0.06,0.08,0.0,70.0,10.0,0,0.4317361111111111,0.4308644167035427,448.0,4.0,0.399875,0.4119166666666666,0.3985833333333333,0.4135833333333333,0.396140625,0.6034722222222222,0.5538194444444444,0.6034722222222222,0.5546875,0.6036458333333333,0.5525989583333333,0.6472222222222223,0.578125,0.6472222222222223,0.5729166666666666,0.6473958333333333,0.5872725694444444
1500.0,0.3440666666666667,0.6708333333333332,0.5216666666666667,5.5690563396081565,0.46898101634136,0.46425,1.8147709589999297,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D8_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6708333333333332,0.6697195220654115,448.0,4.0,0.437,0.46425,0.4375416666666666,0.46325,0.437075,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.7527777777777778,0.6732638888888889,0.7527777777777778,0.675,0.7484375,0.671045138888889
1500.0,0.3092833333333333,0.4317361111111111,0.4435416666666667,4.7724357939807955,0.5457900631959073,0.4048333333333333,1.8700692090000075,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D8_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,1,0.1,0.1,0.001,70.0,10.0,0,0.4317361111111111,0.430781623952315,448.0,4.0,0.3904166666666667,0.4048333333333333,0.3894375,0.4059583333333333,0.389625625,0.6034722222222222,0.5538194444444444,0.6034722222222222,0.5546875,0.6036458333333333,0.5525989583333333,0.6329861111111111,0.5697916666666667,0.6329861111111111,0.5645833333333333,0.6331597222222223,0.5757864583333333
1500.0,0.3750166666666667,0.6708333333333332,0.5233333333333334,6.108935368125331,0.3963867503226771,0.5145,1.8662140419999105,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D8_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6708333333333332,0.6696115462597081,448.0,4.0,0.478,0.5145,0.4787291666666666,0.5139166666666667,0.478898125,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.7600694444444445,0.6763888888888889,0.7600694444444445,0.6753472222222222,0.7576388888888889,0.6781302083333334
1500.0,0.3326333333333333,0.6697916666666666,0.6670833333333331,5.293534776905155,0.0681645108080254,0.4414166666666667,1.849597000000017,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D8_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6697916666666666,0.6687329597112855,448.0,4.0,0.4212083333333333,0.4414166666666667,0.4203333333333333,0.4423958333333333,0.419575,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9875,0.8673611111111111,0.9875,0.8640625,0.9878472222222222,0.8676875000000001
1500.0,0.4462416666666666,0.6708333333333332,0.6647916666666666,2.276361689435295,0.1526897215760155,0.6237916666666666,2.3588797080000177,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D8_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6708333333333332,0.6703780609954461,6953.0,4.0,0.5711666666666667,0.6237916666666666,0.5712708333333333,0.6239166666666667,0.56968875,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9868055555555556,0.8635416666666667,0.9868055555555556,0.8628472222222222,0.9866319444444444,0.8664444444444447
1500.0,0.3673333333333333,0.6697916666666666,0.6566666666666666,2.0109080306736824,0.216149878151501,0.4983333333333333,2.334002584000018,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D8_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6697916666666666,0.6693894850605319,6688.0,4.0,0.4672916666666666,0.4983333333333333,0.4673541666666667,0.4988541666666666,0.4662527083333332,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9736111111111112,0.8538194444444445,0.9736111111111112,0.8506944444444444,0.9739583333333334,0.8560937500000001
1500.0,0.4539333333333333,0.6708333333333332,0.6709027777777775,2.1320648256794685,0.1034194677670984,0.6353333333333333,2.370547583000075,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D8_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6708333333333332,0.6704069203681973,6442.0,4.0,0.5811666666666667,0.6353333333333333,0.5814791666666667,0.6353125,0.5791614583333332,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9944444444444444,0.8711805555555555,0.9944444444444444,0.8701388888888889,0.9944444444444444,0.8729739583333334
1500.0,0.2176916666666666,0.6697916666666666,0.6290277777777777,3.002749805346045,0.3685842251538436,0.2571666666666666,2.367503708999948,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D8_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6697916666666666,0.6691911167055974,5654.0,4.0,0.2694166666666667,0.2571666666666666,0.268625,0.2582916666666666,0.2675777083333333,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9277777777777778,0.8166666666666667,0.9277777777777778,0.8133680555555556,0.928125,0.8183072916666668
1500.0,0.5951333333333333,0.6708333333333332,0.6754166666666664,2.4927972222842065,0.0429378080536141,0.85975,2.4090277919999608,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D8_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6708333333333332,0.6703347738888763,5147.0,4.0,0.76725,0.85975,0.768125,0.8593958333333334,0.7643829166666666,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9979166666666668,0.8763888888888889,0.9979166666666668,0.8751736111111111,0.9982638888888888,0.8762812500000001
1500.0,0.34135,0.6697916666666666,0.6731944444444443,2.1720607718838627,0.1071680894426183,0.456375,2.3521188749999737,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D8_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6697916666666666,0.6693572545122898,3822.0,4.0,0.4329583333333333,0.456375,0.433,0.457375,0.4319414583333333,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.996875,0.8753472222222223,0.996875,0.8725694444444444,0.9973958333333334,0.8756076388888889
1500.0,0.6009,0.6708333333333332,0.6754166666666664,2.613242458115986,0.0236669842238083,0.8677916666666666,2.420805542000039,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D8_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6708333333333332,0.67031068484171,4810.0,4.0,0.774625,0.8677916666666666,0.7754375,0.8677708333333334,0.7713314583333334,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9979166666666668,0.8763888888888889,0.9979166666666668,0.8751736111111111,0.9982638888888888,0.8762812500000001
1500.0,0.1492583333333333,0.31625,0.2445138888888889,2.348822571834336,0.4391123837408708,0.147875,2.281531374999986,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D8_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,2,0.16,0.1,0.003,100.0,12.0,0,0.31625,0.3157802354856331,2805.0,4.0,0.178625,0.147875,0.1787083333333333,0.14875,0.1775229166666666,0.4361111111111111,0.4045138888888889,0.4361111111111111,0.4050347222222222,0.4348958333333333,0.4130885416666667,0.3138888888888889,0.3059027777777778,0.3138888888888889,0.3036458333333333,0.3128472222222222,0.3127743055555555
1500.0,0.1989333333333333,0.0572916666666666,0.1678472222222222,1.3687736647795428,0.482659419038418,0.2359583333333333,4.145066166999982,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D8_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,3,0.03,0.05,0.0,50.0,8.0,0,0.0572916666666666,0.0570179119337107,15854.0,4.0,0.24575,0.2359583333333333,0.2456875,0.2354583333333333,0.2489370833333333,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.1763888888888889,0.2017361111111111,0.1763888888888889,0.2039930555555555,0.1770833333333333,0.2019809027777778
1500.0,0.19935,0.0579861111111111,0.1846527777777777,1.4359556093462045,0.5369891217937005,0.227,3.921084875000019,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D8_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,3,0.03,0.05,0.0,50.0,8.0,0,0.0579861111111111,0.0576989199892418,14530.0,4.0,0.2444166666666666,0.227,0.24375,0.2279375,0.2429729166666666,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.2138888888888888,0.2260416666666666,0.2138888888888888,0.2262152777777777,0.2102430555555555,0.229595486111111
1500.0,0.1742916666666666,0.0572916666666666,0.1654166666666666,1.9687880573944616,0.463961405786119,0.1927083333333333,3.8522305839999262,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D8_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,3,0.06,0.08,0.0,70.0,10.0,0,0.0572916666666666,0.0568979090551877,12757.0,4.0,0.2124583333333333,0.1927083333333333,0.2124166666666666,0.1922708333333333,0.2134516666666666,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.1729166666666666,0.1986111111111111,0.1729166666666666,0.2017361111111111,0.1730902777777777,0.1987447916666666
1500.0,0.1669083333333333,0.0579861111111111,0.1254861111111111,1.9506766073141977,0.4459953124486659,0.1767083333333333,3.551625708000074,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D8_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,3,0.06,0.08,0.0,70.0,10.0,0,0.0579861111111111,0.0575959757896482,10821.0,4.0,0.2019166666666666,0.1767083333333333,0.201875,0.1769375,0.2008825,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.115625,0.146875,0.115625,0.1463541666666666,0.1138888888888888,0.1500069444444444
1500.0,0.1616749999999999,0.0572916666666666,0.1788888888888889,2.378974270945667,0.4688404033770636,0.1737083333333333,3.6036161250000305,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D8_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,3,0.1,0.1,0.001,70.0,10.0,0,0.0572916666666666,0.0568158718124775,10504.0,4.0,0.1960416666666666,0.1737083333333333,0.1958333333333333,0.1734583333333333,0.1978306249999999,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.1923611111111111,0.2159722222222222,0.1923611111111111,0.2185763888888889,0.1925347222222222,0.2148854166666667
1500.0,0.16345,0.0579861111111111,0.139375,2.2606403649431153,0.4532219098783463,0.1698333333333333,3.559618333000003,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D8_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,3,0.1,0.1,0.001,70.0,10.0,0,0.0579861111111111,0.0575339830381224,10168.0,4.0,0.1970833333333333,0.1698333333333333,0.1971875,0.1706875,0.195715625,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.1434027777777777,0.1663194444444444,0.1434027777777777,0.1659722222222222,0.1409722222222222,0.172421875
1500.0,0.1879833333333333,0.0572916666666666,0.1670833333333333,2.5070182091488205,0.3820198762113669,0.21675,4.0281613750000815,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D8_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,3,0.16,0.1,0.003,100.0,12.0,0,0.0572916666666666,0.0567902630248369,13883.0,4.0,0.2309583333333333,0.21675,0.2309166666666666,0.2157083333333333,0.2327502083333333,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.1767361111111111,0.2010416666666666,0.1767361111111111,0.203125,0.1756944444444444,0.2008784722222222
1500.0,0.2173416666666667,0.31625,0.3284027777777777,2.4533499247387045,0.3523730746197732,0.2576666666666666,4.292803832999994,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D8_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,3,0.16,0.1,0.003,100.0,12.0,0,0.31625,0.3157593300150522,15364.0,4.0,0.2686666666666666,0.2576666666666666,0.2680625,0.258375,0.2679460416666667,0.4361111111111111,0.4045138888888889,0.4361111111111111,0.4050347222222222,0.4348958333333333,0.4130885416666667,0.4430555555555555,0.4159722222222222,0.4430555555555555,0.4102430555555555,0.4442708333333333,0.4204565972222222
1500.0,0.0651833333333333,0.0572916666666666,0.065,3.5522028182303846,0.0334446188004537,0.0159583333333333,1.510235957999953,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D16_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0572916666666666,0.0565812261030205,24.0,4.0,0.0679583333333333,0.0159583333333333,0.0675625,0.016,0.0679379166666666,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0013888888888888,0.0628472222222222,0.0013888888888888,0.0649305555555555,0.0013888888888888,0.0582048611111111
1500.0,0.0655916666666666,0.0579861111111111,0.06125,3.517170480677726,0.0382435110238079,0.0155833333333333,1.472086000000104,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D16_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0579861111111111,0.0572826770149755,24.0,4.0,0.068375,0.0155833333333333,0.0683333333333333,0.0154791666666666,0.0674941666666666,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0027777777777777,0.0597222222222222,0.0027777777777777,0.0590277777777777,0.0026041666666666,0.0589826388888888
1500.0,0.06,0.0572916666666666,0.0647222222222222,3.4973485507284847,0.0236776861257845,0.0085416666666666,1.4720154159999763,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D16_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0572916666666666,0.0565921969565209,24.0,4.0,0.0612916666666666,0.0085416666666666,0.0609166666666666,0.0086875,0.0618470833333333,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0010416666666666,0.0625,0.0010416666666666,0.0645833333333333,0.0010416666666666,0.0579131944444444
1500.0,0.061775,0.0579861111111111,0.0604166666666666,3.600447026757438,0.0208418966755585,0.0094583333333333,1.4402823329999137,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D16_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0579861111111111,0.0572660217057596,24.0,4.0,0.0633333333333333,0.0094583333333333,0.06325,0.0093958333333333,0.062465,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0017361111111111,0.0586805555555555,0.0017361111111111,0.0579861111111111,0.0015625,0.0581076388888888
1500.0,0.0577083333333333,0.0572916666666666,0.0647222222222222,3.4667577606057014,0.0176783664409332,0.0054166666666666,1.5811375410000892,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D16_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0572916666666666,0.0565983151145455,23.0,4.0,0.058375,0.0054166666666666,0.0580625,0.0054166666666666,0.0591325,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0010416666666666,0.0625,0.0010416666666666,0.0645833333333333,0.0010416666666666,0.0579131944444444
1500.0,0.0601583333333333,0.0579861111111111,0.0598611111111111,3.6132031070614032,0.0142825012899372,0.007125,1.5738914169999134,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D16_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0579861111111111,0.0572634704896988,24.0,4.0,0.06125,0.007125,0.0611458333333333,0.0071041666666666,0.0605552083333333,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0010416666666666,0.0579861111111111,0.0010416666666666,0.0571180555555555,0.0008680555555555,0.0575156249999999
1500.0,0.0569166666666666,0.0572916666666666,0.0647916666666666,3.4109031510524708,0.0117972239377221,0.0041666666666666,1.576408416999925,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D16_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0572916666666666,0.0566094860364561,23.0,4.0,0.0573333333333333,0.0041666666666666,0.0569583333333333,0.0042083333333333,0.0581272916666666,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0006944444444444,0.0625,0.0006944444444444,0.0645833333333333,0.0006944444444444,0.0576493055555555
1500.0,0.05875,0.0579861111111111,0.0595833333333333,3.3641705441932084,0.0115236234012202,0.0047916666666666,1.565773125000078,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D16_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0579861111111111,0.0573132770022724,24.0,4.0,0.059375,0.0047916666666666,0.0593125,0.0047291666666666,0.0586027083333333,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0006944444444444,0.0576388888888888,0.0006944444444444,0.0565972222222222,0.0006944444444444,0.0573454861111111
1500.0,0.141675,0.0572916666666666,0.1260416666666667,4.158708172155103,0.3449790958392075,0.14225,1.663649333999956,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D16_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,1,0.03,0.05,0.0,50.0,8.0,0,0.0572916666666666,0.0564599250322356,439.0,4.0,0.1697916666666666,0.14225,0.1698958333333333,0.1414791666666666,0.1714595833333333,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.1041666666666666,0.1454861111111111,0.1041666666666666,0.1487847222222222,0.1029513888888888,0.1418628472222222
1500.0,0.1404583333333333,0.0579861111111111,0.133125,3.822446861956397,0.4146369437484283,0.1358333333333333,1.71183166600008,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D16_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,1,0.03,0.05,0.0,50.0,8.0,0,0.0579861111111111,0.0572216217387198,426.0,4.0,0.1674583333333333,0.1358333333333333,0.1669791666666666,0.1357291666666666,0.166744375,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.1329861111111111,0.1579861111111111,0.1329861111111111,0.1572916666666666,0.1309027777777777,0.1640815972222222
1500.0,0.1364666666666666,0.0572916666666666,0.1539583333333333,5.394805068610936,0.3823556097707048,0.1332916666666666,1.704705208000064,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D16_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,1,0.06,0.08,0.0,70.0,10.0,0,0.0572916666666666,0.0562127056529444,446.0,4.0,0.1627916666666666,0.1332916666666666,0.1627916666666666,0.1328958333333333,0.1643360416666666,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.1538194444444444,0.1833333333333333,0.1538194444444444,0.1861111111111111,0.1538194444444444,0.1828611111111111
1500.0,0.1504,0.0579861111111111,0.2209027777777777,4.927548679338886,0.6010255915475535,0.1513333333333333,1.6885800420000123,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D16_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,1,0.06,0.08,0.0,70.0,10.0,0,0.0579861111111111,0.0570006013752433,433.0,4.0,0.180625,0.1513333333333333,0.1803958333333333,0.1516666666666666,0.1798,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.2774305555555555,0.275,0.2774305555555555,0.2743055555555556,0.2732638888888888,0.2809791666666666
1500.0,0.1553083333333333,0.0572916666666666,0.2246527777777777,5.781719747318823,0.4714986814075149,0.1615833333333333,1.8522775830000455,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D16_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,1,0.1,0.1,0.001,70.0,10.0,0,0.0572916666666666,0.0561353227172029,444.0,4.0,0.187375,0.1615833333333333,0.1874375,0.1613958333333333,0.1878956249999999,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.2743055555555556,0.278125,0.2743055555555556,0.2805555555555555,0.2744791666666666,0.2813454861111111
1500.0,0.2375083333333333,0.0579861111111111,0.2109722222222222,6.522036054581475,0.5250663871046359,0.2868333333333333,1.818191375000083,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D16_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,1,0.1,0.1,0.001,70.0,10.0,0,0.0579861111111111,0.0566817039001948,448.0,4.0,0.2947916666666667,0.2868333333333333,0.2945833333333333,0.287125,0.2919489583333333,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.2541666666666666,0.2604166666666667,0.2541666666666666,0.2597222222222222,0.2508680555555556,0.2630434027777778
1500.0,0.1752999999999999,0.0572916666666666,0.2099305555555555,5.9660097613892304,0.4240207127466618,0.196625,1.8115382089999912,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D16_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,1,0.16,0.1,0.003,100.0,12.0,0,0.0572916666666666,0.0560984647143888,447.0,4.0,0.214375,0.196625,0.2146041666666666,0.1964583333333333,0.21671125,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.2524305555555555,0.2590277777777778,0.2524305555555555,0.2598958333333333,0.2532986111111111,0.2638958333333333
1500.0,0.160475,0.0579861111111111,0.2109027777777778,5.795863721702269,0.5141443653316431,0.1678333333333333,1.8322160420000273,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D16_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,1,0.16,0.1,0.003,100.0,12.0,0,0.0579861111111111,0.0568269383667706,441.0,4.0,0.1939583333333333,0.1678333333333333,0.1937083333333333,0.1676875,0.1931120833333333,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.2527777777777777,0.2600694444444444,0.2527777777777777,0.2595486111111111,0.2496527777777777,0.2620989583333333
1500.0,0.2308666666666666,0.0572916666666666,0.265625,2.9696294532525966,0.6432740280143298,0.283375,2.241198582999914,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D16_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,2,0.03,0.05,0.0,50.0,8.0,0,0.0572916666666666,0.0566977407760161,5592.0,4.0,0.2873333333333333,0.283375,0.2872708333333333,0.2835833333333333,0.28871,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.3368055555555556,0.3319444444444444,0.3368055555555556,0.3345486111111111,0.3355902777777778,0.3318298611111111
1500.0,0.21985,0.0579861111111111,0.25,2.9061461453720834,0.6421591608168683,0.2611666666666666,2.224648624999986,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D16_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,2,0.03,0.05,0.0,50.0,8.0,0,0.0579861111111111,0.0574048818820367,5421.0,4.0,0.272125,0.2611666666666666,0.272375,0.2609583333333333,0.270204375,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.3298611111111111,0.3145833333333333,0.3298611111111111,0.3140625,0.3267361111111111,0.3247829861111111
1500.0,0.2642916666666666,0.6708333333333332,0.5271527777777779,3.6061224352708634,0.554783177919305,0.3354166666666666,2.237069832999964,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D16_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6708333333333332,0.670112108846279,6689.0,4.0,0.3314583333333333,0.3354166666666666,0.3314791666666666,0.3355833333333333,0.331413125,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.753125,0.6784722222222223,0.753125,0.6789930555555556,0.7510416666666667,0.6735069444444446
1500.0,0.44955,0.6697916666666666,0.6484722222222222,3.3389614951982347,0.2247970932112613,0.6262083333333334,2.2049866669999574,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D16_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6697916666666666,0.6691238743676269,6578.0,4.0,0.575125,0.6262083333333334,0.5746458333333333,0.626875,0.5721433333333332,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9555555555555556,0.8416666666666667,0.9555555555555556,0.8388888888888889,0.9555555555555556,0.841184027777778
1500.0,0.5841500000000001,0.6708333333333332,0.6646527777777778,3.3134129605411333,0.1242141911323178,0.84175,2.333824375000063,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D16_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6708333333333332,0.670170650741225,5667.0,4.0,0.7526666666666667,0.84175,0.7532083333333334,0.8424791666666667,0.7503320833333333,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9840277777777776,0.8628472222222222,0.9840277777777776,0.8616319444444445,0.9838541666666668,0.8642517361111112
1500.0,0.5935083333333333,0.6697916666666666,0.6702777777777776,3.7194291847272622,0.1060352763821825,0.8649583333333334,2.2536684589999822,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D16_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6697916666666666,0.6690477808297212,3346.0,4.0,0.7668333333333334,0.8649583333333334,0.766375,0.865,0.7684310416666668,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.990625,0.8711805555555555,0.990625,0.8682291666666667,0.9911458333333332,0.8705156250000001
1500.0,0.534575,0.6708333333333332,0.6334027777777779,3.277682247700628,0.2669100288602661,0.7592083333333334,2.3154367500000035,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D16_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6708333333333332,0.6701777968837931,6000.0,4.0,0.6865833333333333,0.7592083333333334,0.6873958333333333,0.7599791666666667,0.6823585416666668,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9336805555555556,0.8215277777777777,0.9336805555555556,0.8201388888888889,0.9324652777777778,0.8225434027777778
1500.0,0.5641166666666666,0.6697916666666666,0.671111111111111,4.105044997421744,0.0769934618252295,0.8179583333333333,2.245052833000045,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D16_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6697916666666666,0.6689706576671822,3744.0,4.0,0.7280416666666667,0.8179583333333333,0.7278541666666667,0.8176458333333333,0.729355625,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9934027777777776,0.8725694444444444,0.9934027777777776,0.8696180555555556,0.9939236111111112,0.8727378472222225
1500.0,0.6376083333333332,0.6708333333333332,0.6720138888888888,3.525000456841448,0.0625880119991774,0.9238333333333332,2.7053558329999987,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D16_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6708333333333332,0.6701283332419649,6877.0,4.0,0.8225416666666666,0.9238333333333332,0.8236041666666667,0.9242916666666666,0.8181283333333335,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9958333333333332,0.8725694444444444,0.9958333333333332,0.8715277777777778,0.9960069444444444,0.8742708333333336
1500.0,0.6005499999999999,0.6697916666666666,0.6704166666666664,3.5027299815622692,0.0658052003232316,0.8764166666666666,2.917240291999974,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D16_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6697916666666666,0.6690911206703541,9514.0,4.0,0.7761666666666667,0.8764166666666666,0.7762708333333334,0.8757291666666667,0.7773672916666667,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9934027777777776,0.871875,0.9934027777777776,0.8689236111111112,0.9939236111111112,0.8726822916666668
1500.0,0.6630083333333333,0.6708333333333332,0.6732638888888888,3.686534552208007,0.0399942642930606,0.967875,2.3905756249999968,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D16_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6708333333333332,0.6700960264228916,3283.0,4.0,0.85675,0.967875,0.8579166666666667,0.9681458333333334,0.85420125,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9965277777777778,0.8739583333333333,0.9965277777777778,0.8729166666666667,0.9967013888888888,0.8749097222222223
1500.0,0.6452749999999999,0.6697916666666666,0.6735416666666665,3.665495719805469,0.0470452964397655,0.946125,2.55928833400003,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D16_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6697916666666666,0.6690585675227054,4883.0,4.0,0.8348333333333333,0.946125,0.8343958333333333,0.9459791666666668,0.8354181250000001,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.996875,0.8756944444444444,0.996875,0.8729166666666667,0.9973958333333334,0.8756354166666667
1500.0,0.6746333333333334,0.6708333333333332,0.6751388888888887,3.76340332632712,0.029281889330137,0.986,2.3579882499999485,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D16_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6708333333333332,0.6700806526680677,1686.0,4.0,0.872,0.986,0.8730416666666667,0.986,0.8689868749999999,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9975694444444444,0.8760416666666667,0.9975694444444444,0.8748263888888889,0.9979166666666668,0.8759895833333334
1500.0,0.6410916666666665,0.6697916666666666,0.6734027777777776,3.8727531787680545,0.0329530651815981,0.9389166666666666,2.6367858329999763,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D16_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6697916666666666,0.669017116030913,4746.0,4.0,0.8292083333333333,0.9389166666666666,0.8290625,0.9386875,0.829441875,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9975694444444444,0.8756944444444444,0.9975694444444444,0.8729166666666667,0.9979166666666668,0.8760329861111112
1500.0,0.6764499999999999,0.6708333333333332,0.6754166666666664,3.7194924009292287,0.0289244418131379,0.9892083333333334,2.3490856660000645,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D16_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6708333333333332,0.6700894348531473,1419.0,4.0,0.8744583333333333,0.9892083333333334,0.8755208333333333,0.9891666666666666,0.8715916666666665,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9979166666666668,0.8763888888888889,0.9979166666666668,0.8751736111111111,0.9982638888888888,0.8762812500000001
1500.0,0.6575916666666666,0.6697916666666666,0.6736111111111109,3.9427318626854313,0.0219096553584692,0.9662083333333332,2.534740000000056,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D16_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6697916666666666,0.6690031202941294,3280.0,4.0,0.8511666666666666,0.9662083333333332,0.8508125,0.9662083333333332,0.8521016666666668,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9982638888888888,0.8760416666666667,0.9982638888888888,0.8734375,0.9984375,0.8764670138888888
1500.0,0.0739833333333333,0.0572916666666666,0.0653472222222222,2.921454128305812,0.0787508888326148,0.0307083333333333,1.4218852500000594,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D16_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0572916666666666,0.0567073758410055,24.0,4.0,0.0797083333333333,0.0307083333333333,0.0798333333333333,0.0300625,0.0795983333333333,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.003125,0.0635416666666666,0.003125,0.0657986111111111,0.0027777777777777,0.059328125
1500.0,0.07785,0.0579861111111111,0.0633333333333333,2.9945905986225556,0.0849107992513649,0.035125,1.420570041000019,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D16_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0579861111111111,0.0573871929913866,24.0,4.0,0.0845416666666666,0.035125,0.0843333333333333,0.0354166666666666,0.0839277083333333,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0045138888888888,0.0621527777777777,0.0045138888888888,0.0616319444444444,0.0046875,0.060765625
1500.0,0.0664,0.0572916666666666,0.065,2.918615038535244,0.0534667739708596,0.0182083333333333,1.4213275420000857,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D16_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0572916666666666,0.0567079436589596,24.0,4.0,0.069625,0.0182083333333333,0.0693125,0.0180208333333333,0.0696135416666666,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0013888888888888,0.0628472222222222,0.0013888888888888,0.0649305555555555,0.0013888888888888,0.0582048611111111
1500.0,0.0722833333333333,0.0579861111111111,0.06125,3.163332653624474,0.057264214749039,0.025875,1.4188503340000125,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D16_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0579861111111111,0.0573534445803862,24.0,4.0,0.077125,0.025875,0.0769791666666666,0.0258958333333333,0.076104375,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0027777777777777,0.0597222222222222,0.0027777777777777,0.0590277777777777,0.0026041666666666,0.0589826388888888
1500.0,0.0620833333333333,0.0572916666666666,0.0647222222222222,3.0282990020999763,0.0437450291262082,0.0114583333333333,1.5584901250000485,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D16_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0572916666666666,0.0566860068662466,24.0,4.0,0.0639583333333333,0.0114583333333333,0.0635625,0.0115208333333333,0.0642135416666666,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0010416666666666,0.0625,0.0010416666666666,0.0645833333333333,0.0010416666666666,0.0579131944444444
1500.0,0.0651166666666666,0.0579861111111111,0.0609722222222222,3.023664374320811,0.0469018119262601,0.0148333333333333,1.5567869579999751,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D16_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0579861111111111,0.0573813782362469,24.0,4.0,0.06775,0.0148333333333333,0.0676041666666666,0.014875,0.0669783333333333,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0024305555555555,0.059375,0.0024305555555555,0.0586805555555555,0.0022569444444444,0.0586909722222222
1500.0,0.060375,0.0572916666666666,0.0647222222222222,2.974395462241389,0.0395930929892454,0.0089583333333333,1.577806916999975,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D16_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0572916666666666,0.0566967875742183,24.0,4.0,0.06175,0.0089583333333333,0.0613125,0.009125,0.0622129166666666,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0010416666666666,0.0625,0.0010416666666666,0.0645833333333333,0.0010416666666666,0.0579131944444444
1500.0,0.0626166666666666,0.0579861111111111,0.0597916666666666,3.124484951154319,0.0345578205579145,0.010875,1.6356769579999764,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D16_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0579861111111111,0.0573612141208802,24.0,4.0,0.0644583333333333,0.010875,0.0643541666666666,0.0107708333333333,0.063599375,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0013888888888888,0.0579861111111111,0.0013888888888888,0.0571180555555555,0.0012152777777777,0.0577795138888888
1500.0,0.6072833333333333,0.6708333333333332,0.6699305555555555,3.526700378391269,0.0799100786143871,0.8773333333333333,1.733759374999977,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D16_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6708333333333332,0.6701279932576549,448.0,4.0,0.7829166666666667,0.8773333333333333,0.7836458333333334,0.8778333333333334,0.7796329166666666,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9940972222222222,0.8701388888888889,0.9940972222222222,0.8690972222222222,0.9940972222222222,0.8726267361111111
1500.0,0.6057916666666666,0.6697916666666666,0.670347222222222,3.5898679321363796,0.0939715275337958,0.884375,1.660997875000021,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D16_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6697916666666666,0.6690736930802393,448.0,4.0,0.783,0.884375,0.7828333333333334,0.884,0.784183125,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9920138888888888,0.8715277777777778,0.9920138888888888,0.8685763888888889,0.9925347222222224,0.8715989583333335
1500.0,0.6328833333333332,0.6708333333333332,0.672986111111111,3.0023547013942906,0.0612518699329931,0.9174583333333334,1.6676979160000656,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D16_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6708333333333332,0.6702328623930544,448.0,4.0,0.8165416666666667,0.9174583333333334,0.8173541666666667,0.9178541666666666,0.8127439583333331,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9961805555555556,0.8736111111111111,0.9961805555555556,0.8725694444444444,0.9963541666666668,0.8746180555555557
1500.0,0.64405,0.6697916666666666,0.6732638888888888,2.9336814274973975,0.0661438756989371,0.9445416666666666,1.662998792000053,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D16_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6697916666666666,0.6692049303811671,445.0,4.0,0.8332916666666667,0.9445416666666666,0.8330208333333333,0.9443125,0.8340372916666667,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9965277777777778,0.8753472222222223,0.9965277777777778,0.8725694444444444,0.9970486111111112,0.8753437500000001
1500.0,0.654225,0.6708333333333332,0.6732638888888888,2.6632018943201032,0.0500118151844412,0.9540833333333332,1.8020310829999744,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D16_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6708333333333332,0.6703006929544691,438.0,4.0,0.8452083333333333,0.9540833333333332,0.84625,0.9541458333333334,0.84263375,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9965277777777778,0.8739583333333333,0.9965277777777778,0.8729166666666667,0.9967013888888888,0.8749097222222223
1500.0,0.6522999999999999,0.6697916666666666,0.6725694444444443,2.706317417946071,0.0622576403728607,0.9570416666666668,1.8007265839999036,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D16_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6697916666666666,0.6692504031830774,438.0,4.0,0.8440416666666667,0.9570416666666668,0.8437708333333334,0.9568541666666668,0.8444285416666667,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9965277777777778,0.8746527777777777,0.9965277777777778,0.871875,0.9970486111111112,0.8752881944444446
1500.0,0.6533916666666667,0.6708333333333332,0.6754166666666664,2.5318396048018057,0.0365785348241544,0.9534583333333332,1.7982140410000511,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D16_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6708333333333332,0.6703269654123728,430.0,4.0,0.84425,0.9534583333333332,0.8452708333333333,0.9535625,0.8421122916666667,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9979166666666668,0.8763888888888889,0.9979166666666668,0.8751736111111111,0.9982638888888888,0.8762812500000001
1500.0,0.6519249999999999,0.6697916666666666,0.6734027777777776,3.3716698310636635,0.0456852032820363,0.9576666666666668,1.8115233329999685,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D16_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6697916666666666,0.6691173327004538,432.0,4.0,0.8437916666666667,0.9576666666666668,0.8436041666666667,0.9574583333333332,0.8448720833333333,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9975694444444444,0.8756944444444444,0.9975694444444444,0.8729166666666667,0.9979166666666668,0.8760329861111112
1500.0,0.2994083333333333,0.6708333333333332,0.5895833333333335,3.6114245210428897,0.4126493882661397,0.3923333333333333,2.3571267500000204,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D16_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6708333333333332,0.6701110484291246,7129.0,4.0,0.3779583333333333,0.3923333333333333,0.3779375,0.39225,0.3781689583333333,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.8611111111111112,0.7625,0.8611111111111112,0.7609375,0.8616319444444445,0.7640173611111111
1500.0,0.4456916666666667,0.6697916666666666,0.6674999999999999,3.1674302704992057,0.139396706162683,0.6215416666666667,2.3264222080000536,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D16_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6697916666666666,0.6691581806125667,6186.0,4.0,0.5703333333333334,0.6215416666666667,0.5698541666666667,0.6224583333333333,0.5683695833333334,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9871527777777778,0.8677083333333333,0.9871527777777778,0.8645833333333334,0.9876736111111112,0.8675902777777779
1500.0,0.373125,0.6708333333333332,0.6613888888888888,3.406513600330982,0.1308962917478439,0.506875,2.342375041999958,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D16_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6708333333333332,0.670152030613267,6685.0,4.0,0.4746666666666667,0.506875,0.475125,0.5067291666666667,0.4729266666666666,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.98125,0.8590277777777777,0.98125,0.8581597222222223,0.9810763888888888,0.8618524305555556
1500.0,0.5203249999999999,0.6697916666666666,0.6715972222222221,3.231203955067851,0.0819532402570096,0.7465,2.333313582999949,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D16_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6697916666666666,0.669145425875653,6003.0,4.0,0.6699583333333333,0.7465,0.6700625,0.7463333333333333,0.6705245833333333,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9944444444444444,0.8732638888888888,0.9944444444444444,0.8701388888888889,0.9953125,0.8738368055555555
1500.0,0.5761083333333333,0.6708333333333332,0.6727083333333332,3.878465701056591,0.0860112418142861,0.8290416666666667,2.442734332999976,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D16_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6708333333333332,0.6700576401931219,5625.0,4.0,0.7420833333333333,0.8290416666666667,0.7424791666666667,0.8291875,0.7393822916666668,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9958333333333332,0.8732638888888888,0.9958333333333332,0.8722222222222222,0.9960069444444444,0.874326388888889
1500.0,0.5102833333333333,0.6697916666666666,0.6720833333333331,3.286496345455592,0.0682457757396977,0.7298333333333333,2.4394349579999925,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D16_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6697916666666666,0.6691343673975755,5505.0,4.0,0.6565833333333333,0.7298333333333333,0.6567916666666667,0.72975,0.6568556249999999,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9954861111111112,0.8739583333333333,0.9954861111111112,0.8710069444444445,0.9960069444444444,0.8744322916666667
1500.0,0.6724916666666666,0.6708333333333332,0.6727083333333332,3.647195954855158,0.0785336171806832,0.9819166666666668,2.111986999999999,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D16_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6708333333333332,0.6701038941423622,1057.0,4.0,0.8690416666666667,0.9819166666666668,0.8698958333333333,0.9820833333333332,0.8657625,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9958333333333332,0.8732638888888888,0.9958333333333332,0.8720486111111111,0.9960069444444444,0.8743177083333334
1500.0,0.6045583333333332,0.6697916666666666,0.6734027777777776,3.226986278728636,0.0667796966049293,0.882,2.227396583000086,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D16_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6697916666666666,0.6691462694109208,2243.0,4.0,0.7812916666666667,0.882,0.7808958333333333,0.88225,0.78269875,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9975694444444444,0.8756944444444444,0.9975694444444444,0.8729166666666667,0.9979166666666668,0.8760329861111112
1500.0,0.3227,0.6705555555555555,0.3563194444444445,1.846194538494479,0.685757908685068,0.4256666666666667,6.129028209000012,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D16_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6705555555555555,0.6701863166478566,30183.0,4.0,0.40775,0.4256666666666667,0.4085625,0.4261875,0.4066760416666666,0.9996527777777776,0.8722222222222222,0.9996527777777776,0.8732638888888888,0.9998263888888888,0.8787673611111112,0.4909722222222222,0.4538194444444444,0.4909722222222222,0.4550347222222222,0.4904513888888889,0.4586493055555556
1500.0,0.299625,0.31625,0.3155555555555556,1.726494536009657,0.6712288507848343,0.3870833333333333,5.7185607500000515,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D16_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,3,0.03,0.05,0.0,50.0,8.0,0,0.31625,0.315904701092798,27903.0,4.0,0.377125,0.3870833333333333,0.3773125,0.3871458333333333,0.3744039583333334,0.4361111111111111,0.4045138888888889,0.4361111111111111,0.4050347222222222,0.4348958333333333,0.4130885416666667,0.4326388888888889,0.4010416666666667,0.4326388888888889,0.4008680555555555,0.4293402777777778,0.4086371527777778
1500.0,0.5486666666666666,0.6708333333333332,0.6702777777777776,3.0577440360186965,0.1116169881269432,0.7841666666666667,4.308198875000016,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D16_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6708333333333332,0.6702217845261295,15813.0,4.0,0.7056666666666667,0.7841666666666667,0.706375,0.7849375,0.7028483333333334,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9940972222222222,0.8704861111111111,0.9940972222222222,0.8694444444444445,0.9940972222222222,0.872654513888889
1500.0,0.3290333333333333,0.31625,0.3247222222222222,1.913654060098097,0.6523394351203498,0.4344166666666667,6.068323166000027,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D16_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,3,0.06,0.08,0.0,70.0,10.0,0,0.31625,0.3158672691879803,30024.0,4.0,0.4159583333333333,0.4344166666666667,0.4162916666666666,0.4343125,0.4133695833333333,0.4361111111111111,0.4045138888888889,0.4361111111111111,0.4050347222222222,0.4348958333333333,0.4130885416666667,0.4423611111111111,0.4121527777777777,0.4423611111111111,0.409375,0.4407986111111111,0.4180868055555556
1500.0,0.6614,0.6708333333333332,0.6732638888888888,3.555101982953196,0.0695410300401407,0.9650833333333332,2.7513576249999687,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D16_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6708333333333332,0.6701223129367425,3466.0,4.0,0.8545833333333334,0.9650833333333332,0.8558333333333333,0.9653958333333332,0.8519416666666666,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9965277777777778,0.8739583333333333,0.9965277777777778,0.8729166666666667,0.9967013888888888,0.8749097222222223
1500.0,0.3561833333333334,0.31625,0.2957638888888889,2.110662628915276,0.5409728689132514,0.477625,6.258218082999974,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D16_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,3,0.1,0.1,0.001,70.0,10.0,0,0.31625,0.3158278674742169,30002.0,4.0,0.4516666666666666,0.477625,0.451375,0.4772708333333333,0.448961875,0.4361111111111111,0.4045138888888889,0.4361111111111111,0.4050347222222222,0.4348958333333333,0.4130885416666667,0.3927083333333333,0.3732638888888889,0.3927083333333333,0.3717013888888889,0.3902777777777778,0.3769097222222222
1500.0,0.6751750000000001,0.6708333333333332,0.6751388888888887,3.876716869482293,0.0436411379074855,0.9870416666666668,2.457555124999999,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D16_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6708333333333332,0.6700579899594367,1648.0,4.0,0.87275,0.9870416666666668,0.87375,0.9870625,0.8698520833333332,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9975694444444444,0.8760416666666667,0.9975694444444444,0.8748263888888889,0.9979166666666668,0.8759895833333334
1500.0,0.5979666666666666,0.6697916666666666,0.6733333333333331,3.8179386607385086,0.0530803564542185,0.8707916666666666,3.103202832999955,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D16_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6697916666666666,0.6690280789345189,6159.0,4.0,0.7724583333333334,0.8707916666666666,0.7720833333333333,0.8706875,0.7732091666666667,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9979166666666668,0.8756944444444444,0.9979166666666668,0.8729166666666667,0.9980902777777778,0.8761666666666668
1500.0,0.0992333333333333,0.0572916666666666,0.0689583333333333,4.072335071118565,0.1671176058557617,0.0684166666666666,1.5439271669999926,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D32_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0572916666666666,0.0564771996524429,24.0,4.0,0.1125,0.0684166666666666,0.112125,0.0680416666666666,0.111058125,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0076388888888888,0.0680555555555555,0.0076388888888888,0.0703125,0.0071180555555555,0.0629895833333333
1500.0,0.1050916666666666,0.0579861111111111,0.0661111111111111,4.087891616857508,0.1551212539567734,0.0824583333333333,1.4802579170000172,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D32_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0579861111111111,0.0571685327877396,24.0,4.0,0.12125,0.0824583333333333,0.1210208333333333,0.0824166666666666,0.1225866666666666,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0097222222222222,0.0659722222222222,0.0097222222222222,0.0652777777777777,0.0100694444444444,0.0651510416666666
1500.0,0.0825666666666666,0.0572916666666666,0.0653472222222222,4.1916113173034875,0.1499427440332361,0.0434166666666666,1.4243424579999555,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D32_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0572916666666666,0.0564533444032059,24.0,4.0,0.0908333333333333,0.0434166666666666,0.0906041666666666,0.0429791666666666,0.0902852083333333,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.003125,0.0635416666666666,0.003125,0.065625,0.0027777777777777,0.0593194444444444
1500.0,0.0870666666666666,0.0579861111111111,0.0629861111111111,4.235654970155694,0.1057665798497203,0.0507083333333333,1.4355452080000075,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D32_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0579861111111111,0.0571389801170799,24.0,4.0,0.096875,0.0507083333333333,0.0969583333333333,0.050625,0.0964910416666666,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0045138888888888,0.0618055555555555,0.0045138888888888,0.0611111111111111,0.0048611111111111,0.0608593749999999
1500.0,0.0812583333333333,0.0572916666666666,0.065,4.353654806532654,0.0936501926790678,0.0412083333333333,1.5846965829999815,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D32_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0572916666666666,0.0564209357053601,24.0,4.0,0.0890833333333333,0.0412083333333333,0.0888333333333333,0.0408125,0.0884970833333333,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0013888888888888,0.0628472222222222,0.0013888888888888,0.0649305555555555,0.0013888888888888,0.0582048611111111
1500.0,0.0786,0.0579861111111111,0.0621527777777777,4.264657121310126,0.0935909231215039,0.0374166666666666,1.5793638750000127,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D32_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0579861111111111,0.057133179686849,24.0,4.0,0.08575,0.0374166666666666,0.0856666666666666,0.0375208333333333,0.0856316666666666,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0034722222222222,0.0607638888888888,0.0034722222222222,0.0600694444444444,0.0034722222222222,0.0597239583333333
1500.0,0.075825,0.0572916666666666,0.065,4.129664773124527,0.0851053854173985,0.0315,1.5968459590000066,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D32_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0572916666666666,0.0564657337120417,24.0,4.0,0.0817083333333333,0.0315,0.0815,0.0312083333333333,0.0806089583333333,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0013888888888888,0.0628472222222222,0.0013888888888888,0.0649305555555555,0.0013888888888888,0.0582048611111111
1500.0,0.0732083333333333,0.0579861111111111,0.061875,4.115408849198941,0.151728434164598,0.0291666666666666,1.566304209000009,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D32_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0579861111111111,0.0571630293412713,24.0,4.0,0.0787083333333333,0.0291666666666666,0.0787708333333333,0.0289375,0.078555625,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.003125,0.0604166666666666,0.003125,0.0598958333333333,0.0029513888888888,0.0593107638888888
1500.0,0.6372999999999999,0.6708333333333332,0.6732638888888888,7.361488794820931,0.1119601732546135,0.9262083333333332,1.6542383329999666,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D32_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6708333333333332,0.669361035574369,448.0,4.0,0.8227083333333334,0.9262083333333332,0.823375,0.9267291666666668,0.8199737500000001,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9965277777777778,0.8739583333333333,0.9965277777777778,0.8729166666666667,0.9967013888888888,0.8749097222222223
1500.0,0.6233416666666666,0.6697916666666666,0.6726388888888888,7.540491058349184,0.1381280836005314,0.9126666666666666,1.6553719579999324,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D32_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6697916666666666,0.6682835684549967,448.0,4.0,0.8062083333333333,0.9126666666666666,0.8062916666666666,0.9125416666666668,0.8077414583333334,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9961805555555556,0.8746527777777777,0.9961805555555556,0.8717013888888889,0.9967013888888888,0.8750156250000001
1500.0,0.6503749999999998,0.6708333333333332,0.6756944444444443,7.720954239066566,0.104560008719943,0.9479166666666666,1.65422291699997,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D32_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6708333333333332,0.6692891424855199,442.0,4.0,0.840125,0.9479166666666666,0.8412708333333333,0.9478125,0.837420625,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9982638888888888,0.8767361111111112,0.9982638888888888,0.8755208333333333,0.9986111111111112,0.8765729166666667
1500.0,0.6417833333333333,0.6697916666666666,0.6730555555555554,6.320581961716399,0.1074704008877019,0.9415,1.6566771249999874,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D32_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6697916666666666,0.6685275502743233,446.0,4.0,0.8304166666666667,0.9415,0.8305,0.9410625,0.8313570833333334,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9975694444444444,0.8753472222222223,0.9975694444444444,0.8725694444444444,0.9977430555555556,0.875875
1500.0,0.6547749999999999,0.6708333333333332,0.6759722222222221,8.718467878545333,0.0892124074435576,0.9559166666666666,1.82435395899995,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D32_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6708333333333332,0.6690896397576241,433.0,4.0,0.846125,0.9559166666666666,0.8472291666666667,0.9558333333333332,0.8439941666666667,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9986111111111112,0.8770833333333333,0.9986111111111112,0.8758680555555556,0.9989583333333332,0.8768645833333335
1500.0,0.6528249999999998,0.6697916666666666,0.6730555555555554,6.531511405345475,0.0959895220812787,0.959,1.892607249999969,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D32_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6697916666666666,0.6684853643855975,446.0,4.0,0.8449583333333334,0.959,0.8447916666666667,0.9587916666666668,0.8459797916666666,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9975694444444444,0.8753472222222223,0.9975694444444444,0.8725694444444444,0.9977430555555556,0.875875
1500.0,0.6559749999999999,0.6708333333333332,0.6762499999999998,8.366365621927011,0.064275330567088,0.9586666666666668,1.827396042000032,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D32_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6708333333333332,0.6691600602089478,422.0,4.0,0.847875,0.9586666666666668,0.8488958333333333,0.9586458333333332,0.846266875,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9989583333333332,0.8774305555555556,0.9989583333333332,0.8762152777777777,0.9993055555555556,0.87715625
1500.0,0.6571083333333333,0.6697916666666666,0.6739583333333332,6.078940830140331,0.1098250323234166,0.9652916666666668,1.820330125000055,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D32_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6697916666666666,0.6685758785006385,439.0,4.0,0.8505,0.9652916666666668,0.850375,0.9651458333333334,0.85125375,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9982638888888888,0.8763888888888889,0.9982638888888888,0.8737847222222223,0.9982638888888888,0.8763645833333332
1500.0,0.6414833333333333,0.6708333333333332,0.6729861111111108,6.949338035483161,0.1388577447513889,0.933625,2.1631688330001,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D32_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6708333333333332,0.6694434657262366,3395.0,4.0,0.828375,0.933625,0.8292291666666667,0.9339375,0.8259168749999999,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9961805555555556,0.8736111111111111,0.9961805555555556,0.8725694444444444,0.9963541666666668,0.8746180555555557
1500.0,0.6138583333333334,0.6697916666666666,0.6720138888888888,5.801917401702753,0.1670879803489938,0.8969583333333333,2.1650915419999137,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D32_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6697916666666666,0.668631283186326,4502.0,4.0,0.7935833333333333,0.8969583333333333,0.7935625,0.8967083333333333,0.7946941666666667,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9940972222222222,0.8736111111111111,0.9940972222222222,0.8704861111111111,0.9947916666666666,0.8734704861111112
1500.0,0.6627999999999998,0.6708333333333332,0.6756944444444443,7.502444302951127,0.105801547602158,0.9685,2.066781542000058,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D32_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6708333333333332,0.669332844472743,2129.0,4.0,0.8566666666666667,0.9685,0.8577916666666666,0.9686458333333332,0.85457375,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9982638888888888,0.8767361111111112,0.9982638888888888,0.8755208333333333,0.9986111111111112,0.8765729166666667
1500.0,0.6356416666666665,0.6697916666666666,0.6731944444444443,5.185885971728377,0.1164101418057114,0.932625,2.133428125000023,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D32_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6697916666666666,0.6687544894723209,3384.0,4.0,0.8225,0.932625,0.8226041666666667,0.9321041666666666,0.8239172916666666,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.996875,0.8753472222222223,0.996875,0.8725694444444444,0.9973958333333334,0.8756076388888889
1500.0,0.6661916666666666,0.6708333333333332,0.6756944444444443,6.0119413409549995,0.1031247212750897,0.9740416666666668,2.2735534169999028,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D32_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6708333333333332,0.6696309450651422,1873.0,4.0,0.8611666666666666,0.9740416666666668,0.862125,0.9741666666666666,0.8591214583333334,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9982638888888888,0.8767361111111112,0.9982638888888888,0.8755208333333333,0.9986111111111112,0.8765729166666667
1500.0,0.6436833333333333,0.6697916666666666,0.6734027777777777,4.755831494764127,0.0884685211399248,0.943875,2.2742951249999805,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D32_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6697916666666666,0.6688405003677137,2948.0,4.0,0.8327916666666667,0.943875,0.8328125,0.9435208333333334,0.8334114583333333,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9975694444444444,0.8756944444444444,0.9975694444444444,0.8729166666666667,0.9979166666666668,0.8760329861111112
1500.0,0.6724166666666666,0.6708333333333332,0.6759722222222221,5.739512230898704,0.0783043680569516,0.9833333333333332,2.1815730839999787,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D32_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6708333333333332,0.6696854308871534,1367.0,4.0,0.86925,0.9833333333333332,0.8703333333333333,0.9833333333333332,0.8667422916666667,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9986111111111112,0.8770833333333333,0.9986111111111112,0.8758680555555556,0.9989583333333332,0.8768645833333335
1500.0,0.6440333333333332,0.6697916666666666,0.6742361111111109,5.416773192983459,0.0801614040284222,0.9448333333333332,2.1539838330000975,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D32_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6697916666666666,0.6687083120280699,2407.0,4.0,0.8333333333333334,0.9448333333333332,0.833125,0.9446041666666668,0.8342654166666666,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9986111111111112,0.8767361111111112,0.9986111111111112,0.8741319444444444,0.9986111111111112,0.87665625
1500.0,0.6293,0.6708333333333332,0.6704166666666664,6.269035535754978,0.1651630945560086,0.91475,2.727799582999978,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D32_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6708333333333332,0.6695795262261822,7543.0,4.0,0.8124166666666667,0.91475,0.8128958333333334,0.9154375,0.8105577083333334,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9934027777777776,0.8704861111111111,0.9934027777777776,0.8692708333333333,0.9935763888888888,0.872248263888889
1500.0,0.5894916666666666,0.6697916666666666,0.6700694444444444,4.883397031580164,0.1944951589282779,0.857125,3.089657875000057,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D32_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6697916666666666,0.6688149872603505,11286.0,4.0,0.76125,0.857125,0.761625,0.8564375,0.7615258333333331,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9916666666666668,0.8711805555555555,0.9916666666666668,0.8682291666666667,0.9921875,0.8713072916666668
1500.0,0.6548083333333332,0.6708333333333332,0.6720138888888888,5.1370195806876024,0.1376007506482601,0.956375,2.41707262500006,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D32_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6708333333333332,0.6698059294171956,3985.0,4.0,0.84625,0.956375,0.8471458333333334,0.9567916666666668,0.8447170833333333,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9958333333333332,0.8725694444444444,0.9958333333333332,0.8715277777777778,0.9960069444444444,0.8742708333333336
1500.0,0.6184583333333332,0.6697916666666666,0.6731944444444443,5.605612796452067,0.1512321141450834,0.90375,2.736626499999943,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D32_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6697916666666666,0.6686705441073761,7508.0,4.0,0.7995416666666667,0.90375,0.7994583333333334,0.9036041666666668,0.8004075,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.996875,0.8753472222222223,0.996875,0.8725694444444444,0.9973958333333334,0.8756076388888889
1500.0,0.6655416666666666,0.6708333333333332,0.6759722222222221,7.014491857653739,0.0962919972123957,0.9727083333333332,2.4778642500000387,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D32_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6708333333333332,0.6694304349618024,2953.0,4.0,0.86025,0.9727083333333332,0.86125,0.9728958333333332,0.85808375,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9986111111111112,0.8770833333333333,0.9986111111111112,0.8758680555555556,0.9989583333333332,0.8768645833333335
1500.0,0.6273333333333333,0.6697916666666666,0.6726388888888888,4.356331750893995,0.1336242493172736,0.9191666666666668,2.7314848749999783,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D32_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6697916666666666,0.6689204003164878,5720.0,4.0,0.8115,0.9191666666666668,0.8115208333333334,0.9188958333333334,0.8129922916666668,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9961805555555556,0.8746527777777777,0.9961805555555556,0.8717013888888889,0.9967013888888888,0.8750156250000001
1500.0,0.6750666666666666,0.6708333333333332,0.6759722222222221,5.217490312704808,0.0872823447564034,0.9871666666666666,2.4013733330000377,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D32_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6708333333333332,0.6697898352707922,1679.0,4.0,0.8726666666666667,0.9871666666666666,0.8737708333333334,0.9870625,0.8698518749999999,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9986111111111112,0.8770833333333333,0.9986111111111112,0.8758680555555556,0.9989583333333332,0.8768645833333335
1500.0,0.6310166666666666,0.6697916666666666,0.6720833333333331,4.2275912691460364,0.1149396214225059,0.9236666666666666,2.684719542000039,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D32_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6697916666666666,0.6689461484128374,5282.0,4.0,0.8160833333333334,0.9236666666666666,0.8161875,0.9232291666666668,0.8166581249999999,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9954861111111112,0.8739583333333333,0.9954861111111112,0.8708333333333333,0.9961805555555556,0.8745538194444445
1500.0,0.094675,0.0572916666666666,0.0675,3.1895899516843564,0.176990026570861,0.06225,1.4237470000000485,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D32_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0572916666666666,0.0566537486763297,24.0,4.0,0.1067083333333333,0.06225,0.1063958333333333,0.0618125,0.105864375,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.00625,0.0663194444444444,0.00625,0.0685763888888889,0.0057291666666666,0.0617951388888888
1500.0,0.1024666666666666,0.0579861111111111,0.0642361111111111,3.2017092568681047,0.1759075096451654,0.0770416666666666,1.425739541999974,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D32_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0579861111111111,0.0573457692597374,24.0,4.0,0.1175416666666666,0.0770416666666666,0.117375,0.0769791666666666,0.1181608333333333,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0069444444444444,0.0635416666666666,0.0069444444444444,0.0630208333333333,0.0071180555555555,0.0627239583333333
1500.0,0.080875,0.0572916666666666,0.065,3.1554873235410104,0.1392030724935508,0.0402083333333333,1.4244974169999978,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D32_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0572916666666666,0.0566605692019584,24.0,4.0,0.0885,0.0402083333333333,0.0882291666666666,0.0397291666666666,0.087626875,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0013888888888888,0.0628472222222222,0.0013888888888888,0.0649305555555555,0.0013888888888888,0.0582048611111111
1500.0,0.0824,0.0579861111111111,0.0627777777777777,3.2986148438435237,0.1348526778560404,0.043625,1.4223758330000464,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D32_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0579861111111111,0.0573263881423424,24.0,4.0,0.0907916666666666,0.043625,0.0909583333333333,0.0435625,0.0906408333333333,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0038194444444444,0.0614583333333333,0.0038194444444444,0.0609375,0.0038194444444444,0.0600520833333333
1500.0,0.0745,0.0572916666666666,0.065,3.225384442793714,0.1368824551977663,0.0308333333333333,1.5668242499999678,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D32_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0572916666666666,0.0566465897781079,24.0,4.0,0.08025,0.0308333333333333,0.0800416666666666,0.0304583333333333,0.079923125,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0013888888888888,0.0628472222222222,0.0013888888888888,0.0649305555555555,0.0013888888888888,0.0582048611111111
1500.0,0.078975,0.0579861111111111,0.06125,3.341521858109929,0.0998605444031053,0.0390833333333333,1.56677650000006,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D32_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0579861111111111,0.0573178067394891,24.0,4.0,0.0864583333333333,0.0390833333333333,0.0865833333333333,0.0389583333333333,0.0867935416666666,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0027777777777777,0.0597222222222222,0.0027777777777777,0.0590277777777777,0.0026041666666666,0.0589826388888888
1500.0,0.0724833333333333,0.0572916666666666,0.0647222222222222,3.093211703295591,0.079894547633402,0.0275833333333333,1.565172834000009,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D32_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0572916666666666,0.0566730243260075,23.0,4.0,0.0775833333333333,0.0275833333333333,0.0772916666666666,0.0273958333333333,0.07737625,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0010416666666666,0.0625,0.0010416666666666,0.0645833333333333,0.0010416666666666,0.0579131944444444
1500.0,0.0728666666666666,0.0579861111111111,0.0609722222222222,3.0985211989079096,0.1105562499138832,0.0287916666666666,1.5756788329999836,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D32_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0579861111111111,0.0573664068713295,24.0,4.0,0.0782916666666666,0.0287916666666666,0.0783125,0.0287291666666666,0.0783602083333333,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0024305555555555,0.059375,0.0024305555555555,0.0586805555555555,0.0022569444444444,0.0586909722222222
1500.0,0.6055583333333333,0.6708333333333332,0.6732638888888888,6.828876349698087,0.1215915709109916,0.8745,1.6657699999999522,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D32_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6708333333333332,0.6694675580633935,448.0,4.0,0.780625,0.8745,0.7810208333333334,0.8748333333333334,0.7771545833333333,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9965277777777778,0.8739583333333333,0.9965277777777778,0.8729166666666667,0.9967013888888888,0.8749097222222223
1500.0,0.5817583333333333,0.6697916666666666,0.6714583333333333,5.994669276629661,0.1681435368491177,0.8445416666666666,1.6690130829999816,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D32_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6697916666666666,0.6685927328113407,448.0,4.0,0.751,0.8445416666666666,0.7511458333333333,0.8439166666666666,0.7511779166666667,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9951388888888888,0.8732638888888888,0.9951388888888888,0.8701388888888889,0.9958333333333332,0.874234375
1500.0,0.6230833333333333,0.6708333333333332,0.6748611111111109,5.139900365449801,0.0988156138885462,0.9022916666666668,1.6641501670000023,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D32_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6708333333333332,0.6698053532602433,447.0,4.0,0.8037083333333334,0.9022916666666668,0.8042708333333334,0.9025,0.8000375,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9972222222222222,0.8756944444444444,0.9972222222222222,0.8744791666666667,0.9975694444444444,0.8756979166666667
1500.0,0.6277083333333333,0.6697916666666666,0.6731249999999999,4.658166817349411,0.1054393308331062,0.9197916666666668,1.6640713340000275,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D32_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6697916666666666,0.6688600333031967,447.0,4.0,0.812,0.9197916666666668,0.8119166666666666,0.919625,0.8135802083333334,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9972222222222222,0.8753472222222223,0.9972222222222222,0.8725694444444444,0.9975694444444444,0.8757413194444446
1500.0,0.6438583333333333,0.6708333333333332,0.6756944444444443,5.895559934677696,0.0863030084563125,0.9369583333333332,1.80754816700005,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D32_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6708333333333332,0.6696542213463976,443.0,4.0,0.8314166666666667,0.9369583333333332,0.8327083333333334,0.9368541666666668,0.8284029166666665,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9982638888888888,0.8767361111111112,0.9982638888888888,0.8755208333333333,0.9986111111111112,0.8765729166666667
1500.0,0.6330999999999999,0.6697916666666666,0.6733333333333331,4.0622656070863155,0.0822239882297782,0.9272083333333332,1.811994249999998,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D32_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6697916666666666,0.6689792135452493,446.0,4.0,0.818875,0.9272083333333332,0.81875,0.9268958333333334,0.8196554166666667,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9979166666666668,0.8756944444444444,0.9979166666666668,0.8729166666666667,0.9980902777777778,0.8761666666666668
1500.0,0.6467416666666665,0.6708333333333332,0.6759722222222221,4.900290865431424,0.0683185098769298,0.9417083333333334,1.8475113339999325,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D32_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6708333333333332,0.6698532751602468,441.0,4.0,0.83525,0.9417083333333334,0.8366041666666667,0.9417916666666668,0.8324633333333333,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9986111111111112,0.8770833333333333,0.9986111111111112,0.8758680555555556,0.9989583333333332,0.8768645833333335
1500.0,0.6228916666666666,0.6697916666666666,0.6733333333333331,4.39692260453449,0.0963198543515025,0.9117916666666668,1.8107660420000684,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D32_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6697916666666666,0.6689122821457597,433.0,4.0,0.8055833333333333,0.9117916666666668,0.8052083333333333,0.9114791666666666,0.8068629166666667,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9979166666666668,0.8756944444444444,0.9979166666666668,0.8730902777777778,0.9980902777777778,0.8761753472222223
1500.0,0.6477333333333334,0.6708333333333332,0.6709027777777776,5.200480290633746,0.174089209271949,0.9438333333333332,2.1326052920001075,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D32_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6708333333333332,0.6697932372752065,2859.0,4.0,0.8366666666666667,0.9438333333333332,0.8376458333333333,0.9442916666666666,0.8344541666666666,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9944444444444444,0.8711805555555555,0.9944444444444444,0.8699652777777778,0.9946180555555556,0.8730954861111112
1500.0,0.6206999999999999,0.6697916666666666,0.6701388888888887,4.38377164939613,0.1799508583430246,0.909,2.309916957999917,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D32_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6697916666666666,0.6689149123367873,4189.0,4.0,0.8028333333333333,0.909,0.8029166666666666,0.9085208333333332,0.8044191666666667,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9913194444444444,0.8711805555555555,0.9913194444444444,0.8682291666666667,0.9920138888888888,0.8711736111111111
1500.0,0.6607416666666667,0.6708333333333332,0.6727083333333332,4.146877582541639,0.1427194429941497,0.965875,2.1272271660000115,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D32_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6708333333333332,0.6700039578168249,2087.0,4.0,0.8540833333333333,0.965875,0.8551666666666666,0.966125,0.8524481249999999,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9958333333333332,0.8732638888888888,0.9958333333333332,0.8722222222222222,0.9960069444444444,0.874326388888889
1500.0,0.6357499999999999,0.6697916666666666,0.6713194444444444,3.3887635203981437,0.1441216403926294,0.9329166666666666,2.2451202500000136,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D32_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6697916666666666,0.6691139139625869,3459.0,4.0,0.8226666666666667,0.9329166666666666,0.8227291666666666,0.9326875,0.8243689583333333,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9940972222222222,0.8729166666666667,0.9940972222222222,0.8697916666666666,0.9949652777777778,0.8735451388888891
1500.0,0.6718166666666666,0.6708333333333332,0.6732638888888888,3.921013735404347,0.1228376611405594,0.9821666666666666,2.225440416999959,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D32_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6708333333333332,0.6700491305862523,1343.0,4.0,0.8684166666666666,0.9821666666666666,0.869375,0.9822083333333332,0.8658139583333333,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9965277777777778,0.8739583333333333,0.9965277777777778,0.8729166666666667,0.9967013888888888,0.8749097222222223
1500.0,0.6512749999999999,0.6697916666666666,0.6721527777777777,3.369439506162631,0.1172120016901621,0.9571666666666668,2.383294165999928,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D32_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6697916666666666,0.669117778765434,2508.0,4.0,0.8430416666666667,0.9571666666666668,0.8429166666666666,0.957,0.8444664583333333,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9951388888888888,0.8739583333333333,0.9951388888888888,0.8708333333333333,0.9960069444444444,0.8744201388888888
1500.0,0.6745166666666665,0.6708333333333332,0.6732638888888888,3.6322616439123423,0.1253117957070875,0.986375,2.2454944589999286,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D32_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6708333333333332,0.6701068810045507,1055.0,4.0,0.8719583333333333,0.986375,0.8730208333333334,0.986375,0.8692695833333334,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9965277777777778,0.8739583333333333,0.9965277777777778,0.8729166666666667,0.9967013888888888,0.8749097222222223
1500.0,0.6544333333333332,0.6697916666666666,0.6721527777777777,3.496624862511338,0.1280962730954585,0.9622083333333332,2.297190291999982,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D32_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6697916666666666,0.6690923416941643,2336.0,4.0,0.8472083333333333,0.9622083333333332,0.8471041666666667,0.962,0.84860125,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9951388888888888,0.8739583333333333,0.9951388888888888,0.8708333333333333,0.9960069444444444,0.8744201388888888
1500.0,0.5861166666666666,0.6708333333333332,0.6675694444444443,4.724834099706779,0.2037022552573625,0.84525,4.097678500000029,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D32_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6708333333333332,0.6698883665133918,12836.0,4.0,0.7553333333333333,0.84525,0.7555625,0.8462291666666667,0.7533772916666667,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9885416666666668,0.8666666666666667,0.9885416666666668,0.8657986111111111,0.9883680555555556,0.8680052083333335
1500.0,0.5043333333333333,0.6697916666666666,0.6656249999999999,5.371458749117848,0.2239991906899263,0.718125,4.913909083000021,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D32_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6697916666666666,0.668717374916843,18674.0,4.0,0.6482916666666667,0.718125,0.6471875,0.7183541666666666,0.6474627083333333,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.984375,0.8652777777777778,0.984375,0.8618055555555556,0.9852430555555556,0.8655277777777779
1500.0,0.633475,0.6708333333333332,0.6720138888888888,4.058162649316346,0.1859348431855509,0.9217916666666668,3.2893884170000547,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D32_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6708333333333332,0.6700217008034699,7375.0,4.0,0.818,0.9217916666666668,0.8187291666666666,0.9219791666666668,0.8159935416666667,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9958333333333332,0.8725694444444444,0.9958333333333332,0.8715277777777778,0.9960069444444444,0.8742708333333336
1500.0,0.5388416666666667,0.6697916666666666,0.6699305555555555,4.554673889183166,0.2018816032098779,0.776,4.159185625000077,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D32_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6697916666666666,0.6688807318888299,13930.0,4.0,0.694375,0.776,0.6939166666666666,0.7759583333333333,0.6949635416666666,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9923611111111112,0.8711805555555555,0.9923611111111112,0.8682291666666667,0.9928819444444444,0.8718350694444446
1500.0,0.6523249999999999,0.6708333333333332,0.6732638888888888,3.99034455518104,0.147496358585895,0.9517083333333334,2.959740375000024,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D32_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6708333333333332,0.670035264422297,4814.0,4.0,0.8428333333333333,0.9517083333333334,0.8440625,0.9516458333333332,0.840554375,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9965277777777778,0.8739583333333333,0.9965277777777778,0.8729166666666667,0.9967013888888888,0.8749097222222223
1500.0,0.5374416666666666,0.6697916666666666,0.6713888888888888,4.40205035196801,0.1636714245904643,0.7740416666666666,4.178010875000041,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D32_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6697916666666666,0.6689112565962729,13415.0,4.0,0.6925833333333333,0.7740416666666666,0.6925833333333333,0.7736041666666666,0.6930579166666666,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.99375,0.8729166666666667,0.99375,0.8697916666666666,0.9946180555555556,0.87328125
1500.0,0.6526666666666666,0.6708333333333332,0.6732638888888888,3.84939788556609,0.13921573457083,0.9527083333333334,2.9364403329999504,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D32_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6708333333333332,0.67006345375622,4547.0,4.0,0.843375,0.9527083333333334,0.8447916666666667,0.9523958333333332,0.8411795833333332,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9965277777777778,0.8739583333333333,0.9965277777777778,0.8729166666666667,0.9967013888888888,0.8749097222222223
1500.0,0.6165999999999999,0.6697916666666666,0.6714583333333333,3.836152405233183,0.1631919346708232,0.9005416666666667,3.0370162079999545,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D32_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6697916666666666,0.6690244361856199,5271.0,4.0,0.7970416666666666,0.9005416666666667,0.7971041666666666,0.9001875,0.7976202083333335,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9951388888888888,0.8732638888888888,0.9951388888888888,0.8701388888888889,0.9958333333333332,0.874234375
1500.0,0.0726083333333333,0.0572916666666666,0.065625,2.96585525839389,0.0943902555683444,0.031125,1.5622599170000058,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D64_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0572916666666666,0.0566984956149878,24.0,4.0,0.0784166666666666,0.031125,0.0781875,0.0305208333333333,0.0798252083333333,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0034722222222222,0.0638888888888888,0.0034722222222222,0.0661458333333333,0.003125,0.0596197916666666
1500.0,0.0759083333333333,0.0579861111111111,0.0643055555555555,2.8304616577890243,0.1109469194672382,0.0319166666666666,1.496475541999985,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D64_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0579861111111111,0.0574200187795533,24.0,4.0,0.0819583333333333,0.0319166666666666,0.0818958333333333,0.0319583333333333,0.0811025,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0065972222222222,0.0635416666666666,0.0065972222222222,0.0630208333333333,0.0067708333333333,0.0624600694444444
1500.0,0.0654166666666666,0.0572916666666666,0.065,3.016598501832711,0.0632488143127208,0.0189583333333333,1.4409947919999695,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D64_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0572916666666666,0.0566883469663001,24.0,4.0,0.0687916666666666,0.0189583333333333,0.0683958333333333,0.018875,0.0701908333333333,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0013888888888888,0.0628472222222222,0.0013888888888888,0.0649305555555555,0.0013888888888888,0.0582048611111111
1500.0,0.07085,0.0579861111111111,0.0633333333333333,2.8859248130176476,0.0798064864219434,0.0234583333333333,1.4332995830000073,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D64_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0579861111111111,0.0574089261485075,24.0,4.0,0.0752083333333333,0.0234583333333333,0.0751875,0.0235416666666666,0.0741675,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0045138888888888,0.0621527777777777,0.0045138888888888,0.0616319444444444,0.0046875,0.060765625
1500.0,0.064175,0.0572916666666666,0.065,3.023118616467035,0.0496443562808462,0.0162083333333333,1.591870292000067,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D64_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0572916666666666,0.0566870429433732,24.0,4.0,0.067,0.0162083333333333,0.0665416666666666,0.0161875,0.06800125,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0013888888888888,0.0628472222222222,0.0013888888888888,0.0649305555555555,0.0013888888888888,0.0582048611111111
1500.0,0.0639,0.0579861111111111,0.06125,2.8349336753355945,0.0513391365917091,0.013,1.5990237500000148,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D64_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0579861111111111,0.0574191243760439,24.0,4.0,0.0661666666666666,0.013,0.0660208333333333,0.013,0.0654270833333333,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0027777777777777,0.0597222222222222,0.0027777777777777,0.0590277777777777,0.0026041666666666,0.0589826388888888
1500.0,0.0622333333333333,0.0572916666666666,0.0647222222222222,3.042422505270391,0.0383857734522733,0.0125833333333333,1.599772041000051,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D64_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0572916666666666,0.0566831821656125,24.0,4.0,0.0643333333333333,0.0125833333333333,0.063875,0.0126458333333333,0.0650954166666666,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0010416666666666,0.0625,0.0010416666666666,0.0645833333333333,0.0010416666666666,0.0579131944444444
1500.0,0.0602999999999999,0.0579861111111111,0.0610416666666666,2.9030585541676164,0.046814901249578,0.0080833333333333,1.603148084000054,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D64_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0579861111111111,0.0574054994002775,24.0,4.0,0.0615833333333333,0.0080833333333333,0.0615,0.0080416666666666,0.061295625,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0020833333333333,0.059375,0.0020833333333333,0.0586805555555555,0.0019097222222222,0.0584270833333333
1500.0,0.6389083333333333,0.6708333333333332,0.6732638888888888,8.481947171500254,0.0642218759483889,0.9300416666666668,1.7042841659999797,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D64_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6708333333333332,0.6691369438990331,448.0,4.0,0.8250833333333333,0.9300416666666668,0.8261875,0.9299791666666668,0.8226614583333334,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9965277777777778,0.8739583333333333,0.9965277777777778,0.8729166666666667,0.9967013888888888,0.8749097222222223
1500.0,0.62495,0.6697916666666666,0.6726388888888888,8.344831418016929,0.0807826581905356,0.91525,1.703818374999969,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D64_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6697916666666666,0.6681227003830632,448.0,4.0,0.8083333333333333,0.91525,0.8084791666666666,0.9149791666666668,0.8097685416666667,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9961805555555556,0.8746527777777777,0.9961805555555556,0.8715277777777778,0.996875,0.8751371527777779
1500.0,0.666625,0.6708333333333332,0.6756944444444443,9.521351445402209,0.0413393864828202,0.975625,1.7123907920000647,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D64_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6708333333333332,0.6689290630442527,397.0,4.0,0.8619166666666667,0.975625,0.8627916666666666,0.975875,0.8604743750000001,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9982638888888888,0.8767361111111112,0.9982638888888888,0.8755208333333333,0.9986111111111112,0.8765729166666667
1500.0,0.6521749999999998,0.6697916666666666,0.6733333333333331,7.723008378712185,0.0592470848362822,0.9587083333333334,1.6972956669999348,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D64_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6697916666666666,0.6682470649909241,443.0,4.0,0.84425,0.9587083333333334,0.8440208333333333,0.958375,0.8456045833333334,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9979166666666668,0.8756944444444444,0.9979166666666668,0.8729166666666667,0.9980902777777778,0.8761666666666668
1500.0,0.6722833333333332,0.6708333333333332,0.6759722222222221,8.167081904457254,0.0320252716607021,0.984625,1.8505019579999953,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D64_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6708333333333332,0.6691999169524417,319.0,4.0,0.869375,0.984625,0.8701875,0.984875,0.8679079166666667,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9986111111111112,0.8770833333333333,0.9986111111111112,0.8758680555555556,0.9989583333333332,0.8768645833333335
1500.0,0.6622666666666666,0.6697916666666666,0.6742361111111109,7.492516116558736,0.046173183649122,0.9742916666666668,1.8536938329999657,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D64_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6697916666666666,0.6682931634433548,433.0,4.0,0.8574583333333333,0.9742916666666668,0.8575,0.9740416666666668,0.8585806250000001,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9986111111111112,0.8767361111111112,0.9986111111111112,0.8741319444444444,0.9986111111111112,0.87665625
1500.0,0.6761749999999999,0.6708333333333332,0.6759722222222221,7.334430320250875,0.0281019296883245,0.9899583333333334,1.8565467500000068,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D64_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6708333333333332,0.669366447269283,273.0,4.0,0.8743333333333333,0.9899583333333334,0.8751458333333333,0.9901666666666666,0.8723266666666665,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9986111111111112,0.8770833333333333,0.9986111111111112,0.8758680555555556,0.9989583333333332,0.8768645833333335
1500.0,0.6529666666666666,0.6697916666666666,0.6742361111111109,8.267325032305198,0.0379709631407042,0.9595416666666666,1.8561950000000704,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D64_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6697916666666666,0.6681382016602055,401.0,4.0,0.8452083333333333,0.9595416666666666,0.8450208333333333,0.9592916666666668,0.8463791666666666,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9986111111111112,0.8767361111111112,0.9986111111111112,0.8741319444444444,0.9986111111111112,0.87665625
1500.0,0.6225083333333333,0.6708333333333332,0.6707638888888887,6.4167749268837415,0.0918934656498187,0.905375,2.166412416999947,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D64_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6708333333333332,0.6695499783479564,4321.0,4.0,0.80375,0.905375,0.8049166666666666,0.905125,0.802070625,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9951388888888888,0.8711805555555555,0.9951388888888888,0.8701388888888889,0.9953125,0.8736319444444446
1500.0,0.6119083333333333,0.6697916666666666,0.6713194444444444,7.248792275758337,0.1029042199954035,0.8960833333333333,2.168029291000039,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D64_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6697916666666666,0.6683419082115148,4357.0,4.0,0.7914583333333334,0.8960833333333333,0.7917083333333333,0.8955833333333333,0.7936852083333333,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9940972222222222,0.8729166666666667,0.9940972222222222,0.8699652777777778,0.9946180555555556,0.8732934027777779
1500.0,0.6515333333333333,0.6708333333333332,0.6713888888888887,5.619792326049273,0.0789145632123421,0.9519166666666666,2.112088749999998,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D64_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6708333333333332,0.6697093748681233,2748.0,4.0,0.8420833333333333,0.9519166666666666,0.8431041666666667,0.9520625,0.8407985416666667,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9954861111111112,0.871875,0.9954861111111112,0.8708333333333333,0.9956597222222222,0.873951388888889
1500.0,0.6424166666666665,0.6697916666666666,0.6726388888888888,5.559233794110529,0.0830835217392986,0.9441666666666668,2.1494740419999516,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D64_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6697916666666666,0.6686798199078444,2906.0,4.0,0.8315833333333333,0.9441666666666668,0.8315,0.9438125,0.83353125,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9961805555555556,0.8746527777777777,0.9961805555555556,0.8715277777777778,0.996875,0.8751371527777779
1500.0,0.657575,0.6708333333333332,0.6732638888888888,5.63194210637497,0.0462591216313491,0.962125,2.2172255000000405,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D64_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6708333333333332,0.6697069449120582,2424.0,4.0,0.8501666666666666,0.962125,0.8511875,0.96225,0.8491879166666666,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9965277777777778,0.8739583333333333,0.9965277777777778,0.8729166666666667,0.9967013888888888,0.8749097222222223
1500.0,0.6511999999999999,0.6697916666666666,0.6734027777777777,5.060682336302323,0.086013070868536,0.9573333333333334,2.215600457999926,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D64_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6697916666666666,0.6687795301994061,2487.0,4.0,0.843,0.9573333333333334,0.84275,0.9571458333333334,0.8445679166666665,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9975694444444444,0.8756944444444444,0.9975694444444444,0.8729166666666667,0.9979166666666668,0.8760329861111112
1500.0,0.6732583333333332,0.6708333333333332,0.6732638888888888,5.391334883901974,0.0535018944857268,0.985375,2.1342906250000624,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D64_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6708333333333332,0.6697550663565528,1077.0,4.0,0.8705,0.985375,0.8713333333333333,0.9855416666666666,0.8685064583333333,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9965277777777778,0.8739583333333333,0.9965277777777778,0.8729166666666667,0.9967013888888888,0.8749097222222223
1500.0,0.6607,0.6697916666666666,0.6733333333333331,5.604433311223787,0.0578579489270442,0.9710833333333332,2.1809052499999098,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D64_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6697916666666666,0.6686707800044218,1785.0,4.0,0.85525,0.9710833333333332,0.8550833333333333,0.9709166666666668,0.8560177083333335,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9979166666666668,0.8756944444444444,0.9979166666666668,0.8729166666666667,0.9980902777777778,0.8761666666666668
1500.0,0.6206916666666666,0.6708333333333332,0.6707638888888887,7.228973579342734,0.0957662973404941,0.9019583333333332,2.8748172499999782,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D64_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6708333333333332,0.6693875386174646,8125.0,4.0,0.80125,0.9019583333333332,0.8021666666666667,0.9019375,0.7994333333333334,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9951388888888888,0.8711805555555555,0.9951388888888888,0.8701388888888889,0.9953125,0.8736319444444446
1500.0,0.56835,0.6697916666666666,0.670486111111111,5.694055714746375,0.0999743607171857,0.825125,3.2286090420000164,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D64_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6697916666666666,0.6686528555237173,12078.0,4.0,0.7337083333333333,0.825125,0.7338958333333333,0.8244166666666667,0.7349775,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9913194444444444,0.8715277777777778,0.9913194444444444,0.8685763888888889,0.9918402777777776,0.8710711805555557
1500.0,0.6491499999999999,0.6708333333333332,0.6735416666666665,7.199527886735599,0.0676929482613064,0.94675,2.5954957919999515,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D64_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6708333333333332,0.6693934277559861,4972.0,4.0,0.8386666666666667,0.94675,0.8397083333333333,0.9466458333333332,0.8364120833333333,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.996875,0.8743055555555556,0.996875,0.8730902777777778,0.9972222222222222,0.8753229166666667
1500.0,0.6172916666666666,0.6697916666666666,0.673472222222222,6.258022548261285,0.0795249066203016,0.9039583333333332,2.7661323339999626,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D64_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6697916666666666,0.6685400621570143,6852.0,4.0,0.7984166666666667,0.9039583333333332,0.7982291666666667,0.9038541666666666,0.8005018749999999,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9972222222222222,0.8756944444444444,0.9972222222222222,0.8729166666666667,0.9977430555555556,0.8758993055555556
1500.0,0.6595333333333333,0.6708333333333332,0.6751388888888887,6.299853360058671,0.0407737091707166,0.9642083333333332,2.6266760419999855,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D64_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6708333333333332,0.6695733626613214,3650.0,4.0,0.8525416666666666,0.9642083333333332,0.8537708333333334,0.9643125,0.8509560416666666,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9975694444444444,0.8760416666666667,0.9975694444444444,0.8748263888888889,0.9979166666666668,0.8759895833333334
1500.0,0.6375583333333332,0.6697916666666666,0.6733333333333331,5.052608431904757,0.0684265793452965,0.9359583333333332,2.7257282499999747,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D64_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6697916666666666,0.6687811449802856,4831.0,4.0,0.8250833333333333,0.9359583333333332,0.8247916666666667,0.9355416666666668,0.826715625,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9979166666666668,0.8756944444444444,0.9979166666666668,0.8729166666666667,0.9980902777777778,0.8761666666666668
1500.0,0.6744416666666666,0.6708333333333332,0.6756944444444443,6.170090125579254,0.0395170204308434,0.9875833333333334,2.430689583000003,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D64_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6708333333333332,0.6695993153082174,1585.0,4.0,0.872125,0.9875833333333334,0.873,0.9877083333333332,0.870285625,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9982638888888888,0.8767361111111112,0.9982638888888888,0.8755208333333333,0.9986111111111112,0.8765729166666667
1500.0,0.6407083333333333,0.6697916666666666,0.6736111111111109,4.927331233503883,0.0762041587629585,0.9402083333333332,2.609948374999931,ok,,path,path_n16,16,memory_moderate,tune,additive_hash_D64_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6697916666666666,0.6688062004199657,3605.0,4.0,0.8290833333333333,0.9402083333333332,0.8288958333333334,0.939875,0.8303333333333334,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9982638888888888,0.8760416666666667,0.9982638888888888,0.8734375,0.9984375,0.8764670138888888
1500.0,0.074125,0.0572916666666666,0.0650694444444444,2.605306785680739,0.1178223538508826,0.0339583333333333,1.4677596659998926,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D64_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0572916666666666,0.0567706053095305,24.0,4.0,0.0805,0.0339583333333333,0.0802916666666666,0.0334375,0.08220875,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0027777777777777,0.0631944444444444,0.0027777777777777,0.0652777777777777,0.0024305555555555,0.0590277777777777
1500.0,0.0790416666666666,0.0579861111111111,0.0643055555555555,2.3979246251751847,0.1357440148010953,0.0366666666666666,1.4716440839999905,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D64_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0579861111111111,0.057506526186076,24.0,4.0,0.0860416666666666,0.0366666666666666,0.0860625,0.036625,0.0849808333333333,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0065972222222222,0.0635416666666666,0.0065972222222222,0.0630208333333333,0.0067708333333333,0.0624600694444444
1500.0,0.0667666666666666,0.0572916666666666,0.065,2.634846877690898,0.0826147283126824,0.02075,1.4705037080000238,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D64_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0572916666666666,0.0567646972911284,24.0,4.0,0.0705,0.02075,0.0701666666666666,0.0205208333333333,0.0715829166666666,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0013888888888888,0.0628472222222222,0.0013888888888888,0.0649305555555555,0.0013888888888888,0.0582048611111111
1500.0,0.07075,0.0579861111111111,0.061875,2.595478423813764,0.099024802825661,0.02375,1.464953666999918,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D64_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0579861111111111,0.0574670154263483,24.0,4.0,0.0751666666666666,0.02375,0.0750625,0.0237083333333333,0.0742879166666666,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.003125,0.0604166666666666,0.003125,0.0598958333333333,0.0029513888888888,0.0593107638888888
1500.0,0.0636583333333333,0.0572916666666666,0.0647222222222222,2.731568033820682,0.0715382060846826,0.0156666666666666,1.6083644169999616,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D64_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0572916666666666,0.0567453530599025,24.0,4.0,0.066375,0.0156666666666666,0.0658541666666666,0.0158125,0.0676614583333333,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0010416666666666,0.0625,0.0010416666666666,0.0645833333333333,0.0010416666666666,0.0579131944444444
1500.0,0.0683583333333333,0.0579861111111111,0.0609722222222222,2.5370581487871755,0.083802579104664,0.0200833333333333,1.6085243750000018,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D64_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0579861111111111,0.0574786994813536,24.0,4.0,0.0720416666666666,0.0200833333333333,0.0719583333333333,0.020125,0.0713147916666666,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0024305555555555,0.059375,0.0024305555555555,0.0586805555555555,0.0022569444444444,0.0586909722222222
1500.0,0.0623583333333333,0.0572916666666666,0.0647222222222222,2.726222665758101,0.0485663192148747,0.0127916666666666,1.6110756669999091,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D64_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0572916666666666,0.056746422133515,24.0,4.0,0.0645,0.0127916666666666,0.064,0.0128958333333333,0.06529625,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0010416666666666,0.0625,0.0010416666666666,0.0645833333333333,0.0010416666666666,0.0579131944444444
1500.0,0.0637666666666666,0.0579861111111111,0.0604166666666666,2.5755134633047394,0.0510687984367381,0.01325,1.610530916000016,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D64_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0579861111111111,0.0574710084184501,24.0,4.0,0.0660833333333333,0.01325,0.0659583333333333,0.01325,0.0656114583333333,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0017361111111111,0.0586805555555555,0.0017361111111111,0.0579861111111111,0.0015625,0.0581076388888888
1500.0,0.641875,0.6708333333333332,0.6732638888888888,8.023136323041731,0.0794712900499371,0.934375,1.734222333000048,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D64_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6708333333333332,0.6692287060687249,448.0,4.0,0.8289166666666666,0.934375,0.8299583333333334,0.9344166666666668,0.8263364583333334,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9965277777777778,0.8739583333333333,0.9965277777777778,0.8729166666666667,0.9967013888888888,0.8749097222222223
1500.0,0.6268416666666666,0.6697916666666666,0.6726388888888887,7.0197672299174165,0.1050815789093632,0.9193333333333332,1.7224942919999648,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D64_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6697916666666666,0.6683877132206831,448.0,4.0,0.8110416666666667,0.9193333333333332,0.8110833333333334,0.919,0.8130364583333334,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9961805555555556,0.8746527777777777,0.9961805555555556,0.8717013888888889,0.9967013888888888,0.8750156250000001
1500.0,0.6606916666666666,0.6708333333333332,0.6756944444444443,8.663475730522855,0.0532861249057097,0.9671666666666666,1.7345259999999598,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D64_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6708333333333332,0.6691006381872286,441.0,4.0,0.8542916666666667,0.9671666666666666,0.855375,0.9673333333333334,0.8533839583333331,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9982638888888888,0.8767361111111112,0.9982638888888888,0.8755208333333333,0.9986111111111112,0.8765729166666667
1500.0,0.6508999999999999,0.6697916666666666,0.6733333333333331,7.004678995898563,0.0798251217653541,0.9569583333333334,1.7180004999999028,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D64_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6697916666666666,0.6683907308674869,444.0,4.0,0.842625,0.9569583333333334,0.842375,0.956625,0.8441435416666666,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9979166666666668,0.8756944444444444,0.9979166666666668,0.8729166666666667,0.9980902777777778,0.8761666666666668
1500.0,0.6732,0.6708333333333332,0.6756944444444443,6.080978095318726,0.0582396045034346,0.985875,1.860953290999987,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D64_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6708333333333332,0.6696171377142695,350.0,4.0,0.8705416666666667,0.985875,0.8714791666666667,0.986,0.8688637499999999,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9982638888888888,0.8767361111111112,0.9982638888888888,0.8755208333333333,0.9986111111111112,0.8765729166666667
1500.0,0.6604166666666665,0.6697916666666666,0.6742361111111109,6.130183643600202,0.0741302080077205,0.9714583333333332,1.8609595830000671,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D64_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6697916666666666,0.6685656299379465,430.0,4.0,0.8550416666666667,0.9714583333333332,0.8549791666666666,0.97125,0.8562599999999999,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9986111111111112,0.8767361111111112,0.9986111111111112,0.8741319444444444,0.9986111111111112,0.87665625
1500.0,0.6770583333333333,0.6708333333333332,0.6759722222222221,5.267682883477556,0.0376718983951033,0.9909583333333334,1.8647870829998965,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D64_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6708333333333332,0.6697797967566377,281.0,4.0,0.8754166666666666,0.9909583333333334,0.8762083333333334,0.9911666666666666,0.8731722916666665,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9986111111111112,0.8770833333333333,0.9986111111111112,0.8758680555555556,0.9989583333333332,0.8768645833333335
1500.0,0.6639749999999999,0.6697916666666666,0.6742361111111109,5.86712481824255,0.0495549403878715,0.9761666666666666,1.8669459999999845,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D64_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6697916666666666,0.6686182417030181,418.0,4.0,0.8595416666666666,0.9761666666666666,0.8593958333333334,0.9760625,0.8602722916666665,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9986111111111112,0.8767361111111112,0.9986111111111112,0.8741319444444444,0.9986111111111112,0.87665625
1500.0,0.6195999999999999,0.6708333333333332,0.6677777777777776,4.888669032622127,0.1361737703667613,0.9011666666666668,2.3097830830000703,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D64_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6708333333333332,0.6698555995268087,4319.0,4.0,0.8,0.9011666666666668,0.8008541666666666,0.9011875,0.7987597916666667,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9909722222222224,0.8673611111111111,0.9909722222222224,0.8663194444444444,0.9907986111111112,0.8698993055555557
1500.0,0.6056416666666666,0.6697916666666666,0.6717361111111109,5.245583066417336,0.1357868805288624,0.8855416666666667,2.311520834000021,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D64_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6697916666666666,0.6687425500533831,4515.0,4.0,0.7830833333333334,0.8855416666666667,0.7833333333333333,0.8851666666666667,0.7850972916666666,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.99375,0.8732638888888888,0.99375,0.8701388888888889,0.9944444444444444,0.8731788194444446
1500.0,0.6498916666666666,0.6708333333333332,0.6717361111111109,4.262686171297641,0.1112771905953056,0.9486666666666668,2.2066120419999606,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D64_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6708333333333332,0.6699807960990737,2918.0,4.0,0.8397916666666667,0.9486666666666668,0.8407708333333334,0.9488333333333332,0.83815875,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9954861111111112,0.8722222222222222,0.9954861111111112,0.8711805555555555,0.9956597222222222,0.8739791666666668
1500.0,0.639725,0.6697916666666666,0.6721527777777777,4.172473404959477,0.1128760250634371,0.9390833333333334,2.224162750000005,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D64_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6697916666666666,0.6689571719856746,3099.0,4.0,0.827875,0.9390833333333334,0.8277916666666667,0.9387291666666666,0.82937125,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9951388888888888,0.8739583333333333,0.9951388888888888,0.8708333333333333,0.9960069444444444,0.874420138888889
1500.0,0.6555583333333332,0.6708333333333332,0.6683333333333331,3.94816429102082,0.1096503633096026,0.95825,2.320684459000063,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D64_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6708333333333332,0.670043700475129,2543.0,4.0,0.847375,0.95825,0.8483958333333333,0.9582708333333332,0.8459414583333333,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9916666666666668,0.8680555555555556,0.9916666666666668,0.8668402777777777,0.9916666666666668,0.8706041666666667
1500.0,0.6496,0.6697916666666666,0.6724305555555554,3.506364686987772,0.1486206129361328,0.9549166666666666,2.327230125000142,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D64_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6697916666666666,0.669090393729269,2577.0,4.0,0.8409166666666666,0.9549166666666666,0.8405625,0.9548333333333332,0.8426374999999999,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9954861111111112,0.8743055555555556,0.9954861111111112,0.8711805555555555,0.9963541666666668,0.8747118055555556
1500.0,0.6562583333333333,0.6708333333333332,0.6686805555555554,3.824549749849579,0.0961783532666685,0.95975,2.3127969580000354,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D64_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6708333333333332,0.6700684233833633,2404.0,4.0,0.848375,0.95975,0.8493541666666666,0.9596666666666668,0.84708125,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9916666666666668,0.8684027777777777,0.9916666666666668,0.8677083333333333,0.9911458333333332,0.8702673611111114
1500.0,0.6587833333333333,0.6697916666666666,0.6733333333333331,3.573312268178384,0.0946791555905364,0.9687916666666668,2.268803417000072,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D64_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6697916666666666,0.6690770042130308,1878.0,4.0,0.852875,0.9687916666666668,0.8525625,0.9687291666666666,0.8541568749999999,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9979166666666668,0.8756944444444444,0.9979166666666668,0.8729166666666667,0.9980902777777778,0.8761666666666668
1500.0,0.609375,0.6708333333333332,0.6677777777777776,6.145491494921051,0.1420606816204825,0.8847916666666666,3.4785199160000957,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D64_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6708333333333332,0.669604235034349,9241.0,4.0,0.7865,0.8847916666666666,0.7871041666666667,0.8847916666666666,0.7852066666666666,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9909722222222224,0.8673611111111111,0.9909722222222224,0.8663194444444444,0.9907986111111112,0.8698993055555557
1500.0,0.5483666666666667,0.6697916666666666,0.6699305555555555,6.001823794496114,0.156830874380214,0.792125,4.1346336670001165,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D64_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6697916666666666,0.6685913019077674,14092.0,4.0,0.707125,0.792125,0.70725,0.7920416666666666,0.7082364583333333,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9888888888888888,0.8704861111111111,0.9888888888888888,0.8673611111111111,0.9899305555555556,0.8695225694444446
1500.0,0.63755,0.6708333333333332,0.6699305555555555,5.138064117731433,0.1134068894726323,0.9274583333333334,3.0407304999998814,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D64_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6708333333333332,0.6698057205097869,6047.0,4.0,0.8232083333333333,0.9274583333333334,0.8242916666666666,0.9274375,0.8205783333333334,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9940972222222222,0.8701388888888889,0.9940972222222222,0.8690972222222222,0.9940972222222222,0.8726267361111111
1500.0,0.6087666666666667,0.6697916666666666,0.6715972222222221,5.079559656384036,0.1251241243807791,0.8915833333333333,3.252074708000009,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D64_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6697916666666666,0.6687757547353897,7654.0,4.0,0.7874166666666667,0.8915833333333333,0.7873958333333333,0.8915833333333333,0.7903033333333332,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9944444444444444,0.8732638888888888,0.9944444444444444,0.8701388888888889,0.9953125,0.8738368055555555
1500.0,0.6505583333333332,0.6708333333333332,0.6732638888888888,6.034618734162603,0.1048952325217179,0.9492916666666666,2.979293749999897,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D64_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6708333333333332,0.6696264095865007,4612.0,4.0,0.8405833333333333,0.9492916666666666,0.8417291666666666,0.9491875,0.8385022916666667,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9965277777777778,0.8739583333333333,0.9965277777777778,0.8729166666666667,0.9967013888888888,0.8749097222222223
1500.0,0.6274749999999999,0.6697916666666666,0.6726388888888887,4.520480513279223,0.1066369512113485,0.920125,3.165524249999862,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D64_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6697916666666666,0.6688875705640107,5966.0,4.0,0.8118333333333333,0.920125,0.8118958333333334,0.9198333333333332,0.81373375,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9961805555555556,0.8746527777777777,0.9961805555555556,0.8717013888888889,0.9967013888888888,0.8750156250000001
1500.0,0.6693833333333332,0.6708333333333332,0.6754166666666664,5.515994067889176,0.0680730595035737,0.980375,2.631497042000092,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D64_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6708333333333332,0.6697301345197554,2420.0,4.0,0.865625,0.980375,0.8665416666666667,0.9806875,0.86443,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9979166666666668,0.8763888888888889,0.9979166666666668,0.8751736111111111,0.9982638888888888,0.8762812500000001
1500.0,0.6424,0.6697916666666666,0.6725694444444443,4.660709978048536,0.1169112638478053,0.943,2.8935697499998696,ok,,path,path_n16,16,memory_moderate,tune,pairwise_hash_D64_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6697916666666666,0.6688595246710568,4484.0,4.0,0.8313333333333334,0.943,0.8311875,0.9425416666666668,0.8325433333333334,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9965277777777778,0.8746527777777777,0.9965277777777778,0.871875,0.9970486111111112,0.8752881944444446
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,additive_hash_D4_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,0,0.03,0.05,0.0,50.0,8.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,additive_hash_D4_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,0,0.03,0.05,0.0,50.0,8.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,additive_hash_D4_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,0,0.06,0.08,0.0,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,additive_hash_D4_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,0,0.06,0.08,0.0,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,additive_hash_D4_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,0,0.1,0.1,0.001,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,additive_hash_D4_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,0,0.1,0.1,0.001,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,additive_hash_D4_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,0,0.16,0.1,0.003,100.0,12.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,additive_hash_D4_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,0,0.16,0.1,0.003,100.0,12.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,additive_hash_D4_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,1,0.03,0.05,0.0,50.0,8.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,additive_hash_D4_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,1,0.03,0.05,0.0,50.0,8.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,additive_hash_D4_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,1,0.06,0.08,0.0,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,additive_hash_D4_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,1,0.06,0.08,0.0,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,additive_hash_D4_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,1,0.1,0.1,0.001,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,additive_hash_D4_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,1,0.1,0.1,0.001,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,additive_hash_D4_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,1,0.16,0.1,0.003,100.0,12.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,additive_hash_D4_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,1,0.16,0.1,0.003,100.0,12.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,additive_hash_D4_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,2,0.03,0.05,0.0,50.0,8.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,additive_hash_D4_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,2,0.03,0.05,0.0,50.0,8.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,additive_hash_D4_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,2,0.06,0.08,0.0,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,additive_hash_D4_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,2,0.06,0.08,0.0,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,additive_hash_D4_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,2,0.1,0.1,0.001,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,additive_hash_D4_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,2,0.1,0.1,0.001,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,additive_hash_D4_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,2,0.16,0.1,0.003,100.0,12.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,additive_hash_D4_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,2,0.16,0.1,0.003,100.0,12.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,additive_hash_D4_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,3,0.03,0.05,0.0,50.0,8.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,additive_hash_D4_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,3,0.03,0.05,0.0,50.0,8.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,additive_hash_D4_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,3,0.06,0.08,0.0,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,additive_hash_D4_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,3,0.06,0.08,0.0,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,additive_hash_D4_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,3,0.1,0.1,0.001,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,additive_hash_D4_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,3,0.1,0.1,0.001,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,additive_hash_D4_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,3,0.16,0.1,0.003,100.0,12.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,additive_hash_D4_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,3,0.16,0.1,0.003,100.0,12.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D4_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,0,0.03,0.05,0.0,50.0,8.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D4_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,0,0.03,0.05,0.0,50.0,8.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D4_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,0,0.06,0.08,0.0,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D4_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,0,0.06,0.08,0.0,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D4_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,0,0.1,0.1,0.001,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D4_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,0,0.1,0.1,0.001,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D4_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,0,0.16,0.1,0.003,100.0,12.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D4_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,0,0.16,0.1,0.003,100.0,12.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D4_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,1,0.03,0.05,0.0,50.0,8.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D4_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,1,0.03,0.05,0.0,50.0,8.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D4_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,1,0.06,0.08,0.0,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D4_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,1,0.06,0.08,0.0,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D4_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,1,0.1,0.1,0.001,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D4_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,1,0.1,0.1,0.001,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D4_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,1,0.16,0.1,0.003,100.0,12.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D4_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,1,0.16,0.1,0.003,100.0,12.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D4_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,2,0.03,0.05,0.0,50.0,8.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D4_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,2,0.03,0.05,0.0,50.0,8.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D4_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,2,0.06,0.08,0.0,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D4_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,2,0.06,0.08,0.0,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D4_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,2,0.1,0.1,0.001,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D4_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,2,0.1,0.1,0.001,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D4_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,2,0.16,0.1,0.003,100.0,12.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D4_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,2,0.16,0.1,0.003,100.0,12.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D4_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,3,0.03,0.05,0.0,50.0,8.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D4_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,3,0.03,0.05,0.0,50.0,8.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D4_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,3,0.06,0.08,0.0,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D4_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,3,0.06,0.08,0.0,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D4_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,3,0.1,0.1,0.001,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D4_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,3,0.1,0.1,0.001,70.0,10.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D4_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,3,0.16,0.1,0.003,100.0,12.0,0,,-inf,,,,,,,,,,,,,,,,,,,
0.0,,,,,,,0.0,failed,IndexError('index 4 is out of bounds for axis 0 with size 4'),grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D4_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,3,0.16,0.1,0.003,100.0,12.0,0,,-inf,,,,,,,,,,,,,,,,,,,
1500.0,0.0999666666666666,0.05625,0.1047916666666666,1.5752553658883042,0.3022622135359069,0.074125,1.516973083000039,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D8_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,0,0.03,0.05,0.0,50.0,8.0,0,0.05625,0.0559349489268223,37.0,4.0,0.114375,0.074125,0.1136805555555555,0.0743368055555555,0.1159244097222222,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0697916666666666,0.1163194444444444,0.0697916666666666,0.1171585648148148,0.0699652777777777,0.1143819444444444
1500.0,0.1022166666666666,0.0597222222222222,0.1032638888888889,1.4993678118693383,0.2693183681805619,0.07225,1.5192436249999446,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D8_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0597222222222222,0.0594223486598483,36.0,4.0,0.1163333333333333,0.07225,0.1159930555555555,0.07221875,0.1144450694444444,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0652777777777777,0.1145833333333333,0.0652777777777777,0.1153935185185185,0.0649016203703703,0.1106354166666666
1500.0,0.1089666666666666,0.05625,0.1096527777777777,2.2867042879087287,0.3061605257423122,0.0882916666666666,1.4577359170000364,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D8_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,0,0.06,0.08,0.0,70.0,10.0,0,0.05625,0.0557926591424182,38.0,4.0,0.1262083333333333,0.0882916666666666,0.1254166666666666,0.0887569444444444,0.1278229861111111,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0819444444444444,0.1239583333333333,0.0819444444444444,0.1247974537037037,0.0822048611111111,0.1242722800925926
1500.0,0.06575,0.0597222222222222,0.0686111111111111,2.953194475714351,0.1571726048871289,0.0170833333333333,1.449207749999914,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D8_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0597222222222222,0.0591315833270793,34.0,4.0,0.0688333333333333,0.0170833333333333,0.0685520833333333,0.0170312499999999,0.0687057291666666,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0145833333333333,0.0694444444444444,0.0145833333333333,0.069849537037037,0.0146412037037037,0.0688237847222222
1500.0,0.1058916666666666,0.05625,0.0900694444444444,3.362380925129052,0.1988434398142625,0.081375,1.5979273749999263,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D8_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,0,0.1,0.1,0.001,70.0,10.0,0,0.05625,0.0555775238149741,37.0,4.0,0.12175,0.081375,0.1212916666666666,0.0818993055555555,0.1222705902777777,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0409722222222222,0.0958333333333333,0.0409722222222222,0.0964699074074074,0.0416666666666666,0.0912207754629629
1500.0,0.0619583333333333,0.0597222222222222,0.0679861111111111,2.789376549848757,0.1454913613401142,0.01,1.6007075830000304,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D8_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0597222222222222,0.0591643469122524,33.0,4.0,0.063625,0.01,0.0633958333333333,0.0100208333333333,0.0629630208333333,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0142361111111111,0.06875,0.0142361111111111,0.0692418981481481,0.0142650462962962,0.0684869791666666
1500.0,0.084325,0.05625,0.0825694444444444,2.5761779661401647,0.1467811395846963,0.0504583333333333,1.59093929200003,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D8_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,0,0.16,0.1,0.003,100.0,12.0,0,0.05625,0.0557347644067719,36.0,4.0,0.094,0.0504583333333333,0.0935034722222222,0.0506666666666666,0.0963150347222222,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0298611111111111,0.0861111111111111,0.0298611111111111,0.0868634259259259,0.030324074074074,0.0820043402777778
1500.0,0.0591999999999999,0.0597222222222222,0.0626388888888889,2.758557432822513,0.0895761533610187,0.0062916666666666,1.5721157079999557,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D8_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0597222222222222,0.0591705107356577,32.0,4.0,0.060125,0.0062916666666666,0.0600069444444444,0.0063680555555555,0.0599119097222222,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0045138888888888,0.0614583333333333,0.0045138888888888,0.0614004629629629,0.0042534722222222,0.0602702546296296
1500.0,0.1429916666666666,0.05625,0.1394444444444444,2.008750097933069,0.4156009405800654,0.1419166666666666,2.0151497919998747,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D8_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,1,0.03,0.05,0.0,50.0,8.0,0,0.05625,0.0558482499804133,3168.0,4.0,0.171,0.1419166666666666,0.1705208333333333,0.14215625,0.1720050347222222,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.1309027777777777,0.1638888888888889,0.1309027777777777,0.1660590277777777,0.1302662037037037,0.1640381944444444
1500.0,0.139175,0.0597222222222222,0.1183333333333333,1.9929454989704072,0.3425554275811373,0.1307916666666666,2.004045790999953,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D8_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,1,0.03,0.05,0.0,50.0,8.0,0,0.0597222222222222,0.0593236331224281,2943.0,4.0,0.165,0.1307916666666666,0.1649965277777777,0.1306805555555555,0.1627870138888889,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0871527777777777,0.134375,0.0871527777777777,0.1348668981481481,0.0866030092592592,0.1286669560185185
1500.0,0.149175,0.05625,0.1622916666666666,2.687205142315126,0.4382976347570981,0.1507916666666666,2.0863441669998792,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D8_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,1,0.06,0.08,0.0,70.0,10.0,0,0.05625,0.0557125589715369,3200.0,4.0,0.1789583333333333,0.1507916666666666,0.1783055555555555,0.1513298611111111,0.1796019791666666,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.1607638888888889,0.1927083333333333,0.1607638888888889,0.194386574074074,0.1614004629629629,0.1896863425925925
1500.0,0.1337916666666667,0.0597222222222222,0.1220833333333333,2.585369938553514,0.3246782519456503,0.121875,2.01539774999992,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D8_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,1,0.06,0.08,0.0,70.0,10.0,0,0.0597222222222222,0.0592051482345115,2386.0,4.0,0.1578333333333333,0.121875,0.1572777777777777,0.1216215277777777,0.1553026388888889,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0909722222222222,0.1388888888888889,0.0909722222222222,0.1395543981481481,0.0909722222222222,0.1323518518518519
1500.0,0.1370916666666666,0.05625,0.1558333333333333,2.9829755525965647,0.3980786547153863,0.1332916666666666,2.1716006669998933,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D8_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,1,0.1,0.1,0.001,70.0,10.0,0,0.05625,0.0556534048894806,2855.0,4.0,0.163375,0.1332916666666666,0.1628958333333333,0.1338194444444444,0.1650561805555555,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.1513888888888888,0.184375,0.1513888888888888,0.1859085648148148,0.152199074074074,0.1820176504629629
1500.0,0.1362,0.0597222222222222,0.1227083333333333,2.9024915364284407,0.2744305871946971,0.12525,2.1637308750000557,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D8_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,1,0.1,0.1,0.001,70.0,10.0,0,0.0597222222222222,0.0591417239149365,2538.0,4.0,0.1609166666666666,0.12525,0.16075,0.1251041666666666,0.1582144791666666,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0913194444444444,0.1395833333333333,0.0913194444444444,0.140162037037037,0.0907118055555555,0.1322112268518518
1500.0,0.146,0.05625,0.1839583333333333,2.9665327054970936,0.3966470546666252,0.1470833333333333,2.176119457999903,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D8_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,1,0.16,0.1,0.003,100.0,12.0,0,0.05625,0.0556566934589005,3118.0,4.0,0.1750833333333333,0.1470833333333333,0.1746597222222222,0.1473229166666666,0.1762368055555555,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.1947916666666666,0.2211805555555555,0.1947916666666666,0.2230034722222222,0.1947627314814814,0.2165737847222222
1500.0,0.133425,0.0597222222222222,0.1142361111111111,3.001200638335591,0.1953737536592034,0.1214166666666666,2.1074171249999836,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D8_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,1,0.16,0.1,0.003,100.0,12.0,0,0.0597222222222222,0.0591219820945551,2305.0,4.0,0.157375,0.1214166666666666,0.1571770833333333,0.1213819444444444,0.1550995833333333,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.078125,0.1284722222222222,0.078125,0.1281539351851851,0.0783854166666666,0.1219007523148148
1500.0,0.1859666666666666,0.05625,0.1329166666666666,1.283349993286362,0.3957944426074354,0.2155833333333333,5.045576333000099,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D8_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,2,0.03,0.05,0.0,50.0,8.0,0,0.05625,0.0559933300013427,23435.0,4.0,0.2287083333333333,0.2155833333333333,0.2282916666666666,0.2154791666666666,0.2323536805555555,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.1166666666666666,0.1545138888888889,0.1166666666666666,0.1563368055555555,0.1164930555555555,0.1527986111111111
1500.0,0.1778416666666667,0.0597222222222222,0.1293055555555555,1.1164347787302844,0.4027114480586126,0.1918333333333333,4.757174458000009,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D8_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,2,0.03,0.05,0.0,50.0,8.0,0,0.0597222222222222,0.0594989352664761,21527.0,4.0,0.215875,0.1918333333333333,0.2154548611111111,0.1917152777777777,0.2132226388888889,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.1017361111111111,0.1482638888888889,0.1017361111111111,0.1491898148148148,0.1013599537037037,0.1410133101851851
1500.0,0.1472,0.05625,0.1036111111111111,1.8533234169959971,0.3041975727210554,0.149625,4.216955791999908,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D8_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,2,0.06,0.08,0.0,70.0,10.0,0,0.05625,0.0558793353166008,16077.0,4.0,0.1767083333333333,0.149625,0.1762604166666666,0.1500555555555555,0.1784674652777778,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0670138888888888,0.1145833333333333,0.0670138888888888,0.1154513888888889,0.0673900462962962,0.1122853009259259
1500.0,0.1448083333333333,0.0597222222222222,0.1131944444444444,1.5957488963058242,0.3558613562679206,0.1390833333333333,4.135454416999892,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D8_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,2,0.06,0.08,0.0,70.0,10.0,0,0.0597222222222222,0.059403072442961,15726.0,4.0,0.1722916666666666,0.1390833333333333,0.1720868055555555,0.1387604166666666,0.1695030902777777,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0798611111111111,0.1274305555555555,0.0798611111111111,0.1288194444444444,0.0791956018518518,0.122558449074074
1500.0,0.1600416666666666,0.05625,0.1745138888888888,2.0315908209934186,0.4333584591712857,0.170625,4.647085167000114,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D8_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,2,0.1,0.1,0.001,70.0,10.0,0,0.05625,0.0558436818358013,18980.0,4.0,0.1937916666666666,0.170625,0.1933194444444444,0.1708784722222222,0.1956574652777778,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.1777777777777777,0.2083333333333333,0.1777777777777777,0.2102719907407407,0.1779224537037037,0.2035109953703703
1500.0,0.1473916666666666,0.0597222222222222,0.1332638888888889,1.8491096875204485,0.3896012261859775,0.1440833333333333,4.346411499999931,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D8_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,2,0.1,0.1,0.001,70.0,10.0,0,0.0597222222222222,0.0593524002847181,16298.0,4.0,0.175875,0.1440833333333333,0.1754201388888888,0.1436041666666666,0.1734262152777778,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.1131944444444444,0.1548611111111111,0.1131944444444444,0.1556712962962962,0.1125578703703703,0.1497369791666666
1500.0,0.2086166666666666,0.4263194444444445,0.4231250000000001,2.1771896661086685,0.651163589163268,0.2550416666666666,5.632913084000165,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D8_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,2,0.16,0.1,0.003,100.0,12.0,0,0.4263194444444445,0.4258840065112227,27757.0,4.0,0.2594583333333333,0.2550416666666666,0.2592534722222221,0.2548472222222221,0.2644933333333333,0.5975694444444445,0.5458333333333333,0.5975694444444445,0.5486400462962963,0.5964988425925926,0.548994212962963,0.5892361111111111,0.540625,0.5892361111111111,0.5402488425925925,0.588454861111111,0.5397618634259258
1500.0,0.1693,0.6695138888888887,0.4030555555555556,2.3051135963233373,0.6722673142597243,0.1785,4.773401584000112,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D8_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6695138888888887,0.6690528661696241,20033.0,4.0,0.2050416666666666,0.1785,0.2043472222222222,0.17828125,0.2018540972222222,0.9961805555555556,0.871875,0.9961805555555556,0.8717881944444444,0.996585648148148,0.8749479166666666,0.575,0.51875,0.575,0.520630787037037,0.5730613425925926,0.5264204282407409
1500.0,0.1668083333333333,0.05625,0.0952083333333333,0.9479245763092478,0.2872027411142615,0.1824166666666666,7.131283457999871,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D8_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,3,0.03,0.05,0.0,50.0,8.0,0,0.05625,0.0560604150847381,27552.0,4.0,0.202875,0.1824166666666666,0.2025138888888889,0.1828333333333333,0.2054763888888889,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0534722222222222,0.1034722222222222,0.0534722222222222,0.1039351851851851,0.0535879629629629,0.1008891782407407
1500.0,0.1507416666666666,0.0597222222222222,0.0902777777777777,0.7969434302573074,0.2746076934520503,0.1475416666666666,6.671366208000109,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D8_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,3,0.03,0.05,0.0,50.0,8.0,0,0.0597222222222222,0.0595628335361707,24710.0,4.0,0.1799166666666666,0.1475416666666666,0.1799444444444444,0.1476006944444444,0.1768395138888888,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.046875,0.0979166666666666,0.046875,0.0978009259259259,0.0468171296296296,0.0955083912037037
1500.0,0.1246166666666666,0.05625,0.0770138888888889,1.167760425644738,0.1986296098348159,0.1125416666666666,5.748180957999921,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D8_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,3,0.06,0.08,0.0,70.0,10.0,0,0.05625,0.056016447914871,18835.0,4.0,0.1467083333333333,0.1125416666666666,0.1466215277777777,0.1126215277777777,0.147675625,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0229166666666666,0.0791666666666666,0.0229166666666666,0.0799479166666666,0.0233796296296296,0.0761724537037037
1500.0,0.1108083333333333,0.0597222222222222,0.073125,1.1933024544081097,0.1880123235488907,0.0855416666666666,5.227765167000143,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D8_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,3,0.06,0.08,0.0,70.0,10.0,0,0.0597222222222222,0.0594835617313406,15141.0,4.0,0.1275833333333333,0.0855416666666666,0.1274895833333333,0.0854722222222222,0.1254304166666666,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.025,0.0763888888888889,0.025,0.076417824074074,0.0248263888888888,0.0770815972222222
1500.0,0.0922583333333333,0.05625,0.0723611111111111,1.517816058105485,0.1765876811797205,0.0601666666666666,4.736116291999906,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D8_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,3,0.1,0.1,0.001,70.0,10.0,0,0.05625,0.0559464367883789,10717.0,4.0,0.103875,0.0601666666666666,0.1034722222222222,0.0600069444444444,0.1042484722222222,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0131944444444444,0.0725694444444444,0.0131944444444444,0.0734085648148148,0.0135706018518518,0.0681935763888889
1500.0,0.0937083333333333,0.0597222222222222,0.0709722222222222,1.409170720208061,0.1501461829534648,0.0585416666666666,4.704623666000089,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D8_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,3,0.1,0.1,0.001,70.0,10.0,0,0.0597222222222222,0.0594403880781806,10626.0,4.0,0.1050833333333333,0.0585416666666666,0.1047673611111111,0.0586215277777777,0.1032112847222222,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0201388888888888,0.0732638888888888,0.0201388888888888,0.0735821759259259,0.0203993055555555,0.0734771412037037
1500.0,0.0909166666666666,0.05625,0.0727777777777777,1.5570336050330822,0.1764770849111065,0.0577083333333333,4.712352167000063,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D8_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,3,0.16,0.1,0.003,100.0,12.0,0,0.05625,0.0559385932789933,10447.0,4.0,0.1020416666666666,0.0577083333333333,0.1016701388888888,0.0575208333333333,0.1022142013888888,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0145833333333333,0.0732638888888888,0.0145833333333333,0.0740451388888888,0.0150752314814814,0.069388599537037
1500.0,0.090575,0.0597222222222222,0.0751388888888889,1.434858998986515,0.158588507451981,0.05275,4.631919583000126,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D8_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,8.0,3,0.16,0.1,0.003,100.0,12.0,0,0.0597222222222222,0.0594352504224249,9712.0,4.0,0.1007916666666666,0.05275,0.1005243055555555,0.05278125,0.0984322569444444,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0270833333333333,0.0788194444444444,0.0270833333333333,0.0788483796296296,0.0271122685185185,0.0790112847222222
1500.0,0.10335,0.05625,0.1254861111111111,2.660079706107418,0.3592320285386706,0.0795,1.4409826670000712,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D8_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,0,0.03,0.05,0.0,50.0,8.0,0,0.05625,0.0557179840587785,38.0,4.0,0.118875,0.0795,0.1182986111111111,0.0796944444444444,0.1203596527777777,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.1052083333333333,0.1447916666666666,0.1052083333333333,0.1466724537037037,0.1054976851851851,0.1436626157407407
1500.0,0.117375,0.0597222222222222,0.1215972222222222,2.718851445740477,0.4168040895530672,0.0970833333333333,1.4379260829998657,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D8_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0597222222222222,0.0591784519330741,36.0,4.0,0.1364583333333333,0.0970833333333333,0.1360208333333333,0.0970590277777777,0.13492875,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0951388888888888,0.1388888888888889,0.0951388888888888,0.1396412037037037,0.0941261574074074,0.1345118634259259
1500.0,0.0933666666666666,0.05625,0.0890277777777777,3.63990426814387,0.2298423174705929,0.0662916666666666,1.432323709000002,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D8_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,0,0.06,0.08,0.0,70.0,10.0,0,0.05625,0.0555220191463712,37.0,4.0,0.1062083333333333,0.0662916666666666,0.105736111111111,0.0665763888888888,0.1093835416666666,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0392361111111111,0.0944444444444444,0.0392361111111111,0.0949652777777777,0.0393229166666666,0.0895023148148148
1500.0,0.112675,0.0597222222222222,0.1274305555555556,3.895529069889145,0.4025612904769837,0.08725,1.4335086250000586,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D8_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0597222222222222,0.0589431164082443,36.0,4.0,0.1297916666666666,0.08725,0.1292604166666666,0.0873159722222222,0.1269851041666666,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.1006944444444444,0.1461805555555555,0.1006944444444444,0.1465277777777777,0.1000868055555555,0.1395703125
1500.0,0.1027916666666666,0.05625,0.1027083333333333,4.5777003410231965,0.2655704478046095,0.0816666666666666,1.5767132909998054,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D8_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,0,0.1,0.1,0.001,70.0,10.0,0,0.05625,0.0553344599317953,37.0,4.0,0.1187083333333333,0.0816666666666666,0.1182777777777777,0.0822881944444444,0.1223232291666666,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.059375,0.1121527777777777,0.059375,0.1123263888888888,0.059230324074074,0.1056863425925925
1500.0,0.1213416666666666,0.0597222222222222,0.1202777777777777,4.992168752088534,0.214710762078133,0.1014166666666666,1.571713040999839,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D8_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0597222222222222,0.0587237884718045,36.0,4.0,0.1412916666666666,0.1014166666666666,0.1411215277777777,0.1014375,0.1386559722222222,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0861111111111111,0.1357638888888888,0.0861111111111111,0.1360243055555555,0.0855034722222222,0.1279620949074074
1500.0,0.094525,0.05625,0.0957638888888889,4.309542689423986,0.2268410696210142,0.0694583333333333,1.578133125000022,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D8_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,0,0.16,0.1,0.003,100.0,12.0,0,0.05625,0.0553880914621152,38.0,4.0,0.108,0.0694583333333333,0.1075381944444444,0.0699131944444444,0.1120616666666666,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0524305555555555,0.1038194444444444,0.0524305555555555,0.1042824074074073,0.0524884259259259,0.100081886574074
1500.0,0.0863083333333333,0.0597222222222222,0.1069444444444444,3.391983216862149,0.2652771237060733,0.0484583333333333,1.578458499999897,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D8_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0597222222222222,0.0590438255788497,35.0,4.0,0.0956666666666666,0.0484583333333333,0.0953472222222222,0.0483333333333333,0.0946407986111111,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0694444444444444,0.1190972222222222,0.0694444444444444,0.1197048611111111,0.0691261574074074,0.1141964699074074
1500.0,0.2361333333333333,0.05625,0.2673611111111111,1.1553162483653758,0.6394191597979288,0.29475,2.367650958000013,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D8_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,1,0.03,0.05,0.0,50.0,8.0,0,0.05625,0.0560189367503269,5768.0,4.0,0.29475,0.29475,0.2943055555555555,0.2952118055555555,0.2981138888888889,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.3333333333333333,0.3326388888888889,0.3333333333333333,0.3341724537037037,0.3340277777777777,0.3308324652777777
1500.0,0.3133666666666667,0.6701388888888887,0.5572222222222223,1.56332870823997,0.5317050233439036,0.4056666666666667,2.496479249999993,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D8_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6701388888888887,0.6698262231472407,7633.0,4.0,0.39475,0.4056666666666667,0.3942604166666666,0.4063402777777777,0.3902852430555555,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.8145833333333333,0.7215277777777778,0.8145833333333333,0.7235821759259257,0.8153067129629629,0.7253055555555556
1500.0,0.2325,0.05625,0.2147222222222222,1.5419644242378978,0.5772993080248097,0.2883333333333333,2.326434625000047,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D8_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,1,0.06,0.08,0.0,70.0,10.0,0,0.05625,0.0559416071151524,5764.0,4.0,0.2897916666666666,0.2883333333333333,0.2896909722222222,0.2889583333333333,0.2930591666666666,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.2423611111111111,0.2614583333333333,0.2423611111111111,0.2634837962962962,0.2434606481481481,0.2572826967592592
1500.0,0.4753916666666667,0.6701388888888887,0.6737499999999998,2.0746221238423668,0.0812241854995811,0.6684583333333334,2.352522874999977,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D8_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6701388888888887,0.6697239644641203,5888.0,4.0,0.6094166666666667,0.6684583333333334,0.6093888888888889,0.6686770833333333,0.6066598611111111,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9958333333333332,0.8756944444444444,0.9958333333333332,0.8775173611111111,0.9960069444444444,0.8746802662037036
1500.0,0.5949916666666666,0.6715277777777776,0.6733333333333331,2.198744676867139,0.0545824270116688,0.8598333333333333,2.3245570420001513,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D8_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6715277777777776,0.6710880288424041,3873.0,4.0,0.767125,0.8598333333333333,0.7682083333333334,0.85990625,0.7647576041666668,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9979166666666668,0.8743055555555556,0.9979166666666668,0.8745949074074073,0.9980034722222222,0.8760133101851852
1500.0,0.5921583333333333,0.6701388888888887,0.6752777777777776,2.345045330303911,0.0606036495792621,0.85775,2.333252375000029,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D8_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6701388888888887,0.669669879822828,4020.0,4.0,0.7640416666666666,0.85775,0.7642291666666666,0.8578159722222222,0.7627877083333333,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9986111111111112,0.8777777777777778,0.9986111111111112,0.8796296296296295,0.9986400462962962,0.8768509837962963
1500.0,0.6085583333333332,0.6715277777777776,0.6749305555555554,2.143228112789312,0.0512528132961421,0.8828333333333334,2.284299042000157,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D8_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6715277777777776,0.6710991321552198,3466.0,4.0,0.7852916666666667,0.8828333333333334,0.7859201388888888,0.8824409722222222,0.7833192361111111,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9986111111111112,0.8760416666666667,0.9986111111111112,0.8762442129629628,0.9987847222222224,0.8767407407407407
1500.0,0.5975666666666666,0.6701388888888887,0.6755555555555554,2.374603073478252,0.0475924168679965,0.8671666666666666,2.280384624999897,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D8_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6701388888888887,0.669663968274193,3271.0,4.0,0.7713333333333333,0.8671666666666666,0.77128125,0.86725,0.77052875,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9989583333333332,0.878125,0.9989583333333332,0.8800347222222222,0.9990162037037036,0.8771672453703704
1500.0,0.1516,0.05625,0.0910416666666666,0.919815652779702,0.2656447443631622,0.1567916666666666,5.689929499999835,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D8_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,2,0.03,0.05,0.0,50.0,8.0,0,0.05625,0.056066036869444,17071.0,4.0,0.1825416666666666,0.1567916666666666,0.1822083333333333,0.1569340277777777,0.1841703819444444,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0430555555555555,0.0972222222222222,0.0430555555555555,0.0975405092592592,0.0433449074074074,0.0925954861111111
1500.0,0.1346916666666666,0.0597222222222222,0.0938888888888889,0.8654489735983039,0.3222334957768119,0.1234166666666666,5.055686166999976,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D8_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,2,0.03,0.05,0.0,50.0,8.0,0,0.0597222222222222,0.0595491324275025,13802.0,4.0,0.1590416666666666,0.1234166666666666,0.1589583333333333,0.1231909722222222,0.1566154166666666,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.053125,0.1027777777777777,0.053125,0.1029513888888888,0.052980324074074,0.1005966435185185
1500.0,0.1111583333333333,0.05625,0.0797916666666666,1.46386861776348,0.1996093930325687,0.0900416666666666,4.382060666999905,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D8_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,2,0.06,0.08,0.0,70.0,10.0,0,0.05625,0.0559572262764473,10199.0,4.0,0.12875,0.0900416666666666,0.12859375,0.0900173611111111,0.1290573611111111,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0263888888888888,0.0826388888888888,0.0263888888888888,0.0835069444444444,0.0271412037037037,0.079310474537037
1500.0,0.1121,0.0597222222222222,0.0784722222222222,1.3673425289190912,0.2445271593024003,0.0855416666666666,4.252812292000044,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D8_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,2,0.06,0.08,0.0,70.0,10.0,0,0.0597222222222222,0.0594487537164384,9543.0,4.0,0.128875,0.0855416666666666,0.1285381944444444,0.0852326388888888,0.1253419097222222,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0329861111111111,0.0833333333333333,0.0329861111111111,0.083449074074074,0.0328703703703703,0.0837543402777777
1500.0,0.093775,0.05625,0.0775,1.8240580160099504,0.1880405704494783,0.061125,3.941542125000069,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D8_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,2,0.1,0.1,0.001,70.0,10.0,0,0.05625,0.055885188396798,7018.0,4.0,0.1055833333333333,0.061125,0.1053680555555555,0.0610138888888888,0.1051593055555555,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0222222222222222,0.0795138888888888,0.0222222222222222,0.0802083333333333,0.0229456018518518,0.0758634259259259
1500.0,0.1049833333333333,0.0597222222222222,0.0898611111111111,1.6205518079329249,0.2425467912143319,0.0757083333333333,4.182579165999869,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D8_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,2,0.1,0.1,0.001,70.0,10.0,0,0.0597222222222222,0.0593981118606356,8321.0,4.0,0.1197916666666666,0.0757083333333333,0.1195034722222222,0.0754999999999999,0.1172198611111111,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0454861111111111,0.0972222222222222,0.0454861111111111,0.0970486111111111,0.0452256944444444,0.0942424768518518
1500.0,0.0859916666666666,0.05625,0.0870138888888888,1.98192525518844,0.2120465854086828,0.0492083333333333,3.62672279100002,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D8_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,2,0.16,0.1,0.003,100.0,12.0,0,0.05625,0.0558536149489623,5327.0,4.0,0.0954166666666666,0.0492083333333333,0.0950763888888888,0.0492222222222222,0.0953403472222222,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0354166666666666,0.0916666666666666,0.0354166666666666,0.0920717592592592,0.0355034722222222,0.0863715277777777
1500.0,0.1053166666666666,0.0597222222222222,0.1033333333333333,1.604487691561701,0.2071778487170015,0.0782083333333333,4.164210416999822,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D8_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,2,0.16,0.1,0.003,100.0,12.0,0,0.0597222222222222,0.0594013246839098,8258.0,4.0,0.120625,0.0782083333333333,0.1205972222222222,0.0780590277777777,0.1192438194444444,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0631944444444444,0.1142361111111111,0.0631944444444444,0.1150462962962962,0.0628761574074074,0.1090677083333333
1500.0,0.16315,0.05625,0.1003472222222222,0.7738110530719794,0.300274633601013,0.1769583333333333,10.394677874999845,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D8_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,3,0.03,0.05,0.0,50.0,8.0,0,0.05625,0.0560952377893856,27831.0,4.0,0.198125,0.1769583333333333,0.1978090277777777,0.1770868055555555,0.2007341666666666,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0590277777777777,0.1097222222222222,0.0590277777777777,0.11015625,0.0589988425925925,0.1055014467592592
1500.0,0.1588583333333333,0.0597222222222222,0.0954861111111111,0.6819354947059979,0.3011092085506238,0.1605,9.964771165999991,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D8_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,3,0.03,0.05,0.0,50.0,8.0,0,0.0597222222222222,0.059585835123281,26669.0,4.0,0.190625,0.1605,0.1905590277777777,0.1605555555555555,0.1875372222222222,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0555555555555555,0.1048611111111111,0.0555555555555555,0.1050636574074073,0.0554398148148148,0.1026336805555555
1500.0,0.1125583333333333,0.05625,0.079375,0.8285543989158062,0.2024447941283725,0.0922083333333333,7.340364541999861,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D8_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,3,0.06,0.08,0.0,70.0,10.0,0,0.05625,0.0560842891202168,16460.0,4.0,0.1305833333333333,0.0922083333333333,0.1304409722222222,0.0922708333333333,0.1309164930555555,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.025,0.0819444444444444,0.025,0.0827256944444444,0.0255787037037037,0.0780648148148148
1500.0,0.1179333333333333,0.0597222222222222,0.0711805555555555,0.7458710568930452,0.2257549787488806,0.0959583333333333,7.374291500000027,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D8_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,3,0.06,0.08,0.0,70.0,10.0,0,0.0597222222222222,0.0595730480108436,16438.0,4.0,0.1367916666666666,0.0959583333333333,0.1366215277777777,0.0960243055555555,0.1341814930555555,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0225694444444444,0.0739583333333333,0.0225694444444444,0.0741898148148148,0.0229166666666666,0.0754406828703703
1500.0,0.0928666666666666,0.05625,0.0738888888888888,1.072843664757402,0.1714410040902248,0.0615,6.18590337500018,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D8_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,3,0.1,0.1,0.001,70.0,10.0,0,0.05625,0.0560354312670485,11216.0,4.0,0.10475,0.0615,0.1044513888888888,0.0613888888888888,0.1053734722222222,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0159722222222222,0.0746527777777777,0.0159722222222222,0.0751157407407407,0.0164641203703703,0.0705393518518518
1500.0,0.1012,0.0597222222222222,0.0699305555555555,0.9745027426550982,0.1895175723335735,0.070875,6.527761790999875,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D8_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,3,0.1,0.1,0.001,70.0,10.0,0,0.0597222222222222,0.0595273216736912,12574.0,4.0,0.1150416666666666,0.070875,0.1150104166666666,0.0706666666666666,0.113179375,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0201388888888888,0.0722222222222222,0.0201388888888888,0.0725983796296296,0.0203993055555555,0.0733967013888889
1500.0,0.0921833333333333,0.05625,0.0763194444444444,1.0707465317918468,0.1748513012653153,0.0609583333333333,6.141781290999916,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D8_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,3,0.16,0.1,0.003,100.0,12.0,0,0.05625,0.0560358506936416,11048.0,4.0,0.1039583333333333,0.0609583333333333,0.1037430555555555,0.0610416666666666,0.1050484722222222,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0211805555555555,0.078125,0.0211805555555555,0.0786168981481481,0.0215856481481481,0.0747118055555555
1500.0,0.0923083333333333,0.0597222222222222,0.0726388888888888,1.0038798094995796,0.1820701785879923,0.0574166666666666,5.904756625000118,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D8_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,8.0,3,0.16,0.1,0.003,100.0,12.0,0,0.0597222222222222,0.0595214462603223,10344.0,4.0,0.1034583333333333,0.0574166666666666,0.1031666666666666,0.0575034722222222,0.1022327083333333,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0239583333333333,0.0756944444444444,0.0239583333333333,0.0756655092592592,0.0242766203703703,0.0766004050925926
1500.0,0.064075,0.05625,0.0656944444444444,3.5014548189343673,0.0322186290922071,0.014,1.5175752499999362,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D16_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,0,0.03,0.05,0.0,50.0,8.0,0,0.05625,0.0555497090362131,38.0,4.0,0.0664583333333333,0.014,0.0659583333333333,0.0138506944444444,0.0661714236111111,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0013888888888888,0.0635416666666666,0.0013888888888888,0.0641203703703703,0.0013599537037037,0.0581822916666666
1500.0,0.0657666666666666,0.0597222222222222,0.0609027777777777,3.556028586296712,0.0383977754990606,0.0159583333333333,1.5596313329999705,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D16_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0597222222222222,0.0590110165049628,36.0,4.0,0.068625,0.0159583333333333,0.0686180555555555,0.0158055555555555,0.0677722569444444,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0027777777777777,0.059375,0.0027777777777777,0.0592592592592592,0.002662037037037,0.0588897569444444
1500.0,0.0592083333333333,0.05625,0.0654166666666666,3.444315278799975,0.0220765857704817,0.0077083333333333,1.4411209170000348,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D16_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,0,0.06,0.08,0.0,70.0,10.0,0,0.05625,0.05556113694424,35.0,4.0,0.0603333333333333,0.0077083333333333,0.0598159722222222,0.0076319444444444,0.0609535763888888,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0010416666666666,0.0631944444444444,0.0010416666666666,0.0637442129629629,0.0009837962962962,0.0578674768518518
1500.0,0.0616916666666666,0.0597222222222222,0.0606944444444444,3.5804414540626324,0.0209840467770854,0.0096666666666666,1.4461464580001575,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D16_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0597222222222222,0.0590061339314097,35.0,4.0,0.0632916666666666,0.0096666666666666,0.0631527777777777,0.0096458333333333,0.0626562847222222,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0020833333333333,0.0590277777777777,0.0020833333333333,0.0588541666666666,0.0018518518518518,0.0582445023148148
1500.0,0.05705,0.05625,0.0654166666666666,3.505940212952107,0.0177211776623594,0.00475,1.5997781670000677,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D16_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,0,0.1,0.1,0.001,70.0,10.0,0,0.05625,0.0555488119574095,33.0,4.0,0.0575833333333333,0.00475,0.0570451388888888,0.00471875,0.0585180555555555,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0010416666666666,0.0631944444444444,0.0010416666666666,0.0637442129629629,0.0009837962962962,0.0578674768518518
1500.0,0.0603333333333333,0.0597222222222222,0.0588194444444444,3.570095319710883,0.0147428982063055,0.0072916666666666,1.6026687500000207,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D16_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0597222222222222,0.05900820315828,35.0,4.0,0.0614583333333333,0.0072916666666666,0.0612534722222222,0.0072395833333333,0.0606778819444444,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0010416666666666,0.0569444444444444,0.0010416666666666,0.056886574074074,0.0008680555555555,0.0573353587962963
1500.0,0.056375,0.05625,0.0654861111111111,3.436688901599162,0.0113169267438923,0.003125,1.600468625000076,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D16_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,0,0.16,0.1,0.003,100.0,12.0,0,0.05625,0.0555626622196801,31.0,4.0,0.0565833333333333,0.003125,0.05596875,0.0031805555555555,0.0572643402777777,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0006944444444444,0.0631944444444444,0.0006944444444444,0.0637442129629629,0.0007523148148148,0.0576903935185185
1500.0,0.058625,0.0597222222222222,0.0588888888888888,3.4232106491818346,0.0114555488735066,0.0052083333333333,1.6312284580001233,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D16_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0597222222222222,0.0590375800923858,36.0,4.0,0.0593333333333333,0.0052083333333333,0.0591527777777777,0.0051493055555555,0.0589205555555555,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0006944444444444,0.0569444444444444,0.0006944444444444,0.056886574074074,0.000636574074074,0.0571582754629629
1500.0,0.1942666666666666,0.05625,0.1613888888888889,2.4635510507731566,0.4455485472447524,0.2242916666666666,2.131424749999951,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D16_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,1,0.03,0.05,0.0,50.0,8.0,0,0.05625,0.0557572897898453,4897.0,4.0,0.23875,0.2242916666666666,0.2389861111111111,0.2239270833333333,0.2395934027777777,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.1635416666666666,0.1923611111111111,0.1635416666666666,0.1938368055555555,0.1647280092592592,0.1918897569444444
1500.0,0.159575,0.0597222222222222,0.1428472222222222,1.8386366381166084,0.4007477282319992,0.1635833333333333,2.076511167000035,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D16_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,1,0.03,0.05,0.0,50.0,8.0,0,0.0597222222222222,0.0593544948945989,3351.0,4.0,0.192125,0.1635833333333333,0.1920208333333333,0.1632916666666666,0.1896884375,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.1295138888888889,0.1673611111111111,0.1295138888888889,0.1682002314814814,0.1275752314814814,0.1621938657407407
1500.0,0.192075,0.05625,0.2022222222222222,2.384711231478894,0.5099618467195903,0.2217083333333333,2.1280468749998818,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D16_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,1,0.06,0.08,0.0,70.0,10.0,0,0.05625,0.0557730577537042,4728.0,4.0,0.236125,0.2217083333333333,0.2362569444444444,0.2215659722222222,0.2375389236111111,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.2232638888888889,0.2451388888888888,0.2232638888888889,0.2467592592592592,0.2238136574074073,0.2404447337962962
1500.0,0.1553333333333333,0.0597222222222222,0.1361111111111111,2.331098070899385,0.3713891594293453,0.1566666666666666,2.0581044160001056,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D16_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,1,0.06,0.08,0.0,70.0,10.0,0,0.0597222222222222,0.0592560026080423,3278.0,4.0,0.1865,0.1566666666666666,0.1862118055555555,0.1564791666666666,0.1840506944444444,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.1180555555555555,0.1583333333333333,0.1180555555555555,0.1587384259259259,0.1166087962962962,0.1533926504629629
1500.0,0.2140166666666666,0.37625,0.3799305555555556,2.922154154355638,0.6524925281583556,0.2540833333333333,2.3161932499999693,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D16_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,1,0.1,0.1,0.001,70.0,10.0,0,0.37625,0.3756655691691288,5576.0,4.0,0.264625,0.2540833333333333,0.2643993055555555,0.2536458333333333,0.2641019791666666,0.5197916666666667,0.4815972222222222,0.5197916666666667,0.4839409722222221,0.5176215277777778,0.4839140625,0.5118055555555555,0.4819444444444444,0.5118055555555555,0.4821469907407407,0.5111979166666667,0.4766831597222222
1500.0,0.1481583333333333,0.0597222222222222,0.1297916666666667,2.6904018234968095,0.3354934050044822,0.14525,2.1669192499998644,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D16_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,1,0.1,0.1,0.001,70.0,10.0,0,0.0597222222222222,0.0591841418575228,3088.0,4.0,0.1769583333333333,0.14525,0.1766597222222221,0.1448298611111111,0.1744428819444444,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.1079861111111111,0.15,0.1079861111111111,0.1504050925925925,0.1068287037037036,0.1452902199074074
1500.0,0.1501416666666666,0.05625,0.1803472222222222,2.853970212283,0.4051288103166427,0.1534583333333333,2.1676249160000225,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D16_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,1,0.16,0.1,0.003,100.0,12.0,0,0.05625,0.0556792059575434,3049.0,4.0,0.1805,0.1534583333333333,0.1800590277777777,0.1527881944444444,0.1808344097222222,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.1902777777777777,0.2166666666666666,0.1902777777777777,0.2177372685185185,0.1906828703703703,0.2135474537037037
1500.0,0.1564333333333333,0.0597222222222222,0.1484722222222222,2.7388911259187685,0.3619412662426624,0.15825,2.1851780829999825,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D16_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,1,0.16,0.1,0.003,100.0,12.0,0,0.0597222222222222,0.0591744439970384,3374.0,4.0,0.1879166666666666,0.15825,0.1876944444444444,0.1581979166666666,0.1854722222222222,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.1378472222222222,0.1746527777777777,0.1378472222222222,0.1748842592592592,0.1368344907407407,0.1697745949074074
1500.0,0.2814083333333333,0.05625,0.2836805555555555,2.442699404737555,0.640931829404715,0.3623333333333333,6.619736082999907,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D16_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,2,0.03,0.05,0.0,50.0,8.0,0,0.05625,0.0557614601190524,37421.0,4.0,0.3536666666666667,0.3623333333333333,0.3538263888888888,0.3628715277777777,0.3542880208333333,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.3576388888888889,0.3538194444444444,0.3576388888888889,0.3553530092592592,0.3588541666666666,0.3510859375
1500.0,0.2550833333333333,0.0597222222222222,0.2755555555555555,2.463378218102693,0.6543685742379775,0.319375,6.194060166999861,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D16_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,2,0.03,0.05,0.0,50.0,8.0,0,0.0597222222222222,0.0592295465786016,34513.0,4.0,0.318875,0.319375,0.3191631944444444,0.3190555555555555,0.3180404513888889,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.3565972222222222,0.3465277777777777,0.3565972222222222,0.3476273148148147,0.3547743055555555,0.3485656828703704
1500.0,0.2725,0.05625,0.1840972222222222,2.8642481847647243,0.4918015774583057,0.3504166666666666,6.409357500000169,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D16_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,2,0.06,0.08,0.0,70.0,10.0,0,0.05625,0.055677150363047,36104.0,4.0,0.34225,0.3504166666666666,0.342048611111111,0.35040625,0.3439695138888889,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.2010416666666666,0.2225694444444444,0.2010416666666666,0.2242476851851851,0.2024594907407407,0.222990162037037
1500.0,0.3448166666666666,0.6701388888888887,0.4316666666666667,2.6405477601530363,0.6490385016341893,0.4596666666666666,6.832102291999945,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D16_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6701388888888887,0.6696107793368581,39660.0,4.0,0.4368333333333333,0.4596666666666666,0.4371319444444444,0.4599618055555555,0.4344114930555555,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.6072916666666667,0.553125,0.6072916666666667,0.5543692129629628,0.60703125,0.554990162037037
1500.0,0.2350416666666666,0.05625,0.17625,2.967518298671994,0.4344686184713852,0.2879166666666666,6.034528833999957,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D16_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,2,0.1,0.1,0.001,70.0,10.0,0,0.05625,0.0556564963402656,31616.0,4.0,0.29225,0.2879166666666666,0.2918888888888888,0.2880277777777777,0.2925553125,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.1847222222222222,0.2114583333333333,0.1847222222222222,0.2135706018518518,0.186255787037037,0.2098070023148148
1500.0,0.349875,0.3775,0.3627083333333333,3.0203850892431094,0.6519751710375992,0.4702083333333333,6.9655495419999625,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D16_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,2,0.1,0.1,0.001,70.0,10.0,0,0.3775,0.3768959229821513,39539.0,4.0,0.444,0.4702083333333333,0.4438854166666666,0.4704374999999999,0.4430279166666667,0.51875,0.4815972222222222,0.51875,0.4823784722222221,0.5181712962962962,0.4817589699074074,0.5059027777777778,0.4635416666666667,0.5059027777777778,0.4655960648148147,0.5052662037037037,0.4711414930555554
1500.0,0.2521416666666666,0.05625,0.2023611111111111,3.1736169774897314,0.4409378406555653,0.3197083333333333,6.196190333000004,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D16_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,2,0.16,0.1,0.003,100.0,12.0,0,0.05625,0.055615276604502,32788.0,4.0,0.315875,0.3197083333333333,0.3153263888888888,0.3199791666666666,0.3186676041666666,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.2277777777777777,0.2461805555555555,0.2277777777777777,0.2473958333333333,0.2296006944444444,0.2448932291666666
1500.0,0.45145,0.6701388888888887,0.4798611111111111,2.124275534554304,0.5208452700887228,0.630875,6.491785666999931,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D16_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6701388888888887,0.6697140337819779,34995.0,4.0,0.5777916666666667,0.630875,0.57696875,0.6315868055555555,0.5760895833333334,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.6927083333333334,0.6190972222222222,0.6927083333333334,0.6214699074074075,0.6911747685185184,0.6240613425925926
1500.0,0.2217833333333333,0.05625,0.1894444444444444,1.181934482323571,0.5233334442173819,0.2685833333333333,8.893774916999973,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D16_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,3,0.03,0.05,0.0,50.0,8.0,0,0.05625,0.0560136131035352,40609.0,4.0,0.2751666666666666,0.2685833333333333,0.2753229166666666,0.2687673611111111,0.2765732291666667,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.2055555555555555,0.2288194444444444,0.2055555555555555,0.2305844907407407,0.206423611111111,0.2265127314814815
1500.0,0.2320333333333333,0.0597222222222222,0.1964583333333333,1.232096136074836,0.533902774721015,0.279625,8.99872370800017,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D16_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,3,0.03,0.05,0.0,50.0,8.0,0,0.0597222222222222,0.0594758029950072,41145.0,4.0,0.287875,0.279625,0.2879236111111111,0.27940625,0.2855051388888889,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.2190972222222222,0.2392361111111111,0.2190972222222222,0.2402777777777777,0.2179398148148148,0.2363119212962963
1500.0,0.2152083333333333,0.05625,0.138125,1.3114300834515495,0.401100263419382,0.2589583333333333,8.69129083300004,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D16_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,3,0.06,0.08,0.0,70.0,10.0,0,0.05625,0.0559877139833096,39244.0,4.0,0.266625,0.2589583333333333,0.2666631944444444,0.2591944444444444,0.2686106944444444,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.1236111111111111,0.1611111111111111,0.1236111111111111,0.1629918981481481,0.1235821759259259,0.1584334490740741
1500.0,0.2351666666666666,0.0597222222222222,0.1847916666666667,1.4237242025167918,0.4862709312761532,0.2839583333333333,8.982707082999923,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D16_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,3,0.06,0.08,0.0,70.0,10.0,0,0.0597222222222222,0.0594374773817188,41118.0,4.0,0.291875,0.2839583333333333,0.2916631944444444,0.2836388888888888,0.2890637847222223,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.1993055555555555,0.2236111111111111,0.1993055555555555,0.2252314814814814,0.1981192129629629,0.2200274884259259
1500.0,0.1598916666666666,0.05625,0.0923611111111111,1.4039338195118989,0.208808367246017,0.1680416666666666,7.418873915999939,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D16_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,3,0.1,0.1,0.001,70.0,10.0,0,0.05625,0.0559692132360976,29779.0,4.0,0.1930833333333333,0.1680416666666666,0.1926979166666666,0.1673194444444444,0.1929282986111111,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0451388888888888,0.0989583333333333,0.0451388888888888,0.0995949074074074,0.0458333333333333,0.0946374421296296
1500.0,0.2175916666666666,0.0597222222222222,0.1513888888888888,1.5590488788454335,0.4063457934182651,0.2582916666666666,8.771030249999967,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D16_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,3,0.1,0.1,0.001,70.0,10.0,0,0.0597222222222222,0.0594104124464531,38640.0,4.0,0.2690833333333333,0.2582916666666666,0.2688784722222222,0.2579722222222221,0.2677611111111111,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.1493055555555555,0.1802083333333333,0.1493055555555555,0.1812789351851851,0.1478298611111111,0.1785928819444444
1500.0,0.1364666666666666,0.05625,0.0965972222222222,1.3016642049639937,0.2267693534129489,0.1293333333333333,6.571554957999979,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D16_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,3,0.16,0.1,0.003,100.0,12.0,0,0.05625,0.0559896671590072,24158.0,4.0,0.1619166666666666,0.1293333333333333,0.1614027777777777,0.1286354166666666,0.1610284375,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0534722222222222,0.1048611111111111,0.0534722222222222,0.1053819444444444,0.0536747685185185,0.101068287037037
1500.0,0.2470083333333333,0.3775,0.3425694444444444,2.3661426615157826,0.6479066785125628,0.3012083333333333,9.246540791999903,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D16_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,16.0,3,0.16,0.1,0.003,100.0,12.0,0,0.3775,0.3770267714676968,41519.0,4.0,0.3072916666666667,0.3012083333333333,0.30740625,0.3012638888888888,0.3035360069444444,0.51875,0.4815972222222222,0.51875,0.4823784722222221,0.5181712962962962,0.4817589699074074,0.4659722222222222,0.4350694444444444,0.4659722222222222,0.4361111111111111,0.4651331018518519,0.4383373842592592
1500.0,0.07055,0.05625,0.0657638888888888,2.938205408772698,0.0757348109308247,0.0251666666666666,1.4397146659998723,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D16_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,0,0.03,0.05,0.0,50.0,8.0,0,0.05625,0.0556623589182454,38.0,4.0,0.0751666666666666,0.0251666666666666,0.074625,0.0247743055555555,0.0751703819444444,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0027777777777777,0.0638888888888888,0.0027777777777777,0.0644965277777777,0.0026041666666666,0.0591585648148148
1500.0,0.07285,0.0597222222222222,0.0636111111111111,2.972346911550916,0.0799755785019599,0.0272083333333333,1.4475375829999848,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D16_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0597222222222222,0.059127752839912,36.0,4.0,0.0779583333333333,0.0272083333333333,0.0779930555555555,0.0270659722222222,0.0770788194444444,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0048611111111111,0.0625,0.0048611111111111,0.0623842592592592,0.0046296296296296,0.0606362847222222
1500.0,0.0636,0.05625,0.0656944444444444,2.954200584410129,0.0578560128370481,0.01325,1.4390301250000448,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D16_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,0,0.06,0.08,0.0,70.0,10.0,0,0.05625,0.0556591598831179,35.0,4.0,0.0658333333333333,0.01325,0.0653784722222222,0.0130520833333333,0.0655172222222222,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0013888888888888,0.0635416666666666,0.0013888888888888,0.0641203703703703,0.0013599537037037,0.0581822916666666
1500.0,0.066575,0.0597222222222222,0.0609027777777777,3.0908423481517997,0.0516259953308066,0.0169166666666666,1.4547611670000151,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D16_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0597222222222222,0.0591040537525918,35.0,4.0,0.069625,0.0169166666666666,0.0695972222222222,0.0168541666666666,0.0686472569444444,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0027777777777777,0.059375,0.0027777777777777,0.0592592592592592,0.002662037037037,0.0588897569444444
1500.0,0.0606833333333333,0.05625,0.0654166666666666,3.0225523896772355,0.0370853051963932,0.0097083333333333,1.581270166999957,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D16_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,0,0.1,0.1,0.001,70.0,10.0,0,0.05625,0.0556454895220645,34.0,4.0,0.0622083333333333,0.0097083333333333,0.0617152777777777,0.0096041666666666,0.0626039583333333,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0010416666666666,0.0631944444444444,0.0010416666666666,0.0637442129629629,0.0009837962962962,0.0578674768518518
1500.0,0.0642916666666666,0.0597222222222222,0.0609722222222222,2.989994572503195,0.0474210824292847,0.0133333333333333,1.5791657919999125,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D16_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0597222222222222,0.0591242233077215,35.0,4.0,0.066625,0.0133333333333333,0.06646875,0.0131840277777777,0.0656123958333333,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0024305555555555,0.059375,0.0024305555555555,0.0592592592592592,0.0022569444444444,0.0585824652777777
1500.0,0.0587166666666666,0.05625,0.0654166666666666,2.891746909331139,0.0315654969611685,0.0068333333333333,1.5756848329999684,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D16_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,0,0.16,0.1,0.003,100.0,12.0,0,0.05625,0.0556716506181337,33.0,4.0,0.0596666666666666,0.0068333333333333,0.0590798611111111,0.0067465277777777,0.0602239583333333,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0010416666666666,0.0631944444444444,0.0010416666666666,0.0637442129629629,0.0009837962962962,0.0578674768518518
1500.0,0.063025,0.0597222222222222,0.0597916666666666,3.0436744252144683,0.034778084463163,0.0115416666666666,1.5760914170000433,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D16_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0597222222222222,0.0591134873371793,35.0,4.0,0.065,0.0115416666666666,0.0648819444444444,0.0114166666666666,0.0641408680555555,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0013888888888888,0.0579861111111111,0.0013888888888888,0.0578703703703703,0.0012442129629629,0.0577013888888888
1500.0,0.2583416666666666,0.05625,0.305,2.1303333701634326,0.666908157042764,0.3262083333333333,2.35739116700006,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D16_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,1,0.03,0.05,0.0,50.0,8.0,0,0.05625,0.0558239333259673,6371.0,4.0,0.323375,0.3262083333333333,0.3234756944444444,0.3268923611111111,0.3244952777777778,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.3864583333333333,0.3809027777777777,0.3864583333333333,0.3822048611111111,0.3877314814814814,0.3751872106481481
1500.0,0.24425,0.0597222222222222,0.2797222222222222,2.054262865119096,0.6506966283656672,0.3020833333333333,2.322890665999921,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D16_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,1,0.03,0.05,0.0,50.0,8.0,0,0.0597222222222222,0.0593113696491984,5866.0,4.0,0.3045833333333333,0.3020833333333333,0.3041493055555556,0.3018645833333332,0.3037948611111111,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.3670138888888888,0.3524305555555556,0.3670138888888888,0.3535590277777777,0.3651331018518518,0.3569418402777778
1500.0,0.235925,0.05625,0.2903472222222222,2.4692342392072297,0.6261510546359943,0.2893333333333333,2.314387042000135,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D16_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,1,0.06,0.08,0.0,70.0,10.0,0,0.05625,0.0557561531521585,5812.0,4.0,0.2935833333333333,0.2893333333333333,0.2935,0.289625,0.2937496180555555,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.3659722222222222,0.3625,0.3659722222222222,0.3638020833333333,0.3666666666666666,0.3576895254629629
1500.0,0.2318166666666666,0.0597222222222222,0.2397222222222222,2.284937625226934,0.5637112494528609,0.2809166666666666,2.288054625000086,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D16_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,1,0.06,0.08,0.0,70.0,10.0,0,0.0597222222222222,0.0592652346971768,5431.0,4.0,0.2879166666666666,0.2809166666666666,0.2874270833333333,0.2806493055555555,0.28647625,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.2961805555555555,0.2979166666666666,0.2961805555555555,0.2987847222222222,0.2946759259259259,0.2993206018518518
1500.0,0.2509583333333333,0.1340972222222222,0.2430555555555555,2.631571893744061,0.4851970345873061,0.314375,2.499567999999954,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D16_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,1,0.1,0.1,0.001,70.0,10.0,0,0.1340972222222222,0.1335709078434734,6178.0,4.0,0.3135416666666666,0.314375,0.3133784722222222,0.3146354166666666,0.3143915624999999,0.1350694444444444,0.1583333333333333,0.1350694444444444,0.1609953703703703,0.1365162037037036,0.1697690972222222,0.2864583333333333,0.2986111111111111,0.2864583333333333,0.2999710648148148,0.2881655092592592,0.293410011574074
1500.0,0.541325,0.6701388888888887,0.6735416666666666,2.55875719658466,0.1116643959660849,0.7787916666666667,2.3870110830000613,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D16_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6701388888888887,0.6696271374495718,4460.0,4.0,0.6974166666666667,0.7787916666666667,0.69725,0.7787118055555555,0.6973222916666667,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9951388888888888,0.8753472222222223,0.9951388888888888,0.8771412037037036,0.9953993055555556,0.8741883680555557
1500.0,0.5317666666666666,0.6715277777777776,0.6681944444444443,2.2293484092959925,0.1058865249152895,0.758875,2.420574583000189,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D16_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6715277777777776,0.6710819080959184,5191.0,4.0,0.6837083333333334,0.758875,0.6839166666666666,0.758642361111111,0.6810830208333334,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9923611111111112,0.8680555555555556,0.9923611111111112,0.8684027777777777,0.9923032407407408,0.8711854745370371
1500.0,0.5967083333333333,0.6701388888888887,0.6700694444444444,2.205011939290529,0.2020533289112534,0.8675,2.1827180000000226,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D16_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6701388888888887,0.6696978865010306,2284.0,4.0,0.7705416666666667,0.8675,0.7703263888888889,0.8676006944444443,0.7707236111111111,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9899305555555556,0.8708333333333333,0.9899305555555556,0.8730613425925925,0.9902199074074072,0.8699123263888888
1500.0,0.1676166666666666,0.05625,0.1225,1.24004803643731,0.3505125181192188,0.1800416666666666,6.1170145839998895,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D16_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,2,0.03,0.05,0.0,50.0,8.0,0,0.05625,0.0560019903927125,19835.0,4.0,0.20325,0.1800416666666666,0.2032118055555555,0.1794965277777777,0.203008125,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0958333333333333,0.1395833333333333,0.0958333333333333,0.1415219907407407,0.0966724537037036,0.1365668402777777
1500.0,0.1485583333333333,0.0597222222222222,0.1173611111111111,0.9721689415173914,0.3446225895108745,0.1459583333333333,5.406102458000078,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D16_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,2,0.03,0.05,0.0,50.0,8.0,0,0.0597222222222222,0.0595277884339187,16052.0,4.0,0.1774583333333333,0.1459583333333333,0.1773923611111111,0.1458090277777777,0.1752394791666666,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0833333333333333,0.1322916666666666,0.0833333333333333,0.1331018518518518,0.0826099537037037,0.1255138888888889
1500.0,0.141975,0.05625,0.106875,1.4482415822691117,0.2852116206959824,0.1399166666666666,5.177868541999942,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D16_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,2,0.06,0.08,0.0,70.0,10.0,0,0.05625,0.0559603516835461,14853.0,4.0,0.1695416666666666,0.1399166666666666,0.1693472222222222,0.1391736111111111,0.1696638888888889,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0697916666666666,0.1184027777777777,0.0697916666666666,0.1191840277777777,0.0703703703703703,0.114849537037037
1500.0,0.1099916666666666,0.0597222222222222,0.0851388888888888,1.317493510305537,0.2458481457701192,0.0860833333333333,4.127892833000033,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D16_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,2,0.06,0.08,0.0,70.0,10.0,0,0.0597222222222222,0.0594587235201611,9023.0,4.0,0.1269166666666666,0.0860833333333333,0.1267326388888889,0.0859444444444444,0.1257295138888889,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0395833333333333,0.0913194444444444,0.0395833333333333,0.0915798611111111,0.0395833333333333,0.0895011574074074
1500.0,0.132675,0.05625,0.1004861111111111,1.5861063030804894,0.2515955946098744,0.124125,4.981481415999951,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D16_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,2,0.1,0.1,0.001,70.0,10.0,0,0.05625,0.0559327787393839,13043.0,4.0,0.1570833333333333,0.124125,0.1566493055555555,0.12334375,0.1566249305555555,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0600694444444444,0.1100694444444444,0.0600694444444444,0.1106770833333333,0.0602719907407407,0.1065031828703704
1500.0,0.1064,0.0597222222222222,0.0857638888888888,1.4780280063295914,0.2175101508376423,0.0807083333333333,4.140374457999997,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D16_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,2,0.1,0.1,0.001,70.0,10.0,0,0.0597222222222222,0.0594266166209563,8291.0,4.0,0.12225,0.0807083333333333,0.1221631944444444,0.0807708333333333,0.1214270833333333,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0399305555555555,0.0920138888888889,0.0399305555555555,0.0920138888888889,0.0399594907407407,0.0898292824074074
1500.0,0.1327166666666666,0.05625,0.1072222222222222,1.52791421002048,0.231428573776637,0.124125,5.006945374999987,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D16_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,2,0.16,0.1,0.003,100.0,12.0,0,0.05625,0.0559444171579959,13132.0,4.0,0.1571666666666666,0.124125,0.1567951388888888,0.1231701388888888,0.1565008333333333,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0697916666666666,0.11875,0.0697916666666666,0.1201967592592592,0.069849537037037,0.1145199652777777
1500.0,0.1007083333333333,0.0597222222222222,0.0911805555555555,1.5084458518936052,0.2344576397074692,0.07125,3.939284250000128,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D16_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,2,0.16,0.1,0.003,100.0,12.0,0,0.0597222222222222,0.0594205330518435,7163.0,4.0,0.1146666666666666,0.07125,0.1145,0.0711284722222222,0.1134900694444444,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0493055555555555,0.0993055555555555,0.0493055555555555,0.0993055555555555,0.04921875,0.0974508101851851
1500.0,0.1823499999999999,0.05625,0.1170138888888889,1.0214681601939264,0.3479617445757,0.2028333333333333,11.363279457999852,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D16_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,3,0.03,0.05,0.0,50.0,8.0,0,0.05625,0.0560457063679612,32647.0,4.0,0.2225416666666666,0.2028333333333333,0.2226180555555555,0.2025208333333333,0.2220533333333333,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0868055555555555,0.1319444444444444,0.0868055555555555,0.1332175925925925,0.0871817129629629,0.1287361111111111
1500.0,0.172975,0.0597222222222222,0.1288194444444444,0.924240616729302,0.3740969676545425,0.1845,10.777641500000072,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D16_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,3,0.03,0.05,0.0,50.0,8.0,0,0.0597222222222222,0.0595373740988763,30602.0,4.0,0.2095833333333333,0.1845,0.2095659722222222,0.1843819444444444,0.2071270138888888,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.1006944444444444,0.1475694444444444,0.1006944444444444,0.1482349537037036,0.1006076388888888,0.1403700810185185
1500.0,0.1518166666666666,0.05625,0.0989583333333333,1.1116340007157606,0.2628638226437477,0.1534166666666666,9.691490208000005,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D16_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,3,0.06,0.08,0.0,70.0,10.0,0,0.05625,0.0560276731998568,26387.0,4.0,0.1820833333333333,0.1534166666666666,0.1818888888888889,0.1529548611111111,0.1811381597222222,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0572916666666666,0.1079861111111111,0.0572916666666666,0.1086805555555555,0.0576967592592592,0.1043816550925926
1500.0,0.1381083333333333,0.0597222222222222,0.0925694444444444,0.9150046197735332,0.2664951045787228,0.129875,8.842984874999956,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D16_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,3,0.06,0.08,0.0,70.0,10.0,0,0.0597222222222222,0.0595392212982675,21767.0,4.0,0.1637916666666666,0.129875,0.1636354166666666,0.1299722222222222,0.1621396527777777,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0527777777777777,0.1013888888888888,0.0527777777777777,0.101417824074074,0.0524594907407407,0.1000842013888888
1500.0,0.117575,0.05625,0.0966666666666666,1.1903604352268826,0.2481529450900941,0.1015,7.808626875000073,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D16_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,3,0.1,0.1,0.001,70.0,10.0,0,0.05625,0.0560119279129546,18165.0,4.0,0.1374583333333333,0.1015,0.1369305555555555,0.1006180555555555,0.1377797222222222,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0548611111111111,0.1052083333333333,0.0548611111111111,0.1057581018518518,0.0550925925925925,0.1021747685185185
1500.0,0.1222166666666666,0.0597222222222222,0.0863888888888888,1.0749506184071145,0.2311018645301594,0.106,7.993758042000081,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D16_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,3,0.1,0.1,0.001,70.0,10.0,0,0.0597222222222222,0.0595072320985408,18873.0,4.0,0.143125,0.106,0.14284375,0.1059027777777777,0.1421892361111111,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0420138888888888,0.0930555555555555,0.0420138888888888,0.0931423611111111,0.0419270833333333,0.0914134837962963
1500.0,0.1276,0.05625,0.095625,1.1435838992180212,0.2163872637234896,0.1172083333333333,8.671247541999946,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D16_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,3,0.16,0.1,0.003,100.0,12.0,0,0.05625,0.0560212832201564,21850.0,4.0,0.150625,0.1172083333333333,0.1500312499999999,0.1164756944444444,0.1508800694444444,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0496527777777777,0.103125,0.0496527777777777,0.1039351851851851,0.0503472222222222,0.0984100115740741
1500.0,0.1228583333333333,0.0597222222222222,0.1034027777777777,0.926970611628964,0.2476422970361415,0.1071666666666666,8.128294750000123,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D16_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,16.0,3,0.16,0.1,0.003,100.0,12.0,0,0.0597222222222222,0.0595368280998964,19444.0,4.0,0.144,0.1071666666666666,0.1435451388888888,0.1071527777777777,0.1431997222222222,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0645833333333333,0.1145833333333333,0.0645833333333333,0.1153935185185185,0.0642939814814814,0.1101727430555555
1500.0,0.1040416666666666,0.05625,0.0700694444444444,4.299787717683747,0.160414209773993,0.0747916666666666,1.533642665999878,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D32_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,0,0.03,0.05,0.0,50.0,8.0,0,0.05625,0.0553900424564632,40.0,4.0,0.1185833333333333,0.0747916666666666,0.1183541666666666,0.0741423611111111,0.1161816319444444,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0072916666666666,0.0690972222222222,0.0072916666666666,0.0699942129629629,0.0074363425925925,0.0632589699074074
1500.0,0.1084583333333333,0.0597222222222222,0.0657638888888888,4.227270919244042,0.1696158136364214,0.0835416666666666,1.5696184590001394,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D32_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0597222222222222,0.0588767680383734,36.0,4.0,0.1248333333333333,0.0835416666666666,0.1250104166666666,0.0833298611111111,0.1235971875,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0097222222222222,0.065625,0.0097222222222222,0.0658564814814814,0.009230324074074,0.0644027777777777
1500.0,0.0912666666666666,0.05625,0.0657638888888888,4.623177218746598,0.1080693404743203,0.0559583333333333,1.4990672500000528,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D32_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,0,0.06,0.08,0.0,70.0,10.0,0,0.05625,0.0553253645562506,40.0,4.0,0.1020416666666666,0.0559583333333333,0.1018368055555555,0.0554305555555555,0.1006373263888888,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0027777777777777,0.0638888888888888,0.0027777777777777,0.0644965277777777,0.0026041666666666,0.0591585648148148
1500.0,0.0900166666666666,0.0597222222222222,0.0638888888888888,4.443918615215519,0.1367115198253111,0.05575,1.441399749999846,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D32_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0597222222222222,0.0588334384991791,36.0,4.0,0.1008333333333333,0.05575,0.10078125,0.0553159722222222,0.1003773958333333,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0052083333333333,0.0628472222222222,0.0052083333333333,0.0627604166666666,0.0048611111111111,0.0608425925925926
1500.0,0.082325,0.05625,0.0656944444444444,4.552156722529845,0.0763363648769624,0.042125,1.6114759590000176,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D32_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,0,0.1,0.1,0.001,70.0,10.0,0,0.05625,0.055339568655494,39.0,4.0,0.0903333333333333,0.042125,0.0900486111111111,0.0415694444444444,0.0891625,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0013888888888888,0.0635416666666666,0.0013888888888888,0.0641203703703703,0.0013599537037037,0.0581822916666666
1500.0,0.0842166666666666,0.0597222222222222,0.0609027777777777,4.435451871262501,0.0611478032150302,0.0474583333333333,1.626698875000102,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D32_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0597222222222222,0.0588351318479697,36.0,4.0,0.093375,0.0474583333333333,0.0934513888888888,0.0472604166666666,0.0936625694444444,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0027777777777777,0.059375,0.0027777777777777,0.0590856481481481,0.0026331018518518,0.058859375
1500.0,0.0754666666666666,0.05625,0.0656944444444444,4.404748556606049,0.0463059833105396,0.0324583333333333,1.615971375000072,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D32_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,0,0.16,0.1,0.003,100.0,12.0,0,0.05625,0.0553690502886787,37.0,4.0,0.0815416666666666,0.0324583333333333,0.0811597222222222,0.0319652777777777,0.0811545138888888,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0013888888888888,0.0635416666666666,0.0013888888888888,0.0641203703703703,0.0013599537037037,0.0581822916666666
1500.0,0.081525,0.0597222222222222,0.0596527777777777,4.360931683254927,0.0452762737436232,0.043,1.584285416000057,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D32_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0597222222222222,0.0588500358855712,35.0,4.0,0.0897916666666666,0.043,0.0896597222222222,0.0427256944444444,0.0899198611111111,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0020833333333333,0.0579861111111111,0.0020833333333333,0.0578703703703703,0.001880787037037,0.0581857638888889
1500.0,0.5969916666666666,0.6715277777777776,0.6629166666666666,4.3387034108792175,0.196325001087561,0.864625,2.112996457999998,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D32_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6715277777777776,0.6706600370956017,4509.0,4.0,0.7700833333333333,0.864625,0.7709027777777777,0.8647534722222223,0.7686644097222223,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9857638888888888,0.8614583333333333,0.9857638888888888,0.8617766203703703,0.9857349537037038,0.8656640625
1500.0,0.6069083333333333,0.6701388888888887,0.6712499999999999,5.524649008761605,0.1925909900751652,0.879625,2.085073040999987,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D32_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6701388888888887,0.6690339590871364,4227.0,4.0,0.7831666666666667,0.879625,0.7827256944444444,0.8799409722222221,0.7810987847222223,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9892361111111112,0.871875,0.9892361111111112,0.874247685185185,0.9894675925925924,0.8694317129629628
1500.0,0.6298083333333332,0.6715277777777776,0.6674305555555554,4.009207590288511,0.1638161945327879,0.917,2.032221083999957,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D32_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6715277777777776,0.6707259362597199,3330.0,4.0,0.813375,0.917,0.8144236111111111,0.9168229166666668,0.8117150347222223,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9909722222222224,0.8670138888888889,0.9909722222222224,0.8673611111111111,0.9910300925925928,0.8701333912037037
1500.0,0.6301416666666666,0.6701388888888887,0.6715277777777776,4.657313562443655,0.1629183708957606,0.918875,2.029483874999869,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D32_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6701388888888887,0.6692074261763999,3335.0,4.0,0.81425,0.918875,0.8139791666666665,0.918954861111111,0.8132468749999999,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9930555555555556,0.8729166666666667,0.9930555555555556,0.8750868055555555,0.9934027777777776,0.8724945023148148
1500.0,0.6499333333333334,0.6715277777777776,0.670347222222222,4.146249557842724,0.118116322074384,0.9484583333333332,2.1347829999999703,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D32_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6715277777777776,0.6706985278662091,2377.0,4.0,0.8397916666666667,0.9484583333333332,0.8406458333333333,0.9483333333333334,0.8377660416666666,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9954861111111112,0.8708333333333333,0.9954861111111112,0.8709780092592592,0.9952835648148148,0.8736640625000001
1500.0,0.642725,0.6701388888888887,0.6713888888888888,3.881386394228909,0.1517350419297422,0.9392916666666666,2.1955302920000577,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D32_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6701388888888887,0.669362611610043,2712.0,4.0,0.8309166666666666,0.9392916666666666,0.83075,0.9395625,0.8302453125,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9920138888888888,0.8725694444444444,0.9920138888888888,0.874855324074074,0.9922453703703704,0.8715940393518518
1500.0,0.6601416666666666,0.6715277777777776,0.6715277777777776,4.584225248856118,0.0804776948018934,0.9649166666666666,2.128518333000102,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D32_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6715277777777776,0.6706109327280064,1858.0,4.0,0.8532916666666667,0.9649166666666666,0.8541875,0.964670138888889,0.8512653125,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9965277777777778,0.8722222222222222,0.9965277777777778,0.872511574074074,0.9964699074074072,0.8746825810185186
1500.0,0.648,0.6701388888888887,0.6720138888888888,3.8326949708288622,0.1037481785724503,0.9479166666666666,2.147336541000186,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D32_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6701388888888887,0.6693723498947229,2371.0,4.0,0.8379166666666666,0.9479166666666666,0.8377777777777776,0.9482083333333332,0.8373773263888888,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9923611111111112,0.8732638888888888,0.9923611111111112,0.8756076388888889,0.9926504629629628,0.8719597800925927
1500.0,0.4560333333333334,0.6715277777777776,0.6457638888888888,3.922257260841434,0.2629183468991594,0.6448333333333334,6.286907917000008,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D32_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6715277777777776,0.6707433263256093,33220.0,4.0,0.5851666666666666,0.6448333333333334,0.5851354166666666,0.6457013888888888,0.5873415624999999,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9586805555555556,0.8388888888888889,0.9586805555555556,0.838628472222222,0.9580150462962962,0.8427688078703703
1500.0,0.3766833333333333,0.6701388888888887,0.6245138888888888,3.91833610890044,0.3807103119387564,0.5084583333333333,6.522641250000106,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D32_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6701388888888887,0.6693552216671086,36015.0,4.0,0.478625,0.5084583333333333,0.4782604166666667,0.5087881944444445,0.4746908680555555,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9069444444444444,0.8076388888888889,0.9069444444444444,0.8096064814814816,0.9089120370370372,0.8031221064814814
1500.0,0.5700416666666667,0.6715277777777776,0.6594444444444444,2.9665541183732858,0.2170873681008435,0.82125,4.494848041000068,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D32_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6715277777777776,0.670934466954103,17642.0,4.0,0.7344583333333333,0.82125,0.735142361111111,0.8211770833333333,0.7326915972222223,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9788194444444444,0.8565972222222222,0.9788194444444444,0.8569155092592592,0.9788194444444444,0.8600190972222224
1500.0,0.4662583333333334,0.6701388888888887,0.6615277777777777,3.2836407882561036,0.220106280930513,0.6555833333333333,5.42358441600004,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D32_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6701388888888887,0.6694821607312376,26125.0,4.0,0.5977083333333333,0.6555833333333333,0.5970729166666666,0.6558194444444444,0.5959208333333332,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9701388888888888,0.8579861111111111,0.9701388888888888,0.8603587962962962,0.97109375,0.8543784722222221
1500.0,0.5871999999999999,0.6715277777777776,0.6611805555555554,2.922908738222484,0.1571421492277097,0.848375,4.343764458000123,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D32_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6715277777777776,0.6709431960301331,14981.0,4.0,0.7570416666666666,0.848375,0.7577013888888888,0.848267361111111,0.7550860069444445,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9840277777777776,0.859375,0.9840277777777776,0.8594907407407406,0.9839409722222222,0.8641244212962963
1500.0,0.5447666666666666,0.6701388888888887,0.6618055555555554,3.383960858130744,0.1882423730792618,0.7822083333333333,4.628919917000076,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D32_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6701388888888887,0.6694620967172625,17811.0,4.0,0.7015416666666666,0.7822083333333333,0.7010034722222221,0.7819479166666666,0.7000949652777778,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9722222222222222,0.8586805555555556,0.9722222222222222,0.8611111111111112,0.9732349537037038,0.8560636574074073
1500.0,0.6161666666666666,0.6715277777777776,0.6677777777777776,2.9586170159533394,0.1124814819912729,0.89375,3.825081041999965,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D32_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6715277777777776,0.6709360543745869,10026.0,4.0,0.7950833333333334,0.89375,0.7959722222222222,0.8932847222222222,0.7923575694444444,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9927083333333332,0.8677083333333333,0.9927083333333332,0.86796875,0.992476851851852,0.8712870370370371
1500.0,0.5469416666666667,0.6701388888888887,0.6738194444444443,3.7924165124420703,0.0898230549791548,0.7871666666666667,4.661835542000063,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D32_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6701388888888887,0.6693804055864003,18012.0,4.0,0.7047083333333334,0.7871666666666667,0.704392361111111,0.7870868055555555,0.7042631597222222,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9954861111111112,0.8756944444444444,0.9954861111111112,0.8775173611111111,0.99609375,0.8747418981481482
1500.0,0.2688083333333333,0.05625,0.3010416666666666,2.311893595018275,0.6631990093114584,0.3445,9.47815958299998,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D32_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,3,0.03,0.05,0.0,50.0,8.0,0,0.05625,0.0557876212809963,43160.0,4.0,0.3374166666666666,0.3445,0.3366284722222222,0.344875,0.3391434375,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.3767361111111111,0.3753472222222222,0.3767361111111111,0.378269675925926,0.3771122685185185,0.366740162037037
1500.0,0.2147333333333333,0.0597222222222222,0.240625,2.2828415753967586,0.6209891342547885,0.25425,8.859728500000074,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D32_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,3,0.03,0.05,0.0,50.0,8.0,0,0.0597222222222222,0.0592656539071428,39985.0,4.0,0.2654583333333333,0.25425,0.2653125,0.2535104166666667,0.2640343055555555,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.2916666666666667,0.2979166666666666,0.2916666666666667,0.2984664351851852,0.2898148148148148,0.2950277777777778
1500.0,0.283875,0.05625,0.310625,2.6481100933542097,0.654886399270077,0.3675,9.56316429100002,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D32_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,3,0.06,0.08,0.0,70.0,10.0,0,0.05625,0.0557203779813291,43364.0,4.0,0.357125,0.3675,0.3568055555555555,0.367892361111111,0.3582339236111111,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.3930555555555555,0.3881944444444444,0.3930555555555555,0.3896412037037037,0.3936342592592592,0.3802488425925926
1500.0,0.1946,0.0597222222222222,0.2510416666666666,2.674380755430782,0.6132693938194951,0.222,8.50475133399982,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D32_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,3,0.06,0.08,0.0,70.0,10.0,0,0.0597222222222222,0.059187346071136,37525.0,4.0,0.2389166666666666,0.222,0.2389201388888888,0.2216006944444444,0.2375924305555555,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.3211805555555556,0.3142361111111111,0.3211805555555556,0.315162037037037,0.3199074074074073,0.3195205439814815
1500.0,0.382125,0.6715277777777776,0.6209027777777778,3.125088574980512,0.1968884744367469,0.5239583333333333,9.379432541999904,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D32_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6715277777777776,0.6709027600627815,41114.0,4.0,0.4870833333333333,0.5239583333333333,0.4870590277777777,0.5244479166666667,0.4873463888888888,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9267361111111112,0.8072916666666666,0.9267361111111112,0.8076099537037037,0.9256655092592592,0.8159997106481482
1500.0,0.2342166666666666,0.4236805555555556,0.4094444444444444,3.716952848195453,0.622976652459181,0.2849583333333333,9.060817332999932,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D32_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,3,0.1,0.1,0.001,70.0,10.0,0,0.4236805555555556,0.4229371649859166,39931.0,4.0,0.2913333333333333,0.2849583333333333,0.2910555555555555,0.2847187499999999,0.2896299305555556,0.5934027777777777,0.54375,0.5934027777777777,0.5439814814814815,0.5938657407407408,0.5445891203703704,0.5847222222222223,0.5263888888888889,0.5847222222222223,0.5279513888888889,0.5846354166666666,0.5364088541666667
1500.0,0.4339833333333333,0.6715277777777776,0.6590972222222221,2.935002352265991,0.2297567186967047,0.6044583333333333,7.985507207999944,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D32_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6715277777777776,0.6709407773073244,31994.0,4.0,0.5550416666666667,0.6044583333333333,0.5549930555555556,0.6052256944444444,0.5541701736111111,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9805555555555556,0.8565972222222222,0.9805555555555556,0.8567129629629628,0.9805555555555556,0.8613284143518519
1500.0,0.21835,0.6701388888888887,0.4656944444444445,3.826605323591528,0.6028118614844501,0.2599166666666667,8.839270707999958,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D32_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,32.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6701388888888887,0.6693735678241705,38400.0,4.0,0.2704583333333333,0.2599166666666667,0.2700729166666666,0.2599548611111111,0.2690609027777778,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.6802083333333333,0.603125,0.6802083333333333,0.6049189814814814,0.6795138888888889,0.6135434027777779
1500.0,0.0992583333333333,0.05625,0.0701388888888888,3.2078743755349723,0.1823521064933297,0.0680833333333333,1.44972079199988,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D32_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,0,0.03,0.05,0.0,50.0,8.0,0,0.05625,0.055608425124893,40.0,4.0,0.1124583333333333,0.0680833333333333,0.1121006944444444,0.0674999999999999,0.1106363541666666,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0069444444444444,0.0690972222222222,0.0069444444444444,0.0699942129629629,0.0071759259259259,0.0630601851851851
1500.0,0.1046,0.0597222222222222,0.0645138888888889,3.0906226003052786,0.1974569593201663,0.076375,1.4425369170000977,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D32_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0597222222222222,0.0591040977021611,37.0,4.0,0.1195416666666666,0.076375,0.1195729166666666,0.0762951388888888,0.1178188541666666,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0072916666666666,0.0638888888888888,0.0072916666666666,0.0638888888888888,0.0070023148148148,0.0625570023148148
1500.0,0.082575,0.05625,0.0656944444444444,3.223647835863474,0.1403986789538399,0.04275,1.4470063750000008,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D32_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,0,0.06,0.08,0.0,70.0,10.0,0,0.05625,0.0556052704328273,40.0,4.0,0.0907083333333333,0.04275,0.0905104166666666,0.0421076388888888,0.0896067361111111,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0013888888888888,0.0635416666666666,0.0013888888888888,0.0641203703703703,0.0013599537037037,0.0581822916666666
1500.0,0.0951333333333333,0.0597222222222222,0.0618055555555555,3.241059745479477,0.1460919927731769,0.0618333333333333,1.4417409169998336,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D32_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0597222222222222,0.0590740102731263,37.0,4.0,0.1071666666666666,0.0618333333333333,0.1069479166666666,0.0614999999999999,0.1055745833333333,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0034722222222222,0.0604166666666666,0.0034722222222222,0.0600983796296296,0.0034143518518518,0.0595341435185185
1500.0,0.0789833333333333,0.05625,0.0656944444444444,3.2818381468386293,0.1068192676827967,0.0369583333333333,1.5869882499998766,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D32_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,0,0.1,0.1,0.001,70.0,10.0,0,0.05625,0.0555936323706322,39.0,4.0,0.0859583333333333,0.0369583333333333,0.0857604166666666,0.0364583333333333,0.0849318402777777,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0013888888888888,0.0635416666666666,0.0013888888888888,0.0641203703703703,0.0013599537037037,0.0581822916666666
1500.0,0.0854249999999999,0.0597222222222222,0.060625,3.2664695964069543,0.0995255820837317,0.0480833333333333,1.580551832999845,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D32_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0597222222222222,0.0590689283029408,38.0,4.0,0.0947083333333333,0.0480833333333333,0.0945104166666666,0.0477743055555555,0.0941471875,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0024305555555555,0.0590277777777777,0.0024305555555555,0.0588541666666666,0.0022569444444444,0.0585517939814814
1500.0,0.0711666666666666,0.05625,0.0654166666666666,3.182191198635564,0.0832178035936869,0.0260416666666666,1.584220749999986,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D32_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,0,0.16,0.1,0.003,100.0,12.0,0,0.05625,0.0556135617602728,37.0,4.0,0.0759583333333333,0.0260416666666666,0.0758020833333333,0.0256319444444444,0.0759049652777777,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0010416666666666,0.0631944444444444,0.0010416666666666,0.0637442129629629,0.0009837962962962,0.0578674768518518
1500.0,0.0794416666666666,0.0597222222222222,0.0606944444444444,3.26332184302841,0.074318020451288,0.0400833333333333,1.5791410409999571,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D32_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0597222222222222,0.0590695578536165,35.0,4.0,0.087125,0.0400833333333333,0.0869618055555555,0.0396736111111111,0.0873867361111111,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0020833333333333,0.0590277777777777,0.0020833333333333,0.0588541666666666,0.0018518518518518,0.0582445023148148
1500.0,0.5604166666666667,0.6715277777777776,0.6595833333333333,2.985268252996978,0.2269065529157735,0.80875,2.3179312499999014,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D32_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6715277777777776,0.6709307241271782,5497.0,4.0,0.7223333333333334,0.80875,0.7228541666666667,0.8091180555555555,0.7225441666666668,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9798611111111112,0.8569444444444444,0.9798611111111112,0.8572916666666667,0.9801215277777776,0.861035300925926
1500.0,0.5314,0.6701388888888887,0.6621527777777777,3.906115986053161,0.2695390653814343,0.7596666666666667,2.35428416700006,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D32_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6701388888888887,0.6693576656916781,5923.0,4.0,0.6836666666666666,0.7596666666666667,0.6828506944444444,0.7600138888888889,0.6819751388888888,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9704861111111112,0.8586805555555556,0.9704861111111112,0.8613136574074073,0.9716724537037036,0.8548845486111112
1500.0,0.6224083333333333,0.6715277777777776,0.6627083333333332,2.2790661972627246,0.1863620267486723,0.9037916666666668,2.1558352079998713,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D32_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6715277777777776,0.6710719645383251,3558.0,4.0,0.8033333333333333,0.9037916666666668,0.804420138888889,0.9037916666666668,0.8010080902777779,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9850694444444444,0.8611111111111112,0.9850694444444444,0.861400462962963,0.9849826388888888,0.8650636574074075
1500.0,0.6064916666666667,0.6701388888888887,0.6705555555555555,3.0026809222498696,0.1871517033728153,0.8800416666666667,2.196464042000116,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D32_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6701388888888887,0.6695383527044387,4049.0,4.0,0.7828333333333334,0.8800416666666667,0.7826493055555555,0.8803715277777778,0.7814120486111111,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9875,0.8708333333333333,0.9875,0.8733796296296296,0.9877314814814814,0.8680376157407409
1500.0,0.6382333333333333,0.6715277777777776,0.6659722222222221,2.838914277167975,0.1714352636817209,0.9290416666666668,2.2322985839998637,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D32_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6715277777777776,0.670959994922344,2791.0,4.0,0.8242083333333333,0.9290416666666668,0.825173611111111,0.9289409722222222,0.8217864930555555,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9895833333333334,0.8652777777777778,0.9895833333333334,0.8658854166666666,0.9895254629629632,0.8688651620370371
1500.0,0.6293666666666666,0.6701388888888887,0.670347222222222,2.982957240405702,0.1972800652338999,0.915875,2.335117541999807,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D32_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6701388888888887,0.6695422974408076,3383.0,4.0,0.812875,0.915875,0.8126527777777777,0.9160625,0.8109400347222222,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9885416666666668,0.8708333333333333,0.9885416666666668,0.8732349537037036,0.9888599537037036,0.868887152777778
1500.0,0.6393583333333333,0.6715277777777776,0.6626388888888888,2.67962162888289,0.1538807747152167,0.9300833333333334,2.208356999999978,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D32_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6715277777777776,0.6709918534520011,2453.0,4.0,0.8255416666666666,0.9300833333333334,0.8263576388888888,0.9299201388888888,0.8226304861111111,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9854166666666668,0.8611111111111112,0.9854166666666668,0.861400462962963,0.9853587962962964,0.8653492476851852
1500.0,0.6204249999999999,0.6701388888888887,0.6688194444444444,2.7114378701118778,0.1553423243526521,0.9018333333333334,2.26648487500006,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D32_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6701388888888887,0.6695966013148663,2990.0,4.0,0.801125,0.9018333333333334,0.8008680555555556,0.9021493055555556,0.7994229861111111,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9857638888888888,0.86875,0.9857638888888888,0.8712384259259257,0.9859085648148148,0.8664835069444444
1500.0,0.4427083333333333,0.6715277777777776,0.4651388888888889,2.221815987801421,0.6374808817847041,0.625625,9.831230000000003,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D32_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6715277777777776,0.6710834145802174,39028.0,4.0,0.5677916666666667,0.625625,0.5682222222222222,0.626548611111111,0.5715572222222222,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.6552083333333333,0.5958333333333333,0.6552083333333333,0.5966145833333333,0.6543113425925925,0.5940063657407407
1500.0,0.5826,0.6701388888888887,0.6576388888888889,2.7983137688853184,0.3069982323856795,0.8397083333333333,6.100727792000043,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D32_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6701388888888887,0.6695792261351117,19055.0,4.0,0.750875,0.8397083333333333,0.7504270833333333,0.8397152777777777,0.7479466666666668,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9635416666666666,0.8527777777777777,0.9635416666666666,0.855005787037037,0.9650462962962962,0.8493530092592593
1500.0,0.6033083333333333,0.6715277777777776,0.6522222222222221,2.2910953491282924,0.2416923034542175,0.8753333333333333,5.445381333000114,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D32_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6715277777777776,0.6710695587079519,15554.0,4.0,0.7785416666666667,0.8753333333333333,0.7793784722222223,0.875548611111111,0.7775453819444443,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9680555555555556,0.8472222222222222,0.9680555555555556,0.8472800925925925,0.9676215277777778,0.8507499999999999
1500.0,0.6221666666666666,0.6701388888888887,0.6660416666666666,2.513642449252513,0.2344388164757113,0.904375,4.75614991600014,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D32_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6701388888888887,0.6696361603990382,11575.0,4.0,0.803375,0.904375,0.802986111111111,0.9045347222222224,0.8014108680555555,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9788194444444444,0.8645833333333334,0.9788194444444444,0.8673321759259258,0.9795138888888888,0.8612977430555555
1500.0,0.6548083333333333,0.6715277777777776,0.667222222222222,2.3835135049879512,0.1832095478832704,0.957,3.7421681250000343,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D32_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6715277777777776,0.67105107507678,5773.0,4.0,0.846375,0.957,0.8471979166666667,0.9571493055555556,0.8449885416666666,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9902777777777778,0.8666666666666667,0.9902777777777778,0.8671296296296295,0.9902777777777778,0.8695402199074074
1500.0,0.6258999999999999,0.6701388888888887,0.6497916666666667,2.371112174091846,0.3090284797976274,0.9102916666666668,4.706390833000114,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D32_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6701388888888887,0.6696646664540704,10832.0,4.0,0.8082916666666666,0.9102916666666668,0.8080381944444444,0.9103958333333332,0.8062659722222222,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9472222222222222,0.8409722222222222,0.9472222222222222,0.84296875,0.9484375,0.8358370949074073
1500.0,0.6641833333333332,0.6715277777777776,0.671597222222222,2.605292498939644,0.1058626681960164,0.971375,3.4417455000000245,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D32_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6715277777777776,0.6710067192779897,4254.0,4.0,0.858625,0.971375,0.8594895833333334,0.9712361111111112,0.8566794791666666,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9961805555555556,0.8722222222222222,0.9961805555555556,0.872511574074074,0.99609375,0.8743969907407407
1500.0,0.6452583333333334,0.6701388888888887,0.6618055555555554,2.298247630118649,0.1621562493085122,0.9439166666666666,3.999050833000183,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D32_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6701388888888887,0.669679239362865,7016.0,4.0,0.834375,0.9439166666666666,0.8341944444444443,0.9441875,0.8340362847222222,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9704861111111112,0.8583333333333333,0.9704861111111112,0.8605902777777777,0.9716435185185184,0.8548162615740741
1500.0,0.2501833333333333,0.05625,0.1847222222222222,1.8355498684629816,0.5306558702769048,0.3184583333333333,14.10757562499998,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D32_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,3,0.03,0.05,0.0,50.0,8.0,0,0.05625,0.0558828900263074,42067.0,4.0,0.3134583333333333,0.3184583333333333,0.3125243055555556,0.3186249999999999,0.3173970138888889,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.1996527777777778,0.2229166666666666,0.1996527777777778,0.225,0.2004340277777777,0.2215052083333333
1500.0,0.2441166666666666,0.0597222222222222,0.2181944444444444,1.698986178447712,0.5893296363384055,0.3019166666666666,14.000146834000134,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D32_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,3,0.03,0.05,0.0,50.0,8.0,0,0.0597222222222222,0.0593824249865326,41912.0,4.0,0.304375,0.3019166666666666,0.3040034722222222,0.3011770833333333,0.3033630208333333,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.2545138888888889,0.2680555555555555,0.2545138888888889,0.269068287037037,0.2536458333333333,0.2654675925925925
1500.0,0.2350499999999999,0.05625,0.155625,1.911794427699746,0.4078181816413738,0.2914166666666666,13.69781808300013,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D32_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,3,0.06,0.08,0.0,70.0,10.0,0,0.05625,0.05586764111446,40933.0,4.0,0.2929166666666666,0.2914166666666666,0.2920069444444444,0.2916666666666666,0.2952995833333333,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.1524305555555555,0.184375,0.1524305555555555,0.186111111111111,0.1533275462962963,0.1828845486111111
1500.0,0.2290083333333333,0.0597222222222222,0.2095833333333333,1.7081220760024098,0.5830886335851009,0.27725,13.722128333,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D32_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,3,0.06,0.08,0.0,70.0,10.0,0,0.0597222222222222,0.0593805978070217,40934.0,4.0,0.2843333333333333,0.27725,0.2839409722222222,0.2766145833333333,0.2830901041666667,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.2454861111111111,0.2576388888888888,0.2454861111111111,0.2585069444444444,0.2438078703703703,0.257158275462963
1500.0,0.2078,0.05625,0.1654166666666666,2.0297394657505134,0.371286758963843,0.2468333333333333,12.980078667000043,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D32_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,3,0.1,0.1,0.001,70.0,10.0,0,0.05625,0.0558440521068499,38069.0,4.0,0.25675,0.2468333333333333,0.2560416666666666,0.2463680555555555,0.2579965277777778,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.1659722222222222,0.1965277777777777,0.1659722222222222,0.1978298611111111,0.1659722222222222,0.1934759837962963
1500.0,0.18405,0.0597222222222222,0.2215277777777777,1.8334574818874465,0.5491049919628922,0.2087083333333333,12.214878582999972,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D32_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,3,0.1,0.1,0.001,70.0,10.0,0,0.0597222222222222,0.0593555307258447,35538.0,4.0,0.2255833333333333,0.2087083333333333,0.2256111111111111,0.2083402777777777,0.2264922569444444,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.2673611111111111,0.2739583333333333,0.2673611111111111,0.2755208333333333,0.265625,0.2753622685185185
1500.0,0.2043833333333333,0.05625,0.19375,1.8469437525937145,0.373120168384328,0.2401666666666666,13.186385290999851,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D32_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,3,0.16,0.1,0.003,100.0,12.0,0,0.05625,0.0558806112494812,38209.0,4.0,0.252,0.2401666666666666,0.2511145833333333,0.2398472222222222,0.2526477777777778,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.2135416666666666,0.2350694444444444,0.2135416666666666,0.2365162037037036,0.2141203703703703,0.2326319444444444
1500.0,0.2297,0.0597222222222222,0.2803472222222222,2.042172655648281,0.6185707336095518,0.2742083333333333,13.739336625000078,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D32_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,32.0,3,0.16,0.1,0.003,100.0,12.0,0,0.0597222222222222,0.0593137876910925,40572.0,4.0,0.2845,0.2742083333333333,0.2841145833333333,0.2743020833333333,0.2812989930555555,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.365625,0.3524305555555556,0.365625,0.3542534722222222,0.3660011574074074,0.3564421296296296
1500.0,0.0767166666666666,0.05625,0.0669444444444444,2.9840889733812856,0.0929289050150062,0.0349583333333333,1.5700473750000583,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D64_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,0,0.03,0.05,0.0,50.0,8.0,0,0.05625,0.0556531822053237,39.0,4.0,0.0832916666666666,0.0349583333333333,0.0829583333333333,0.0346458333333333,0.0833323611111111,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0038194444444444,0.0652777777777777,0.0038194444444444,0.0659143518518518,0.0035879629629629,0.060019386574074
1500.0,0.0780583333333333,0.0597222222222222,0.0645138888888889,2.8008155994305137,0.1123911704546155,0.0342916666666666,1.4830677090001243,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D64_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0597222222222222,0.0591620591023361,35.0,4.0,0.0845833333333333,0.0342916666666666,0.0847604166666666,0.0341562499999999,0.0830044791666666,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0072916666666666,0.0638888888888888,0.0072916666666666,0.0638888888888888,0.0070023148148148,0.0625570023148148
1500.0,0.0667666666666666,0.05625,0.0656944444444444,3.020621290310022,0.0673940122167328,0.0197083333333333,1.473280917000011,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D64_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,0,0.06,0.08,0.0,70.0,10.0,0,0.05625,0.0556458757419379,38.0,4.0,0.0702916666666666,0.0197083333333333,0.0697291666666666,0.0196388888888888,0.0708731944444444,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0013888888888888,0.0635416666666666,0.0013888888888888,0.0641203703703703,0.0013599537037037,0.0581822916666666
1500.0,0.0656,0.0597222222222222,0.0611805555555555,2.875956143983846,0.0627897136009997,0.0153333333333333,1.5005027919999063,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D64_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0597222222222222,0.0591470309934254,32.0,4.0,0.0683333333333333,0.0153333333333333,0.0682743055555555,0.0151874999999999,0.0672765277777777,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.003125,0.0597222222222222,0.003125,0.0594907407407407,0.0030381944444444,0.0591973379629629
1500.0,0.064525,0.05625,0.0656944444444444,3.039015529939767,0.0527940960978362,0.0165416666666666,1.6157899580000503,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D64_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,0,0.1,0.1,0.001,70.0,10.0,0,0.05625,0.055642196894012,38.0,4.0,0.0674166666666666,0.0165416666666666,0.0668402777777777,0.0164826388888888,0.0682436458333333,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0013888888888888,0.0635416666666666,0.0013888888888888,0.0641203703703703,0.0013599537037037,0.0581822916666666
1500.0,0.0615249999999999,0.0597222222222222,0.0609027777777777,2.7893892796178754,0.0655661303451049,0.00925,1.6231270420000783,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D64_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0597222222222222,0.0591643443662986,32.0,4.0,0.0630416666666666,0.00925,0.0629861111111111,0.0091736111111111,0.0622821180555555,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0027777777777777,0.059375,0.0027777777777777,0.0592592592592592,0.002662037037037,0.0588897569444444
1500.0,0.0639333333333333,0.05625,0.0654166666666666,3.045281253190152,0.0412049689941475,0.0153333333333333,1.619678625000006,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D64_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,0,0.16,0.1,0.003,100.0,12.0,0,0.05625,0.0556409437493619,39.0,4.0,0.0665833333333333,0.0153333333333333,0.0660763888888888,0.0152777777777777,0.0672647222222222,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0010416666666666,0.0631944444444444,0.0010416666666666,0.0637442129629629,0.0009837962962962,0.0578674768518518
1500.0,0.0588166666666666,0.0597222222222222,0.0606944444444444,2.8985357911975016,0.0414735751450702,0.0055,1.5891190840000036,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D64_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0597222222222222,0.0591425150639827,32.0,4.0,0.0595833333333333,0.0055,0.0595173611111111,0.0053472222222222,0.0590976388888888,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0020833333333333,0.0590277777777777,0.0020833333333333,0.0588541666666666,0.0018518518518518,0.0582445023148148
1500.0,0.6224,0.6715277777777776,0.6654166666666665,5.440102067294127,0.1373026408084626,0.9052916666666668,2.0524820830000863,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D64_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6715277777777776,0.6704397573643188,3644.0,4.0,0.803625,0.9052916666666668,0.8045972222222222,0.9057083333333332,0.8024781944444446,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9888888888888888,0.8645833333333334,0.9888888888888888,0.8652777777777778,0.988917824074074,0.8683512731481481
1500.0,0.5971416666666666,0.6701388888888887,0.6718749999999999,5.713218206334944,0.1084324749235819,0.8645,2.104007082999942,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D64_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6701388888888887,0.6689962452476217,4447.0,4.0,0.770375,0.8645,0.7701458333333333,0.8644930555555556,0.7683488541666668,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9913194444444444,0.8729166666666667,0.9913194444444444,0.8752314814814814,0.9914930555555556,0.8710520833333334
1500.0,0.6528583333333332,0.6715277777777776,0.6709722222222221,5.470483704448736,0.0832796874983693,0.9534166666666668,1.9890257499998825,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D64_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6715277777777776,0.6704336810368878,2431.0,4.0,0.8437083333333333,0.9534166666666668,0.8444201388888887,0.9537986111111112,0.842220798611111,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9958333333333332,0.8715277777777778,0.9958333333333332,0.8717303240740739,0.9956886574074072,0.8740298032407408
1500.0,0.6365916666666667,0.6701388888888887,0.6738194444444443,4.597607895554697,0.0886797851259739,0.931,2.0860737080001854,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D64_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6701388888888887,0.6692193673097778,2998.0,4.0,0.823125,0.931,0.8227222222222224,0.9310104166666666,0.8231131944444444,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9954861111111112,0.8756944444444444,0.9954861111111112,0.8775173611111111,0.99609375,0.8747418981481482
1500.0,0.6724083333333333,0.6715277777777776,0.6715277777777776,7.410034782062905,0.0538978861846123,0.9835833333333334,2.084752750000007,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D64_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6715277777777776,0.6700457708213651,1076.0,4.0,0.8692916666666667,0.9835833333333334,0.8700208333333334,0.9835694444444444,0.866898125,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9965277777777778,0.8722222222222222,0.9965277777777778,0.872511574074074,0.9964699074074072,0.8746825810185186
1500.0,0.6455333333333333,0.6701388888888887,0.6736805555555554,4.580387980218081,0.0897467299088456,0.9442083333333332,2.1532373339998685,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D64_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6701388888888887,0.6692228112928451,2411.0,4.0,0.8347083333333334,0.9442083333333332,0.8343854166666667,0.9442534722222222,0.8341082291666665,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9961805555555556,0.8756944444444444,0.9961805555555556,0.8775173611111111,0.9965567129629628,0.8750960648148148
1500.0,0.6746583333333332,0.6715277777777776,0.669722222222222,5.087589787943849,0.0768350385538565,0.9875416666666668,2.0767484590001004,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D64_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6715277777777776,0.6705102598201889,858.0,4.0,0.8723333333333333,0.9875416666666668,0.8731284722222221,0.98753125,0.8701556944444443,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9951388888888888,0.8701388888888889,0.9951388888888888,0.8702256944444444,0.9950520833333332,0.8734285300925927
1500.0,0.5938,0.6701388888888887,0.674722222222222,7.164693439370795,0.0434002683871393,0.862875,2.1501081670000985,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D64_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6701388888888887,0.6687059502010145,2308.0,4.0,0.7667083333333333,0.862875,0.7666701388888888,0.8630729166666666,0.7669837152777778,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9979166666666668,0.8770833333333333,0.9979166666666668,0.8788773148148148,0.9980324074074072,0.8763298611111111
1500.0,0.6022583333333333,0.6715277777777776,0.6670833333333331,5.52406211314785,0.1264052432615507,0.8749583333333333,4.0011959160001425,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D64_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6715277777777776,0.670422965355148,13443.0,4.0,0.7774166666666666,0.8749583333333333,0.778204861111111,0.87521875,0.7772018055555556,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9909722222222224,0.8666666666666667,0.9909722222222224,0.8671296296296295,0.9908854166666666,0.8700028935185184
1500.0,0.4971583333333333,0.6701388888888887,0.6713888888888888,5.611596444923908,0.1245841932145844,0.70775,5.106938666999895,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D64_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6701388888888887,0.669016569599904,22963.0,4.0,0.6390416666666666,0.70775,0.638875,0.7078472222222222,0.6387934375,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9885416666666668,0.871875,0.9885416666666668,0.874247685185185,0.9887152777777778,0.8688605324074075
1500.0,0.6341083333333333,0.6715277777777776,0.669236111111111,3.715210934043913,0.1107215930124279,0.9232083333333332,3.525297833999957,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D64_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6715277777777776,0.6707847355909689,9266.0,4.0,0.8189166666666666,0.9232083333333332,0.8198229166666666,0.923625,0.8173148958333334,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9940972222222222,0.8694444444444445,0.9940972222222222,0.8696180555555556,0.994068287037037,0.8726290509259259
1500.0,0.5644750000000001,0.6701388888888887,0.6721527777777776,3.549485400529824,0.0824706179385499,0.8153333333333334,4.2492150419998325,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D64_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6701388888888887,0.6694289918087828,15660.0,4.0,0.727875,0.8153333333333334,0.7281597222222221,0.8150243055555555,0.7273813194444444,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9934027777777776,0.8736111111111111,0.9934027777777776,0.8758391203703704,0.9938078703703704,0.8728602430555555
1500.0,0.6490833333333332,0.6715277777777776,0.6713888888888887,3.619738878171091,0.0861437625475946,0.9491666666666668,3.3473479159999897,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D64_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6715277777777776,0.6708038300021434,6557.0,4.0,0.8390833333333333,0.9491666666666668,0.8399548611111111,0.9494722222222224,0.8385714930555557,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9954861111111112,0.871875,0.9954861111111112,0.8721354166666667,0.9954861111111112,0.8739050925925926
1500.0,0.6202749999999999,0.6701388888888887,0.6738888888888888,4.508226710185645,0.0700191948473668,0.9021666666666668,3.6342925000001287,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D64_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6701388888888887,0.6692372435468515,8972.0,4.0,0.8010416666666667,0.9021666666666668,0.800701388888889,0.9025034722222222,0.7996811111111111,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.996875,0.8760416666666667,0.996875,0.8778935185185184,0.997019675925926,0.8754794560185186
1500.0,0.6578249999999999,0.6715277777777776,0.6701388888888887,4.26318881710723,0.1010357381010915,0.9617083333333334,3.1819448749999992,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D64_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6715277777777776,0.6706751400143561,4994.0,4.0,0.8503333333333334,0.9617083333333334,0.851048611111111,0.9619513888888888,0.848948472222222,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9947916666666666,0.8704861111111111,0.9947916666666666,0.8706018518518518,0.994675925925926,0.8731721643518517
1500.0,0.6228916666666666,0.6701388888888887,0.6741666666666665,4.060608465811873,0.0533156282467278,0.9086666666666666,3.4272877079999944,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D64_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6701388888888887,0.6693267671957264,7189.0,4.0,0.8049583333333333,0.9086666666666666,0.80465625,0.90878125,0.8047696875,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9972222222222222,0.8763888888888889,0.9972222222222222,0.878125,0.9973958333333334,0.875787037037037
1500.0,0.5251916666666667,0.6715277777777776,0.6577083333333332,4.577233916818276,0.193567846457459,0.7540416666666667,7.477027333000024,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D64_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6715277777777776,0.670612330994414,29513.0,4.0,0.676125,0.7540416666666667,0.6768784722222222,0.7543194444444443,0.6772165972222223,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9770833333333332,0.8545138888888889,0.9770833333333332,0.8548900462962962,0.977054398148148,0.8585141782407408
1500.0,0.3865833333333333,0.6701388888888887,0.653611111111111,5.152453986551301,0.2316912093960615,0.526875,8.855791082999986,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D64_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6701388888888887,0.6691083980915785,39000.0,4.0,0.4922916666666667,0.526875,0.4917569444444444,0.5273055555555555,0.4898200347222223,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9559027777777778,0.846875,0.9559027777777778,0.8491030092592592,0.9568865740740744,0.8427152777777777
1500.0,0.6006666666666667,0.6715277777777776,0.6654861111111109,4.279220277541746,0.134143851557707,0.8725,5.613634750000074,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D64_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6715277777777776,0.6706719337222693,16764.0,4.0,0.7753333333333333,0.8725,0.7762083333333333,0.87275,0.7751633333333334,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9885416666666668,0.8645833333333334,0.9885416666666668,0.8652777777777778,0.9885416666666668,0.8680656828703702
1500.0,0.476975,0.6701388888888887,0.6689583333333332,3.8948207013038583,0.1280247370345909,0.67325,7.258566958000074,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D64_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6701388888888887,0.6693599247486279,28066.0,4.0,0.6119583333333334,0.67325,0.6121458333333333,0.673486111111111,0.6105286458333333,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9850694444444444,0.86875,0.9850694444444444,0.8713541666666667,0.985185185185185,0.8659398148148149
1500.0,0.6158333333333332,0.6715277777777776,0.6695138888888886,3.72971563609305,0.1021645339235519,0.895625,5.089670666999837,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D64_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6715277777777776,0.670781834650559,12259.0,4.0,0.795125,0.895625,0.795923611111111,0.8958125,0.7942709722222222,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9944444444444444,0.8697916666666666,0.9944444444444444,0.8698495370370372,0.9942708333333332,0.872806423611111
1500.0,0.5116083333333332,0.6701388888888887,0.6719444444444443,4.38018832330414,0.0658734719146294,0.7334166666666667,6.552156417000106,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D64_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6701388888888887,0.6692628512242279,22132.0,4.0,0.658625,0.7334166666666667,0.658625,0.733375,0.6597709374999999,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9927083333333332,0.8732638888888888,0.9927083333333332,0.8756076388888889,0.9930266203703704,0.8722453703703703
1500.0,0.6151416666666667,0.6715277777777776,0.6709722222222221,3.8326601457707583,0.0840008402511375,0.897,4.8726848750000045,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D64_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6715277777777776,0.6707612457486235,10746.0,4.0,0.7947083333333333,0.897,0.7954027777777777,0.8970104166666667,0.7951446180555556,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9958333333333332,0.8715277777777778,0.9958333333333332,0.8717303240740739,0.9956886574074072,0.8740298032407408
1500.0,0.4913333333333333,0.6701388888888887,0.6727083333333332,4.872727110595378,0.0579068611045263,0.7004166666666667,6.440587833000109,ok,,grid,grid_4x4,16,memory_moderate,tune,additive_hash_D64_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,64.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6701388888888887,0.6691643434667697,21501.0,4.0,0.63175,0.7004166666666667,0.6319722222222222,0.7005694444444444,0.6326978819444444,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9940972222222222,0.8743055555555556,0.9940972222222222,0.8764467592592592,0.9945891203703704,0.8735043402777778
1500.0,0.08195,0.05625,0.0663888888888888,2.684920967834085,0.1024689072095682,0.0448333333333333,1.450283958,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D64_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,0,0.03,0.05,0.0,50.0,8.0,0,0.05625,0.0557130158064331,38.0,4.0,0.0905,0.0448333333333333,0.0902638888888888,0.0443854166666666,0.0913173263888888,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.003125,0.0645833333333333,0.003125,0.0652777777777777,0.002980324074074,0.0595040509259259
1500.0,0.0801166666666666,0.0597222222222222,0.0645138888888889,2.283250476599908,0.1374297012327429,0.0375416666666666,1.459573791999901,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D64_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0597222222222222,0.0592655721269022,36.0,4.0,0.0872916666666666,0.0375416666666666,0.0874826388888888,0.0374861111111111,0.0857517361111111,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0072916666666666,0.0638888888888888,0.0072916666666666,0.0638888888888888,0.0070023148148148,0.0625570023148148
1500.0,0.0702416666666666,0.05625,0.0656944444444444,2.618869076712315,0.0873155329149331,0.02525,1.453874874999883,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D64_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,0,0.06,0.08,0.0,70.0,10.0,0,0.05625,0.0557262261846575,38.0,4.0,0.074875,0.02525,0.0744097222222222,0.0250833333333333,0.0753834722222222,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0013888888888888,0.0635416666666666,0.0013888888888888,0.0641203703703703,0.0013599537037037,0.0581822916666666
1500.0,0.0687666666666666,0.0597222222222222,0.0615277777777777,2.6575706438977504,0.0866622634590484,0.021375,1.454654249999976,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D64_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0597222222222222,0.0591907080934426,35.0,4.0,0.0727083333333333,0.021375,0.0727256944444444,0.0211388888888888,0.0721543055555555,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.003125,0.0600694444444444,0.003125,0.0598668981481481,0.0030381944444444,0.0592265625
1500.0,0.067,0.05625,0.0654166666666666,2.734232473625853,0.0710911851743892,0.0202083333333333,1.5926003749998472,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D64_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,0,0.1,0.1,0.001,70.0,10.0,0,0.05625,0.0557031535052748,38.0,4.0,0.070625,0.0202083333333333,0.0701076388888888,0.0202187499999999,0.0713420138888888,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0010416666666666,0.0631944444444444,0.0010416666666666,0.0637442129629629,0.0009837962962962,0.0578674768518518
1500.0,0.06235,0.0597222222222222,0.0609722222222222,2.3549176100385436,0.079708922431358,0.0111666666666666,1.594204209000054,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D64_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0597222222222222,0.0592512387002145,33.0,4.0,0.06425,0.0111666666666666,0.0642395833333333,0.0110555555555555,0.0638116666666666,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0024305555555555,0.059375,0.0024305555555555,0.0592592592592592,0.0022569444444444,0.0585824652777777
1500.0,0.0654416666666666,0.05625,0.0654166666666666,2.6474381464290366,0.0592304008605131,0.0182083333333333,1.592481332999796,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D64_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,0,0.16,0.1,0.003,100.0,12.0,0,0.05625,0.0557205123707141,38.0,4.0,0.0686666666666666,0.0182083333333333,0.06825,0.0181909722222222,0.0696495486111111,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0010416666666666,0.0631944444444444,0.0010416666666666,0.0637442129629629,0.0009837962962962,0.0578674768518518
1500.0,0.0603666666666666,0.0597222222222222,0.0606944444444444,2.7335254710975363,0.0600429576257603,0.0079583333333333,1.590128709000055,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D64_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0597222222222222,0.0591755171280027,33.0,4.0,0.061625,0.0079583333333333,0.0616180555555555,0.0078333333333333,0.0611530902777777,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0020833333333333,0.0590277777777777,0.0020833333333333,0.0588831018518518,0.0020254629629629,0.0583761574074074
1500.0,0.6148083333333333,0.6715277777777776,0.6643749999999998,4.334270428050092,0.1718908850684704,0.8930416666666666,2.1947317500000736,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D64_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6715277777777776,0.6706609236921676,3927.0,4.0,0.7935833333333333,0.8930416666666666,0.7945729166666666,0.8934930555555555,0.7923917708333333,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9871527777777778,0.8631944444444445,0.9871527777777778,0.8637442129629629,0.9871238425925928,0.8668700810185185
1500.0,0.5661666666666667,0.6701388888888887,0.6718055555555554,4.809431867753767,0.1549022614358818,0.8166666666666667,2.2986678749998646,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D64_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6701388888888887,0.669177002515338,5073.0,4.0,0.7298333333333333,0.8166666666666667,0.7299270833333333,0.8165069444444445,0.7286537500000001,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9881944444444444,0.8722222222222222,0.9881944444444444,0.8747685185185184,0.9885127314814814,0.8687416087962964
1500.0,0.6523333333333332,0.6715277777777776,0.6710416666666664,4.031494448431834,0.1047951444836484,0.9539583333333334,2.0767152909998003,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D64_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6715277777777776,0.6707214788880912,2481.0,4.0,0.8432916666666667,0.9539583333333334,0.8440694444444443,0.9542152777777776,0.8425086805555555,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9954861111111112,0.8715277777777778,0.9954861111111112,0.8717303240740739,0.995457175925926,0.8738527199074073
1500.0,0.6207833333333334,0.6701388888888887,0.672222222222222,3.546159219480927,0.1181396230676351,0.9060833333333334,2.154400667000118,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D64_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6701388888888887,0.6694296570449926,3397.0,4.0,0.8023333333333333,0.9060833333333334,0.8020625,0.9061215277777775,0.8025406250000001,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9930555555555556,0.8736111111111111,0.9930555555555556,0.8758391203703704,0.9934317129629628,0.8725746527777777
1500.0,0.6637083333333332,0.6715277777777776,0.6695138888888886,3.909041796120776,0.1049530330537513,0.9708333333333332,2.1587981669999863,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D64_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6715277777777776,0.6707459694185535,1817.0,4.0,0.8580416666666667,0.9708333333333332,0.858607638888889,0.9710138888888888,0.856445798611111,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9944444444444444,0.8697916666666666,0.9944444444444444,0.8698495370370369,0.9944444444444444,0.8729366319444444
1500.0,0.6325583333333332,0.6701388888888887,0.6720833333333333,2.6622781730984793,0.1315882528924781,0.9242916666666666,2.247331624999788,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D64_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6701388888888887,0.669606433254269,2672.0,4.0,0.81775,0.9242916666666666,0.8174756944444443,0.9241493055555556,0.817476701388889,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9920138888888888,0.8732638888888888,0.9920138888888888,0.8754629629629629,0.9924189814814814,0.8717754629629629
1500.0,0.6731333333333333,0.6715277777777776,0.6453472222222222,2.9117826929236683,0.2372791567475864,0.9843333333333332,2.0726528750001307,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D64_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6715277777777776,0.6709454212391929,905.0,4.0,0.8700833333333333,0.9843333333333332,0.8708645833333334,0.9843715277777776,0.8675801388888889,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9572916666666668,0.8381944444444445,0.9572916666666668,0.8380208333333333,0.9568287037037038,0.8420960648148148
1500.0,0.6193166666666666,0.6701388888888887,0.6727083333333332,3.4472084538060717,0.191034353758413,0.90425,2.1693272080001407,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D64_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6701388888888887,0.6694494471981275,1883.0,4.0,0.8005,0.90425,0.8001944444444443,0.9041944444444444,0.8009285763888889,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9923611111111112,0.8739583333333333,0.9923611111111112,0.87578125,0.9930844907407408,0.8723148148148149
1500.0,0.5832916666666667,0.6715277777777776,0.6613194444444443,3.87683268719233,0.191217298629873,0.8466666666666667,5.726150499999676,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D64_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6715277777777776,0.6707524112403391,16834.0,4.0,0.7527916666666666,0.8466666666666667,0.7534444444444444,0.8468020833333333,0.7536296180555555,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9833333333333332,0.859375,0.9833333333333332,0.8596354166666667,0.9833622685185188,0.8636906828703704
1500.0,0.5457416666666667,0.6701388888888887,0.6661805555555554,4.131376639186552,0.2050612648478159,0.78775,6.547197874999711,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D64_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6701388888888887,0.6693126135610514,21080.0,4.0,0.703625,0.78775,0.7033402777777776,0.7879340277777777,0.7048193055555556,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9798611111111112,0.8649305555555555,0.9798611111111112,0.8675636574074073,0.9803240740740742,0.861937789351852
1500.0,0.6369166666666667,0.6715277777777776,0.6640277777777777,3.0196918579311363,0.1636472145715881,0.9283333333333332,4.223787458000061,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D64_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6715277777777776,0.6709238394061914,8910.0,4.0,0.82275,0.9283333333333332,0.8235,0.9286041666666668,0.8213993749999999,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9871527777777778,0.8628472222222222,0.9871527777777778,0.8635416666666667,0.9871527777777778,0.866871238425926
1500.0,0.6094083333333333,0.6701388888888887,0.6695138888888887,3.0050777234948147,0.1708309205975361,0.8862916666666667,4.7177521670000715,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D64_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6701388888888887,0.6695378733441898,11487.0,4.0,0.787,0.8862916666666667,0.7865798611111111,0.8864375,0.7863455555555555,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9857638888888888,0.8694444444444445,0.9857638888888888,0.8719618055555554,0.9859664351851852,0.8665839120370371
1500.0,0.6537416666666666,0.6715277777777776,0.6646527777777776,3.329042431876696,0.1759209441544036,0.955875,3.77241075000029,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D64_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6715277777777776,0.6708619692914023,5805.0,4.0,0.8450833333333333,0.955875,0.8457916666666667,0.9563993055555556,0.8443057291666667,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9875,0.8635416666666667,0.9875,0.8641493055555556,0.987528935185185,0.8672080439814815
1500.0,0.6164333333333333,0.6701388888888887,0.6624305555555554,2.215921966022392,0.1733994932128702,0.8986666666666666,4.72924279200015,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D64_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6701388888888887,0.6696957044956843,10786.0,4.0,0.7965,0.8986666666666666,0.796204861111111,0.898829861111111,0.796529826388889,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9725694444444444,0.859375,0.9725694444444444,0.86171875,0.9736400462962962,0.8564221643518519
1500.0,0.6595666666666666,0.6715277777777776,0.6659027777777777,3.7175465444039584,0.1276754162043218,0.9644583333333332,3.594071083000017,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D64_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6715277777777776,0.6707842684688968,4938.0,4.0,0.852625,0.9644583333333332,0.8532395833333334,0.9648090277777776,0.8512974999999999,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9899305555555556,0.8652777777777778,0.9899305555555556,0.8658854166666666,0.9897569444444444,0.8690422453703703
1500.0,0.6138666666666667,0.6701388888888887,0.6716666666666665,3.311141849707605,0.1312387277789503,0.89275,4.3771244160002425,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D64_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6701388888888887,0.6694766605189472,8904.0,4.0,0.79275,0.89275,0.7924756944444443,0.8926944444444445,0.7915701388888889,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.990625,0.8725694444444444,0.990625,0.874855324074074,0.9910300925925926,0.8706686921296296
1500.0,0.4731666666666667,0.6715277777777776,0.6444444444444445,3.681967713370653,0.2646078882142457,0.6710416666666666,12.71088295799973,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D64_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6715277777777776,0.6707913842351034,36746.0,4.0,0.6074583333333333,0.6710416666666666,0.6080069444444444,0.6717881944444444,0.6089880902777778,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9548611111111112,0.8368055555555556,0.9548611111111112,0.8364872685185184,0.9543113425925926,0.8400653935185185
1500.0,0.297625,0.6701388888888887,0.4328472222222222,3.4701898326984657,0.6635244085661565,0.3845833333333333,14.520198125000206,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D64_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6701388888888887,0.6694448509223491,43405.0,4.0,0.3744583333333333,0.3845833333333333,0.3741388888888888,0.38484375,0.3723501388888889,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.6204861111111111,0.5583333333333333,0.6204861111111111,0.559866898148148,0.6190972222222222,0.5640373263888889
1500.0,0.5577333333333333,0.6715277777777776,0.6612499999999999,2.603441369630251,0.1900846437175031,0.8057083333333334,9.165724542000136,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D64_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6715277777777776,0.6710070895038516,22761.0,4.0,0.7190416666666667,0.8057083333333334,0.7200347222222223,0.8058125,0.7197948611111111,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9836805555555556,0.859375,0.9836805555555556,0.8596354166666667,0.98359375,0.8638677662037039
1500.0,0.3211916666666666,0.6701388888888887,0.6290277777777779,4.751057761951593,0.3259628819272825,0.421125,14.169816708000326,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D64_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6701388888888887,0.6691886773364984,42375.0,4.0,0.405625,0.421125,0.4055208333333333,0.4210138888888888,0.4021418055555555,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9138888888888888,0.8138888888888889,0.9138888888888888,0.8160300925925925,0.9153935185185186,0.8085321180555556
1500.0,0.5611666666666667,0.6715277777777776,0.6561805555555555,2.528906516883074,0.1875827871992068,0.8104166666666667,9.007392584000172,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D64_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6715277777777776,0.671021996474401,21701.0,4.0,0.723375,0.8104166666666667,0.7243159722222222,0.8102291666666667,0.7235020138888888,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9725694444444444,0.8520833333333333,0.9725694444444444,0.8521122685185184,0.9722511574074072,0.8546548032407408
1500.0,0.4752999999999999,0.6701388888888887,0.6669444444444443,3.1762638804001875,0.1602488382185821,0.6685,10.868898791999982,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D64_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6701388888888887,0.6695036361128087,28788.0,4.0,0.6093333333333333,0.6685,0.6094861111111111,0.6684583333333334,0.6064985763888888,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9795138888888888,0.865625,0.9795138888888888,0.8681712962962962,0.9802662037037037,0.8619421296296297
1500.0,0.6115833333333334,0.6715277777777776,0.6627083333333332,2.6276384121474137,0.1715609874743372,0.889375,6.603724417000194,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D64_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6715277777777776,0.6710022500953481,12403.0,4.0,0.789625,0.889375,0.7903125,0.8895069444444443,0.7890337499999999,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9850694444444444,0.8611111111111112,0.9850694444444444,0.8613715277777778,0.9849826388888888,0.8650622106481481
1500.0,0.53125,0.6701388888888887,0.6718749999999999,3.4553360094463543,0.0895765828359576,0.7635416666666667,9.032418374999908,ok,,grid,grid_4x4,16,memory_moderate,tune,pairwise_hash_D64_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,64.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6701388888888887,0.6694478216869995,21642.0,4.0,0.6842916666666666,0.7635416666666667,0.6844166666666667,0.76325,0.6845380208333333,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9930555555555556,0.8732638888888888,0.9930555555555556,0.8756076388888889,0.9934317129629628,0.8725526620370371
1500.0,0.0701,0.0572916666666666,0.0652777777777777,3.461090423528133,0.0270456393328646,0.0255416666666666,1.463825625,ok,,path,path_n16,16,memory_moderate,repair_tune,additive_hash_D4_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0572916666666666,0.056599448581961,24.0,4.0,0.0747916666666666,0.0255416666666666,0.0743541666666666,0.0257083333333333,0.0758595833333333,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0017361111111111,0.0631944444444444,0.0017361111111111,0.0652777777777777,0.0017361111111111,0.0584965277777777
1500.0,0.0718083333333333,0.0579861111111111,0.061875,3.238351956879711,0.0232936996094443,0.02325,1.435777958,ok,,path,path_n16,16,memory_moderate,repair_tune,additive_hash_D4_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0579861111111111,0.0573384407197351,24.0,4.0,0.076125,0.02325,0.0760625,0.0235625,0.0742522916666666,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.003125,0.0604166666666666,0.003125,0.0597222222222222,0.003125,0.0594322916666666
1500.0,0.0647583333333333,0.0572916666666666,0.065,4.2843347835016905,0.0148597165142996,0.015375,1.4379473750000002,ok,,path,path_n16,16,memory_moderate,repair_tune,additive_hash_D4_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0572916666666666,0.0564347997099663,24.0,4.0,0.0674166666666666,0.015375,0.0671458333333333,0.0154791666666666,0.067504375,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0013888888888888,0.0628472222222222,0.0013888888888888,0.0649305555555555,0.0013888888888888,0.0582048611111111
1500.0,0.0644333333333333,0.0579861111111111,0.0610416666666666,3.496038877411113,0.012194599453823,0.0117916666666666,1.4526714580000002,ok,,path,path_n16,16,memory_moderate,repair_tune,additive_hash_D4_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0579861111111111,0.0572869033356288,24.0,4.0,0.0664583333333333,0.0117916666666666,0.0662708333333333,0.012,0.06468625,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0020833333333333,0.059375,0.0020833333333333,0.0586805555555555,0.0019097222222222,0.0584270833333333
1500.0,0.0600916666666666,0.0572916666666666,0.0647222222222222,3.6358672811123935,0.0091928680644647,0.0087083333333333,1.5902985000000005,ok,,path,path_n16,16,memory_moderate,repair_tune,additive_hash_D4_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0572916666666666,0.0565644932104441,24.0,4.0,0.0614166666666666,0.0087083333333333,0.0609791666666666,0.00875,0.0619025,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0010416666666666,0.0625,0.0010416666666666,0.0645833333333333,0.0010416666666666,0.0579131944444444
1500.0,0.0609916666666666,0.0579861111111111,0.0604861111111111,3.824595593671683,0.0080472124878033,0.0073333333333333,1.582949375,ok,,path,path_n16,16,memory_moderate,repair_tune,additive_hash_D4_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0579861111111111,0.0572211919923767,24.0,4.0,0.062125,0.0073333333333333,0.0619791666666666,0.007375,0.0608283333333333,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0013888888888888,0.0586805555555555,0.0013888888888888,0.0579861111111111,0.0012152777777777,0.05784375
1500.0,0.0578666666666666,0.0572916666666666,0.0647916666666666,3.6177686563630145,0.0055068964882998,0.0060833333333333,1.5789240840000005,ok,,path,path_n16,16,memory_moderate,repair_tune,additive_hash_D4_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0572916666666666,0.056568112935394,24.0,4.0,0.0586666666666666,0.0060833333333333,0.0581875,0.006125,0.0596854166666666,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0006944444444444,0.0625,0.0006944444444444,0.0645833333333333,0.0006944444444444,0.0576493055555555
1500.0,0.0595749999999999,0.0579861111111111,0.0595833333333333,4.031902244509338,0.0044580562223668,0.0054583333333333,1.575137332999999,ok,,path,path_n16,16,memory_moderate,repair_tune,additive_hash_D4_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0579861111111111,0.0571797306622092,24.0,4.0,0.0603333333333333,0.0054583333333333,0.0601875,0.0055208333333333,0.059275625,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0006944444444444,0.0576388888888888,0.0006944444444444,0.0565972222222222,0.0006944444444444,0.0573454861111111
1500.0,0.0953666666666666,0.0572916666666666,0.0856944444444444,1.7721430362783357,0.1599874023524192,0.0669166666666666,1.683551584,ok,,path,path_n16,16,memory_moderate,repair_tune,additive_hash_D4_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,1,0.03,0.05,0.0,50.0,8.0,0,0.0572916666666666,0.056937238059411,421.0,4.0,0.1083333333333333,0.0669166666666666,0.1078333333333333,0.0671041666666666,0.1100004166666666,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0333333333333333,0.0899305555555555,0.0333333333333333,0.0932291666666666,0.0321180555555555,0.0837986111111111
1500.0,0.1062166666666666,0.0579861111111111,0.0815972222222222,2.086202455842968,0.171843535854603,0.0801666666666666,1.6779695420000014,ok,,path,path_n16,16,memory_moderate,repair_tune,additive_hash_D4_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,1,0.03,0.05,0.0,50.0,8.0,0,0.0579861111111111,0.0575688706199425,400.0,4.0,0.1219166666666666,0.0801666666666666,0.1225833333333333,0.0799791666666666,0.120786875,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0399305555555555,0.0875,0.0399305555555555,0.0873263888888888,0.0394097222222222,0.0892065972222222
1500.0,0.0947416666666666,0.0572916666666666,0.1154166666666667,2.6496099289413744,0.292994664664034,0.0650416666666666,1.7068741670000025,ok,,path,path_n16,16,memory_moderate,repair_tune,additive_hash_D4_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,1,0.06,0.08,0.0,70.0,10.0,0,0.0572916666666666,0.0567617446808783,406.0,4.0,0.1073333333333333,0.0650416666666666,0.1066875,0.0651875,0.108456875,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0861111111111111,0.1309027777777777,0.0861111111111111,0.1347222222222222,0.084375,0.1266371527777778
1500.0,0.1080833333333333,0.0579861111111111,0.0935416666666666,3.200412080841326,0.2212037042607798,0.0816666666666666,1.683470332999999,ok,,path,path_n16,16,memory_moderate,repair_tune,additive_hash_D4_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,1,0.06,0.08,0.0,70.0,10.0,0,0.0579861111111111,0.0573460286949428,370.0,4.0,0.1240833333333333,0.0816666666666666,0.1246875,0.0818125,0.1223470833333333,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0600694444444444,0.1034722222222222,0.0600694444444444,0.103125,0.059375,0.1056510416666666
1500.0,0.09235,0.0572916666666666,0.1151388888888889,2.550332207804826,0.2883508973231017,0.0617916666666666,1.8247364580000005,ok,,path,path_n16,16,memory_moderate,repair_tune,additive_hash_D4_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,1,0.1,0.1,0.001,70.0,10.0,0,0.0572916666666666,0.0567816002251057,404.0,4.0,0.1042916666666666,0.0617916666666666,0.1038125,0.0620416666666666,0.10583,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0857638888888888,0.1305555555555555,0.0857638888888888,0.1342013888888888,0.0842013888888889,0.1264670138888889
1500.0,0.0933416666666666,0.0579861111111111,0.0840972222222222,3.1863069229538796,0.1769337586629011,0.0599583333333333,1.8329852079999969,ok,,path,path_n16,16,memory_moderate,repair_tune,additive_hash_D4_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,1,0.1,0.1,0.001,70.0,10.0,0,0.0579861111111111,0.0573488497265203,312.0,4.0,0.105,0.0599583333333333,0.1051666666666666,0.0601458333333333,0.1043314583333333,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0447916666666666,0.0909722222222222,0.0447916666666666,0.0907986111111111,0.0440972222222222,0.0930486111111111
1500.0,0.0882999999999999,0.0572916666666666,0.1114583333333333,2.3561327349627237,0.2613229691013793,0.0545416666666666,1.825374083,ok,,path,path_n16,16,memory_moderate,repair_tune,additive_hash_D4_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,1,0.16,0.1,0.003,100.0,12.0,0,0.0572916666666666,0.0568204401196741,351.0,4.0,0.0987916666666666,0.0545416666666666,0.0984166666666666,0.054875,0.0999477083333333,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0815972222222222,0.1260416666666666,0.0815972222222222,0.1302083333333333,0.0795138888888888,0.1225746527777777
1500.0,0.0891166666666666,0.0579861111111111,0.0868055555555555,2.7389957904625364,0.1927949501334512,0.0531666666666666,1.8060061249999997,ok,,path,path_n16,16,memory_moderate,repair_tune,additive_hash_D4_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,1,0.16,0.1,0.003,100.0,12.0,0,0.0579861111111111,0.0574383119530186,294.0,4.0,0.0994166666666666,0.0531666666666666,0.0995,0.0534166666666666,0.0987658333333333,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0503472222222222,0.0947916666666666,0.0503472222222222,0.0947916666666666,0.0498263888888888,0.0977152777777777
1500.0,0.0852333333333333,0.0572916666666666,0.0684027777777777,2.322152094271139,0.0551853017459738,0.049875,1.9702573329999993,ok,,path,path_n16,16,memory_moderate,repair_tune,additive_hash_D4_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,2,0.03,0.05,0.0,50.0,8.0,0,0.0572916666666666,0.0568272362478124,1948.0,4.0,0.0947916666666666,0.049875,0.0943125,0.0502916666666666,0.0961383333333333,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0069444444444444,0.0673611111111111,0.0069444444444444,0.0697916666666666,0.00625,0.0622847222222222
1500.0,0.0846416666666666,0.0579861111111111,0.0646527777777777,2.388630198167292,0.055994281520377,0.0436666666666666,1.9505374579999992,ok,,path,path_n16,16,memory_moderate,repair_tune,additive_hash_D4_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,2,0.03,0.05,0.0,50.0,8.0,0,0.0579861111111111,0.0575083850714776,1670.0,4.0,0.0930416666666666,0.0436666666666666,0.0932708333333333,0.0438333333333333,0.0910275,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0083333333333333,0.0642361111111111,0.0083333333333333,0.0637152777777777,0.0085069444444444,0.0638350694444444
1500.0,0.070875,0.0572916666666666,0.0652777777777777,3.110137216452392,0.0258574497480549,0.0277083333333333,1.948909541999999,ok,,path,path_n16,16,memory_moderate,repair_tune,additive_hash_D4_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,2,0.06,0.08,0.0,70.0,10.0,0,0.0572916666666666,0.0566696392233761,1329.0,4.0,0.076,0.0277083333333333,0.0755833333333333,0.0277291666666666,0.0774945833333333,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0017361111111111,0.0631944444444444,0.0017361111111111,0.0652777777777777,0.0017361111111111,0.0584965277777777
1500.0,0.0709083333333333,0.0579861111111111,0.0627777777777777,2.4417153499175215,0.0262862066411803,0.0212916666666666,1.903605749999997,ok,,path,path_n16,16,memory_moderate,repair_tune,additive_hash_D4_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,2,0.06,0.08,0.0,70.0,10.0,0,0.0579861111111111,0.0574977680411276,944.0,4.0,0.0748333333333333,0.0212916666666666,0.0746875,0.021625,0.0726720833333333,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0038194444444444,0.0614583333333333,0.0038194444444444,0.0607638888888888,0.0038194444444444,0.0600434027777777
1500.0,0.0654416666666666,0.0572916666666666,0.065,2.919313924099355,0.015546548255407,0.017375,2.053031208,ok,,path,path_n16,16,memory_moderate,repair_tune,additive_hash_D4_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,2,0.1,0.1,0.001,70.0,10.0,0,0.0572916666666666,0.0567078038818467,956.0,4.0,0.0685,0.017375,0.0683125,0.017375,0.0690370833333333,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0013888888888888,0.0628472222222222,0.0013888888888888,0.0649305555555555,0.0013888888888888,0.0582048611111111
1500.0,0.0664,0.0579861111111111,0.0613194444444444,2.3968271532100096,0.0156944120212096,0.014875,2.032768083000001,ok,,path,path_n16,16,memory_moderate,repair_tune,additive_hash_D4_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,2,0.1,0.1,0.001,70.0,10.0,0,0.0579861111111111,0.0575067456804691,743.0,4.0,0.0690416666666666,0.014875,0.0689583333333333,0.0150416666666666,0.0672102083333333,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0024305555555555,0.0597222222222222,0.0024305555555555,0.0590277777777777,0.0022569444444444,0.05871875
1500.0,0.0626166666666666,0.0572916666666666,0.0647222222222222,2.9549006452011324,0.0089165488512068,0.0123333333333333,2.0360719590000045,ok,,path,path_n16,16,memory_moderate,repair_tune,additive_hash_D4_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,2,0.16,0.1,0.003,100.0,12.0,0,0.0572916666666666,0.0567006865376264,741.0,4.0,0.0646666666666666,0.0123333333333333,0.0643541666666666,0.0124583333333333,0.06498625,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0010416666666666,0.0625,0.0010416666666666,0.0645833333333333,0.0010416666666666,0.0579131944444444
1500.0,0.0627166666666666,0.0579861111111111,0.0611111111111111,2.238496900943711,0.008553832076292,0.0093333333333333,2.0202514160000007,ok,,path,path_n16,16,memory_moderate,repair_tune,additive_hash_D4_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,2,0.16,0.1,0.003,100.0,12.0,0,0.0579861111111111,0.0575384117309223,563.0,4.0,0.06425,0.0093333333333333,0.0640625,0.0094583333333333,0.06257875,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0017361111111111,0.059375,0.0017361111111111,0.0586805555555555,0.0015625,0.0581631944444444
1500.0,0.5562083333333333,0.6708333333333332,0.6677777777777776,1.2177941697213308,0.0648221155416507,0.8002083333333333,3.2585209169999985,ok,,path,path_n16,16,memory_moderate,repair_tune,additive_hash_D4_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6708333333333332,0.670589774499389,14090.0,4.0,0.7164166666666667,0.8002083333333333,0.7166875,0.8002291666666667,0.7153156249999999,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9909722222222224,0.8673611111111111,0.9909722222222224,0.8663194444444444,0.9907986111111112,0.8698993055555557
1500.0,0.5243583333333334,0.6697916666666666,0.6669444444444443,1.0784950121810395,0.0759312596877405,0.7482083333333334,3.487683208,ok,,path,path_n16,16,memory_moderate,repair_tune,additive_hash_D4_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6697916666666666,0.6695759676642303,17229.0,4.0,0.6742916666666666,0.7482083333333334,0.6734791666666666,0.7491875,0.6729854166666667,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9864583333333332,0.8670138888888889,0.9864583333333332,0.8638888888888889,0.9869791666666666,0.8670069444444446
1500.0,0.5955999999999999,0.6708333333333332,0.6729861111111108,1.3088153910285685,0.0310187623321794,0.8617916666666666,2.9850526250000016,ok,,path,path_n16,16,memory_moderate,repair_tune,additive_hash_D4_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6708333333333332,0.6705715702551275,10818.0,4.0,0.768125,0.8617916666666666,0.7682916666666667,0.8621041666666667,0.7664691666666668,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9961805555555556,0.8736111111111111,0.9961805555555556,0.8725694444444444,0.9963541666666668,0.8746180555555557
1500.0,0.5690999999999999,0.6697916666666666,0.6724999999999999,1.2066499138172757,0.0338143859116301,0.820125,3.0819186669999965,ok,,path,path_n16,16,memory_moderate,repair_tune,additive_hash_D4_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6697916666666666,0.6695503366839031,11481.0,4.0,0.7334166666666667,0.820125,0.7334166666666667,0.8208125,0.7321939583333333,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9951388888888888,0.8743055555555556,0.9951388888888888,0.8711805555555555,0.9958333333333332,0.8743177083333334
1500.0,0.6169833333333333,0.6708333333333332,0.6732638888888888,1.315057741756957,0.020985374052633,0.8957083333333333,2.900078624999999,ok,,path,path_n16,16,memory_moderate,repair_tune,additive_hash_D4_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6708333333333332,0.6705703217849818,8190.0,4.0,0.7962916666666666,0.8957083333333333,0.79675,0.8959583333333333,0.7944668750000001,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9965277777777778,0.8739583333333333,0.9965277777777778,0.8729166666666667,0.9967013888888888,0.8749097222222223
1500.0,0.6300666666666666,0.6697916666666666,0.6734027777777777,1.28461060328944,0.0215663964618039,0.9213333333333332,2.7244497080000016,ok,,path,path_n16,16,memory_moderate,repair_tune,additive_hash_D4_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6697916666666666,0.6695347445460087,6063.0,4.0,0.8146666666666667,0.9213333333333332,0.81375,0.9221041666666666,0.8156266666666667,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9975694444444444,0.8756944444444444,0.9975694444444444,0.8729166666666667,0.9979166666666668,0.8760329861111112
1500.0,0.6695583333333333,0.6708333333333332,0.6756944444444443,1.3112006983288864,0.015336648125192,0.9797083333333332,2.4047226670000015,ok,,path,path_n16,16,memory_moderate,repair_tune,additive_hash_D4_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6708333333333332,0.6705710931936674,2366.0,4.0,0.8656666666666667,0.9797083333333332,0.8663541666666666,0.980125,0.8639933333333334,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9982638888888888,0.8767361111111112,0.9982638888888888,0.8755208333333333,0.9986111111111112,0.8765729166666667
1500.0,0.6179749999999999,0.6697916666666666,0.6733333333333331,1.3037582053000805,0.0163137405821928,0.902,2.6139638329999997,ok,,path,path_n16,16,memory_moderate,repair_tune,additive_hash_D4_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6697916666666666,0.6695309150256066,4812.0,4.0,0.7987083333333334,0.902,0.7983333333333333,0.9024375,0.7994337500000002,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9979166666666668,0.8756944444444444,0.9979166666666668,0.8729166666666667,0.9980902777777778,0.8761666666666668
1500.0,0.0698583333333333,0.0572916666666666,0.065,2.2043051449604056,0.0273579522361415,0.0257083333333333,1.4159171670000037,ok,,path,path_n16,16,memory_moderate,repair_tune,pairwise_hash_D4_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0572916666666666,0.0568508056376745,24.0,4.0,0.0745833333333333,0.0257083333333333,0.0741666666666666,0.025875,0.075970625,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0013888888888888,0.0628472222222222,0.0013888888888888,0.0649305555555555,0.0013888888888888,0.0582048611111111
1500.0,0.0735166666666666,0.0579861111111111,0.0619444444444444,2.094503516799762,0.0285192677911588,0.0255416666666666,1.4111671659999985,ok,,path,path_n16,16,memory_moderate,repair_tune,pairwise_hash_D4_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0579861111111111,0.0575672104077511,24.0,4.0,0.0782916666666666,0.0255416666666666,0.0783541666666666,0.025875,0.0761891666666666,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0027777777777777,0.0604166666666666,0.0027777777777777,0.0597222222222222,0.0027777777777777,0.0591684027777777
1500.0,0.06545,0.0572916666666666,0.065,3.733231593936036,0.0150650368901435,0.0169166666666666,1.4155453329999972,ok,,path,path_n16,16,memory_moderate,repair_tune,pairwise_hash_D4_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0572916666666666,0.0565450203478794,24.0,4.0,0.0684166666666666,0.0169166666666666,0.0679583333333333,0.0171875,0.0688716666666666,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0013888888888888,0.0628472222222222,0.0013888888888888,0.0649305555555555,0.0013888888888888,0.0582048611111111
1500.0,0.0645666666666666,0.0579861111111111,0.0611111111111111,3.301478953175473,0.0155238232454275,0.0119583333333333,1.4183196250000094,ok,,path,path_n16,16,memory_moderate,repair_tune,pairwise_hash_D4_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0579861111111111,0.057325815320476,24.0,4.0,0.066625,0.0119583333333333,0.0664166666666666,0.012125,0.0647939583333333,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0017361111111111,0.059375,0.0017361111111111,0.0586805555555555,0.0015625,0.0581631944444444
1500.0,0.0628666666666666,0.0572916666666666,0.0647222222222222,4.164947350470589,0.0101746208723255,0.0135833333333333,1.5593250000000012,ok,,path,path_n16,16,memory_moderate,repair_tune,pairwise_hash_D4_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0572916666666666,0.0564586771965725,24.0,4.0,0.0651666666666666,0.0135833333333333,0.0647916666666666,0.013625,0.065910625,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0010416666666666,0.0625,0.0010416666666666,0.0645833333333333,0.0010416666666666,0.0579131944444444
1500.0,0.0616333333333333,0.0579861111111111,0.0608333333333333,4.165163475768239,0.0127745060175071,0.0080833333333333,1.5610610419999915,ok,,path,path_n16,16,memory_moderate,repair_tune,pairwise_hash_D4_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0579861111111111,0.0571530784159574,24.0,4.0,0.0629166666666666,0.0080833333333333,0.0627708333333333,0.0081875,0.0615085416666666,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0013888888888888,0.0590277777777777,0.0013888888888888,0.0581597222222222,0.0013888888888888,0.0579930555555555
1500.0,0.0604583333333333,0.0572916666666666,0.0647916666666666,5.109723596868663,0.0073528317914674,0.0102083333333333,1.5566629159999934,ok,,path,path_n16,16,memory_moderate,repair_tune,pairwise_hash_D4_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0572916666666666,0.0562697219472929,24.0,4.0,0.0620833333333333,0.0102083333333333,0.061625,0.0101875,0.0630479166666666,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0006944444444444,0.0625,0.0006944444444444,0.0645833333333333,0.0006944444444444,0.0576493055555555
1500.0,0.0604666666666666,0.0579861111111111,0.0595833333333333,4.272401575300629,0.0088175066232604,0.006625,1.5688815419999995,ok,,path,path_n16,16,memory_moderate,repair_tune,pairwise_hash_D4_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0579861111111111,0.0571316307960509,24.0,4.0,0.0614583333333333,0.006625,0.0612916666666666,0.00675,0.060298125,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0006944444444444,0.0576388888888888,0.0006944444444444,0.0565972222222222,0.0006944444444444,0.0573454861111111
1500.0,0.2316416666666666,0.0572916666666666,0.2365277777777777,2.2528860536285675,0.6095998713473529,0.2867916666666666,1.7066797909999991,ok,,path,path_n16,16,memory_moderate,repair_tune,pairwise_hash_D4_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,1,0.03,0.05,0.0,50.0,8.0,0,0.0572916666666666,0.0568410894559409,448.0,4.0,0.288625,0.2867916666666666,0.289125,0.2856666666666667,0.2905295833333333,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.2878472222222222,0.2927083333333333,0.2878472222222222,0.2956597222222222,0.2869791666666667,0.2917881944444444
1500.0,0.2368249999999999,0.0579861111111111,0.2300694444444444,1.9501579128684785,0.6207364339704398,0.2885833333333333,1.6699343330000005,ok,,path,path_n16,16,memory_moderate,repair_tune,pairwise_hash_D4_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,1,0.03,0.05,0.0,50.0,8.0,0,0.0579861111111111,0.0575960795285374,448.0,4.0,0.2944166666666666,0.2885833333333333,0.2945208333333333,0.2889166666666666,0.2931564583333333,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.2958333333333333,0.2878472222222222,0.2958333333333333,0.2868055555555555,0.2932291666666666,0.2971475694444445
1500.0,0.2438499999999999,0.0572916666666666,0.2360416666666666,2.288290940975517,0.586699126628965,0.306375,1.6633976670000123,ok,,path,path_n16,16,memory_moderate,repair_tune,pairwise_hash_D4_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,1,0.06,0.08,0.0,70.0,10.0,0,0.0572916666666666,0.0568340084784715,448.0,4.0,0.30475,0.306375,0.3051458333333333,0.3051875,0.3066508333333333,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.2868055555555555,0.2923611111111111,0.2868055555555555,0.2954861111111111,0.2857638888888889,0.2908194444444444
1500.0,0.2370916666666666,0.0579861111111111,0.2084722222222222,1.7189561841067749,0.570499467363739,0.2912083333333333,1.664793000000003,ok,,path,path_n16,16,memory_moderate,repair_tune,pairwise_hash_D4_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,1,0.06,0.08,0.0,70.0,10.0,0,0.0579861111111111,0.0576423198742897,448.0,4.0,0.2952083333333333,0.2912083333333333,0.295125,0.291625,0.2953304166666666,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.2545138888888889,0.2579861111111111,0.2545138888888889,0.2571180555555555,0.2508680555555556,0.2625833333333333
1500.0,0.2498916666666666,0.0572916666666666,0.2291666666666666,2.5932450262201416,0.5582670498873394,0.3161666666666666,1.807382041000011,ok,,path,path_n16,16,memory_moderate,repair_tune,pairwise_hash_D4_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,1,0.1,0.1,0.001,70.0,10.0,0,0.0572916666666666,0.0567730176614226,448.0,4.0,0.31275,0.3161666666666666,0.3134166666666667,0.3150416666666666,0.3147929166666667,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.28125,0.284375,0.28125,0.2875,0.2803819444444444,0.2860885416666666
1500.0,0.2390666666666666,0.0579861111111111,0.1935416666666666,1.6635474109233956,0.5388876297856334,0.29425,1.8050265409999895,ok,,path,path_n16,16,memory_moderate,repair_tune,pairwise_hash_D4_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,1,0.1,0.1,0.001,70.0,10.0,0,0.0579861111111111,0.0576534016289264,448.0,4.0,0.2977083333333333,0.29425,0.2974583333333333,0.2949375,0.2980758333333333,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.225,0.2371527777777777,0.225,0.2373263888888888,0.2211805555555555,0.2387986111111111
1500.0,0.2563666666666667,0.0572916666666666,0.2663194444444444,2.38542550378623,0.5623825483430189,0.3256666666666666,1.8052918750000089,ok,,path,path_n16,16,memory_moderate,repair_tune,pairwise_hash_D4_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,1,0.16,0.1,0.003,100.0,12.0,0,0.0572916666666666,0.0568145815659094,444.0,4.0,0.321125,0.3256666666666666,0.3216458333333333,0.3248333333333333,0.3228474999999999,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.3524305555555556,0.3357638888888888,0.3524305555555556,0.3366319444444444,0.3524305555555556,0.3445746527777777
1500.0,0.2546166666666666,0.0579861111111111,0.2072222222222222,2.0758334259080415,0.5170073117290825,0.3192083333333333,1.8094968329999972,ok,,path,path_n16,16,memory_moderate,repair_tune,pairwise_hash_D4_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,1,0.16,0.1,0.003,100.0,12.0,0,0.0579861111111111,0.0575709444259295,448.0,4.0,0.3182083333333333,0.3192083333333333,0.3182083333333333,0.3194375,0.31835625,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.246875,0.2552083333333333,0.246875,0.253125,0.2444444444444444,0.2574062499999999
1500.0,0.1014249999999999,0.0572916666666666,0.0745138888888889,0.5905508385976767,0.1171961266867204,0.076625,2.081996249999989,ok,,path,path_n16,16,memory_moderate,repair_tune,pairwise_hash_D4_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,2,0.03,0.05,0.0,50.0,8.0,0,0.0572916666666666,0.0571735564989471,2489.0,4.0,0.1163333333333333,0.076625,0.116,0.0766875,0.1179333333333333,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0163194444444444,0.0753472222222222,0.0163194444444444,0.0770833333333333,0.0161458333333333,0.0704045138888889
1500.0,0.0941166666666666,0.0579861111111111,0.0703472222222222,0.6079675845669029,0.1144556569684335,0.060875,2.025299541999999,ok,,path,path_n16,16,memory_moderate,repair_tune,pairwise_hash_D4_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,2,0.03,0.05,0.0,50.0,8.0,0,0.0579861111111111,0.0578645175941977,1835.0,4.0,0.1059583333333333,0.060875,0.1063541666666666,0.0608541666666666,0.105006875,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0197916666666666,0.0722222222222222,0.0197916666666666,0.0715277777777777,0.0201388888888888,0.0733038194444444
1500.0,0.0826666666666666,0.0572916666666666,0.0696527777777777,0.7990371266466239,0.0813782016791111,0.0452083333333333,2.002371457999999,ok,,path,path_n16,16,memory_moderate,repair_tune,pairwise_hash_D4_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,2,0.06,0.08,0.0,70.0,10.0,0,0.0572916666666666,0.0571318592413373,1537.0,4.0,0.0912916666666666,0.0452083333333333,0.0906875,0.0455416666666666,0.0922429166666666,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.009375,0.0690972222222222,0.009375,0.0711805555555555,0.0088541666666666,0.0643836805555555
1500.0,0.0789416666666666,0.0579861111111111,0.0658333333333333,1.0307829900567602,0.0706563806373454,0.0350833333333333,1.953235707999994,ok,,path,path_n16,16,memory_moderate,repair_tune,pairwise_hash_D4_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,2,0.06,0.08,0.0,70.0,10.0,0,0.0579861111111111,0.0577799545130997,1069.0,4.0,0.085625,0.0350833333333333,0.0856458333333333,0.0352916666666666,0.0839316666666666,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.009375,0.065625,0.009375,0.0649305555555555,0.0097222222222222,0.064859375
1500.0,0.075275,0.0572916666666666,0.0684027777777777,0.8731932685646715,0.0613472338705719,0.0346666666666666,2.1095082080000083,ok,,path,path_n16,16,memory_moderate,repair_tune,pairwise_hash_D4_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,2,0.1,0.1,0.001,70.0,10.0,0,0.0572916666666666,0.0571170280129537,1222.0,4.0,0.0817916666666666,0.0346666666666666,0.081375,0.0347708333333333,0.08330875,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0069444444444444,0.0673611111111111,0.0069444444444444,0.0697916666666666,0.00625,0.0622847222222222
1500.0,0.07125,0.0579861111111111,0.0633333333333333,1.050730576057671,0.0550548744509399,0.0227083333333333,2.105603082999991,ok,,path,path_n16,16,memory_moderate,repair_tune,pairwise_hash_D4_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,2,0.1,0.1,0.001,70.0,10.0,0,0.0579861111111111,0.0577759649958995,725.0,4.0,0.0754583333333333,0.0227083333333333,0.0755625,0.0228333333333333,0.073655,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.00625,0.0625,0.00625,0.0618055555555555,0.0064236111111111,0.0621041666666666
1500.0,0.070975,0.0572916666666666,0.0655555555555555,1.0161910182910625,0.0387115249667154,0.0278333333333333,2.097698749999992,ok,,path,path_n16,16,memory_moderate,repair_tune,pairwise_hash_D4_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,2,0.16,0.1,0.003,100.0,12.0,0,0.0572916666666666,0.0570884284630084,999.0,4.0,0.076125,0.0278333333333333,0.0756875,0.0278541666666666,0.0775985416666666,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0038194444444444,0.0638888888888888,0.0038194444444444,0.0661458333333333,0.0032986111111111,0.0597534722222222
1500.0,0.0675416666666666,0.0579861111111111,0.0632638888888888,1.0561223030907447,0.058113323302321,0.0175,2.051656625000007,ok,,path,path_n16,16,memory_moderate,repair_tune,pairwise_hash_D4_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,2,0.16,0.1,0.003,100.0,12.0,0,0.0579861111111111,0.0577748866504929,594.0,4.0,0.0707083333333333,0.0175,0.0707708333333333,0.0176458333333333,0.0693302083333333,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0065972222222222,0.0625,0.0065972222222222,0.0618055555555555,0.0067708333333333,0.0623680555555555
1500.0,0.203325,0.0572916666666666,0.1735416666666666,0.4778308665603255,0.4885605474501399,0.239,4.040534915999999,ok,,path,path_n16,16,memory_moderate,repair_tune,pairwise_hash_D4_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,3,0.03,0.05,0.0,50.0,8.0,0,0.0572916666666666,0.0571961004933546,15711.0,4.0,0.25075,0.239,0.2505833333333333,0.2384791666666666,0.2516289583333333,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.1861111111111111,0.209375,0.1861111111111111,0.2123263888888888,0.1861111111111111,0.2094947916666666
1500.0,0.2405499999999999,0.0579861111111111,0.1734027777777777,0.5596912960149395,0.5199228881465721,0.2982916666666667,4.6979364160000046,ok,,path,path_n16,16,memory_moderate,repair_tune,pairwise_hash_D4_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,3,0.03,0.05,0.0,50.0,8.0,0,0.0579861111111111,0.0578741728519081,20865.0,4.0,0.2999583333333333,0.2982916666666667,0.299125,0.2985833333333333,0.3009735416666667,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.1972222222222222,0.2114583333333333,0.1972222222222222,0.2111111111111111,0.1939236111111111,0.2159965277777777
1500.0,0.170525,0.0572916666666666,0.1891666666666666,0.4528716113133968,0.5091720720555155,0.1888333333333333,3.5922241660000083,ok,,path,path_n16,16,memory_moderate,repair_tune,pairwise_hash_D4_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,3,0.06,0.08,0.0,70.0,10.0,0,0.0572916666666666,0.0572010923444039,11486.0,4.0,0.2079166666666666,0.1888333333333333,0.2073333333333333,0.188625,0.2102891666666667,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.2104166666666666,0.2298611111111111,0.2104166666666666,0.2322916666666666,0.2105902777777777,0.2297100694444444
1500.0,0.1874,0.0579861111111111,0.1593055555555555,0.6368036858779317,0.4894479333301968,0.2127916666666666,3.9144053750000154,ok,,path,path_n16,16,memory_moderate,repair_tune,pairwise_hash_D4_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,3,0.06,0.08,0.0,70.0,10.0,0,0.0579861111111111,0.0578587503739355,14268.0,4.0,0.229625,0.2127916666666666,0.2298541666666666,0.2129791666666666,0.2303797916666666,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.1774305555555555,0.1934027777777777,0.1774305555555555,0.1932291666666666,0.1744791666666666,0.2000399305555555
1500.0,0.1576,0.0572916666666666,0.2040277777777777,0.422656484698121,0.5299331117174302,0.1678333333333333,3.4897468750000087,ok,,path,path_n16,16,memory_moderate,repair_tune,pairwise_hash_D4_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,3,0.1,0.1,0.001,70.0,10.0,0,0.0572916666666666,0.057207135369727,10008.0,4.0,0.1907916666666666,0.1678333333333333,0.1903541666666666,0.1674583333333333,0.1928414583333333,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.2315972222222222,0.2489583333333333,0.2315972222222222,0.2512152777777778,0.2321180555555555,0.2465451388888888
1500.0,0.1880666666666667,0.0579861111111111,0.1371527777777778,0.5587317988846959,0.4397479156986926,0.21175,3.989572124999995,ok,,path,path_n16,16,memory_moderate,repair_tune,pairwise_hash_D4_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,3,0.1,0.1,0.001,70.0,10.0,0,0.0579861111111111,0.0578743647513341,13899.0,4.0,0.2300833333333333,0.21175,0.23,0.2122291666666666,0.2298279166666666,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.1423611111111111,0.1642361111111111,0.1423611111111111,0.1637152777777777,0.1402777777777777,0.1719479166666666
1500.0,0.1507333333333333,0.0572916666666666,0.2113888888888889,0.4615584162953714,0.5361084079544448,0.15675,3.456628708000011,ok,,path,path_n16,16,memory_moderate,repair_tune,pairwise_hash_D4_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,3,0.16,0.1,0.003,100.0,12.0,0,0.0572916666666666,0.0571993549834075,9703.0,4.0,0.1817083333333333,0.15675,0.1815208333333333,0.15625,0.1835789583333333,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.2486111111111111,0.2597222222222222,0.2486111111111111,0.2621527777777778,0.2482638888888889,0.2596944444444444
1500.0,0.1817583333333333,0.0579861111111111,0.1077083333333333,0.606113299908355,0.3607086152397426,0.1982916666666666,3.8806332910000094,ok,,path,path_n16,16,memory_moderate,repair_tune,pairwise_hash_D4_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,3,0.16,0.1,0.003,100.0,12.0,0,0.0579861111111111,0.0578648884511294,12891.0,4.0,0.2210833333333333,0.1982916666666666,0.2209375,0.1987291666666666,0.2188920833333333,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0829861111111111,0.1225694444444444,0.0829861111111111,0.1217013888888888,0.0817708333333333,0.1241510416666666
1500.0,0.0733833333333333,0.05625,0.065625,3.66613804734723,0.0274867138629321,0.0262083333333333,1.5042599589999952,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,additive_hash_D4_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,0,0.03,0.05,0.0,50.0,8.0,0,0.05625,0.0555167723905305,40.0,4.0,0.0782083333333333,0.0262083333333333,0.0776111111111111,0.0263263888888888,0.0765854166666666,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0017361111111111,0.0635416666666666,0.0017361111111111,0.0641203703703703,0.0017361111111111,0.0584678819444444
1500.0,0.069075,0.0597222222222222,0.0611805555555555,3.9407894056258,0.0230659403128167,0.0200416666666666,1.5420337919999838,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,additive_hash_D4_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0597222222222222,0.058934064341097,34.0,4.0,0.07275,0.0200416666666666,0.0725416666666666,0.02034375,0.0715366666666666,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.003125,0.0597222222222222,0.003125,0.0594907407407407,0.0030381944444444,0.0591973379629629
1500.0,0.0637583333333333,0.05625,0.0656944444444444,4.265519348474955,0.0140699041760993,0.0126666666666666,1.4427246669999931,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,additive_hash_D4_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,0,0.06,0.08,0.0,70.0,10.0,0,0.05625,0.055396896130305,36.0,4.0,0.065875,0.0126666666666666,0.0653229166666666,0.0126736111111111,0.0652260069444444,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0013888888888888,0.0635416666666666,0.0013888888888888,0.0641203703703703,0.0013599537037037,0.0581822916666666
1500.0,0.063225,0.0597222222222222,0.0606944444444444,3.8315510602360487,0.0119463648642693,0.0105416666666666,1.4350889999999763,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,additive_hash_D4_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0597222222222222,0.058955912010175,34.0,4.0,0.065,0.0105416666666666,0.0649444444444444,0.0106840277777777,0.0635845138888888,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0020833333333333,0.0590277777777777,0.0020833333333333,0.0588541666666666,0.0018518518518518,0.0582445023148148
1500.0,0.0614166666666666,0.05625,0.0654166666666666,4.1241138043473375,0.0088741774132614,0.0089583333333333,1.580278791000012,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,additive_hash_D4_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,0,0.1,0.1,0.001,70.0,10.0,0,0.05625,0.0554251772391305,36.0,4.0,0.0627916666666666,0.0089583333333333,0.0622743055555555,0.0090763888888888,0.0622460763888888,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0010416666666666,0.0631944444444444,0.0010416666666666,0.0637442129629629,0.0009837962962962,0.0578674768518518
1500.0,0.0606,0.0597222222222222,0.0588194444444444,4.319093316205423,0.0080029961317096,0.0072083333333333,1.639678583999995,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,additive_hash_D4_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0597222222222222,0.0588584035589811,32.0,4.0,0.0617083333333333,0.0072083333333333,0.0616701388888888,0.0072499999999999,0.0607131944444444,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0010416666666666,0.0569444444444444,0.0010416666666666,0.056886574074074,0.0008680555555555,0.0573353587962963
1500.0,0.0584916666666666,0.05625,0.0654861111111111,3.719101370729932,0.005491354534608,0.00525,1.5905865000000006,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,additive_hash_D4_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,0,0.16,0.1,0.003,100.0,12.0,0,0.05625,0.055506179725854,35.0,4.0,0.059125,0.00525,0.0586180555555555,0.0052638888888888,0.0590568055555555,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0006944444444444,0.0631944444444444,0.0006944444444444,0.0637442129629629,0.0007523148148148,0.0576903935185185
1500.0,0.0594166666666666,0.0597222222222222,0.0588888888888888,4.644645840995696,0.0047525481036032,0.0052083333333333,1.591515333000018,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,additive_hash_D4_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0597222222222222,0.058793293054023,31.0,4.0,0.060125,0.0052083333333333,0.0600208333333333,0.0053402777777777,0.0591309375,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0006944444444444,0.0569444444444444,0.0006944444444444,0.056886574074074,0.000636574074074,0.0571582754629629
1500.0,0.0927083333333333,0.05625,0.0729861111111111,1.188200760626157,0.0893637964988042,0.0570833333333333,1.9337898750000024,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,additive_hash_D4_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,1,0.03,0.05,0.0,50.0,8.0,0,0.05625,0.0560123598478747,1882.0,4.0,0.1037083333333333,0.0570833333333333,0.1029652777777777,0.0576944444444444,0.1024529166666666,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0135416666666666,0.0732638888888888,0.0135416666666666,0.0740451388888888,0.0140624999999999,0.0686186342592592
1500.0,0.1014416666666666,0.0597222222222222,0.07125,1.3830256568060089,0.1035839352932782,0.0725833333333333,1.9571227090000036,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,additive_hash_D4_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,1,0.03,0.05,0.0,50.0,8.0,0,0.0597222222222222,0.059445617090861,2343.0,4.0,0.115625,0.0725833333333333,0.1154305555555555,0.0729930555555555,0.1149797569444444,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0204861111111111,0.0736111111111111,0.0204861111111111,0.0738136574074074,0.0209201388888888,0.0738932291666666
1500.0,0.0808833333333333,0.05625,0.0703472222222222,2.336600651321232,0.0608072935337213,0.0382916666666666,1.904681040999975,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,additive_hash_D4_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,1,0.06,0.08,0.0,70.0,10.0,0,0.05625,0.0557826798697357,1404.0,4.0,0.088125,0.0382916666666666,0.0873576388888888,0.0386180555555555,0.0867098263888888,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0076388888888888,0.0694444444444444,0.0076388888888888,0.0703993055555555,0.0078414351851851,0.0635969328703703
1500.0,0.0824666666666666,0.0597222222222222,0.0676388888888888,1.6148752369964845,0.064666023964462,0.041,1.909693584000024,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,additive_hash_D4_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,1,0.06,0.08,0.0,70.0,10.0,0,0.0597222222222222,0.0593992471748229,1473.0,4.0,0.0903333333333333,0.041,0.0899826388888888,0.0413715277777777,0.0889166319444444,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0125,0.0680555555555555,0.0125,0.0684606481481481,0.0125289351851851,0.0671076388888889
1500.0,0.071125,0.05625,0.0685416666666666,2.0117360564369013,0.0376705029750867,0.0235416666666666,2.0815649580000013,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,additive_hash_D4_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,1,0.1,0.1,0.001,70.0,10.0,0,0.05625,0.0558476527887126,1070.0,4.0,0.0754166666666666,0.0235416666666666,0.0748333333333333,0.0236597222222222,0.0743361111111111,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0045138888888888,0.0670138888888888,0.0045138888888888,0.067824074074074,0.0043981481481481,0.0607815393518518
1500.0,0.0716583333333333,0.0597222222222222,0.0647222222222222,2.2917636823878995,0.0481337721357428,0.024,2.057419791000001,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,additive_hash_D4_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,1,0.1,0.1,0.001,70.0,10.0,0,0.0597222222222222,0.0592638694857446,967.0,4.0,0.076125,0.024,0.0758159722222222,0.02428125,0.0747943402777777,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0079861111111111,0.0642361111111111,0.0079861111111111,0.0643229166666666,0.0076099537037037,0.0630517939814814
1500.0,0.0683666666666666,0.05625,0.0663888888888888,1.9777259651048935,0.0316394533979398,0.0192083333333333,2.04610870800002,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,additive_hash_D4_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,1,0.16,0.1,0.003,100.0,12.0,0,0.05625,0.055854454806979,940.0,4.0,0.0717916666666666,0.0192083333333333,0.0712916666666666,0.0192638888888888,0.0707100694444444,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.003125,0.0645833333333333,0.003125,0.0652777777777777,0.002980324074074,0.0595040509259259
1500.0,0.067575,0.0597222222222222,0.0634722222222222,2.143976758971534,0.0341628511513368,0.017125,2.036764583000007,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,additive_hash_D4_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,1,0.16,0.1,0.003,100.0,12.0,0,0.0597222222222222,0.0592934268704279,783.0,4.0,0.0706666666666666,0.017125,0.0703159722222222,0.0174999999999999,0.0692009027777777,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0055555555555555,0.0625,0.0055555555555555,0.0625289351851851,0.0052662037037037,0.0611278935185185
1500.0,0.1503583333333333,0.05625,0.1270138888888889,0.5068134630889223,0.3454205928685959,0.1538333333333333,4.228801666999999,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,additive_hash_D4_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,2,0.03,0.05,0.0,50.0,8.0,0,0.05625,0.0561486373073822,16721.0,4.0,0.1807083333333333,0.1538333333333333,0.1799618055555555,0.1536458333333333,0.1815437847222222,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.1045138888888888,0.1461805555555555,0.1045138888888888,0.1486111111111111,0.1044560185185184,0.1430130208333333
1500.0,0.180125,0.0597222222222222,0.1228472222222222,0.5432675302624698,0.3007447275915581,0.1995833333333333,4.824087458000008,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,additive_hash_D4_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,2,0.03,0.05,0.0,50.0,8.0,0,0.0597222222222222,0.0596135687161697,22311.0,4.0,0.2197083333333333,0.1995833333333333,0.2192847222222222,0.1999166666666666,0.2196899652777778,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0888888888888888,0.1392361111111111,0.0888888888888888,0.1397858796296296,0.0885416666666666,0.1305300925925926
1500.0,0.1148416666666666,0.05625,0.0943055555555555,0.3971546977979988,0.2131223245025153,0.0939166666666666,3.479490249999998,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,additive_hash_D4_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,2,0.06,0.08,0.0,70.0,10.0,0,0.05625,0.0561705690604404,9791.0,4.0,0.1332083333333333,0.0939166666666666,0.1326527777777777,0.0941458333333333,0.1325291666666666,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0510416666666666,0.1020833333333333,0.0510416666666666,0.1027199074074074,0.0512152777777777,0.0989829282407407
1500.0,0.1464166666666666,0.0597222222222222,0.1015277777777777,0.7056591887792011,0.2254412335240638,0.1477083333333333,4.121606208999992,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,additive_hash_D4_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,2,0.06,0.08,0.0,70.0,10.0,0,0.0597222222222222,0.0595810903844663,15788.0,4.0,0.175625,0.1477083333333333,0.1750208333333333,0.1481284722222222,0.1768282291666666,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0618055555555555,0.1121527777777777,0.0618055555555555,0.1129629629629629,0.0612847222222222,0.1076935763888888
1500.0,0.1104083333333333,0.05625,0.0941666666666666,0.3154890273836352,0.2155683311334632,0.0869166666666666,3.523371750000024,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,additive_hash_D4_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,2,0.1,0.1,0.001,70.0,10.0,0,0.05625,0.0561869021945232,8852.0,4.0,0.127375,0.0869166666666666,0.1265381944444444,0.0871597222222222,0.1267388541666666,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0517361111111111,0.1020833333333333,0.0517361111111111,0.1027199074074074,0.0519965277777777,0.0995758101851852
1500.0,0.143675,0.0597222222222222,0.0969444444444444,0.7952813067012781,0.2115157445415408,0.1426666666666666,4.1598997920000045,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,additive_hash_D4_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,2,0.1,0.1,0.001,70.0,10.0,0,0.0597222222222222,0.0595631659608819,14764.0,4.0,0.171875,0.1426666666666666,0.1712881944444444,0.143298611111111,0.1728562847222222,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0569444444444444,0.1065972222222222,0.0569444444444444,0.1069444444444444,0.0567129629629629,0.1037485532407407
1500.0,0.1092416666666666,0.05625,0.134375,0.4504061950410798,0.3739771589444179,0.0867083333333333,3.4718656660000136,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,additive_hash_D4_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,2,0.16,0.1,0.003,100.0,12.0,0,0.05625,0.0561599187609917,8382.0,4.0,0.1261666666666666,0.0867083333333333,0.1250381944444444,0.0868888888888888,0.1264223958333333,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.1180555555555555,0.15625,0.1180555555555555,0.1584201388888889,0.1182291666666666,0.1542708333333333
1500.0,0.1314166666666666,0.0597222222222222,0.1032638888888889,0.8229121423767753,0.207697876998415,0.12,3.971661083000015,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,additive_hash_D4_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,2,0.16,0.1,0.003,100.0,12.0,0,0.0597222222222222,0.0595576397937468,13090.0,4.0,0.1550833333333333,0.12,0.1547152777777777,0.1206145833333333,0.1542503472222222,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0652777777777777,0.1145833333333333,0.0652777777777777,0.1153935185185185,0.0647569444444444,0.1105269097222222
1500.0,0.21005,0.05625,0.1888888888888888,0.7569475205413221,0.5187914873949508,0.2524583333333333,8.605783875000014,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,additive_hash_D4_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,3,0.03,0.05,0.0,50.0,8.0,0,0.05625,0.0560986104958917,39159.0,4.0,0.2601666666666666,0.2524583333333333,0.2596770833333333,0.25221875,0.2627927430555555,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.2048611111111111,0.228125,0.2048611111111111,0.2294560185185185,0.2054108796296296,0.2256689814814815
1500.0,0.2623833333333333,0.0597222222222222,0.1831944444444444,0.915176435420652,0.5025659899138344,0.3326666666666666,9.123307874999997,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,additive_hash_D4_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,3,0.03,0.05,0.0,50.0,8.0,0,0.0597222222222222,0.059539186935138,42188.0,4.0,0.3286666666666666,0.3326666666666666,0.3282881944444444,0.3332743055555555,0.3296969444444444,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.2020833333333333,0.2225694444444444,0.2020833333333333,0.2239004629629629,0.2006655092592592,0.2218671874999999
1500.0,0.1819833333333333,0.05625,0.1643055555555555,0.7934690644033171,0.4642485730364865,0.2055,7.807708832999992,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,additive_hash_D4_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,3,0.06,0.08,0.0,70.0,10.0,0,0.05625,0.0560913061871193,34126.0,4.0,0.2226666666666666,0.2055,0.2221631944444444,0.2053854166666666,0.2242001041666666,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.1680555555555555,0.1961805555555555,0.1680555555555555,0.1975694444444444,0.1692418981481481,0.1956215277777778
1500.0,0.1966666666666666,0.0597222222222222,0.1472222222222222,1.0653515398736892,0.3953083774985676,0.2247916666666666,8.165345082999977,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,additive_hash_D4_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,3,0.06,0.08,0.0,70.0,10.0,0,0.0597222222222222,0.0595091519142474,36589.0,4.0,0.2412916666666666,0.2247916666666666,0.2411875,0.2255763888888888,0.2408747916666667,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.1388888888888889,0.1736111111111111,0.1388888888888889,0.1745081018518518,0.1379629629629629,0.1708634259259259
1500.0,0.1454,0.05625,0.1366666666666667,0.9961569954692728,0.3926818436701103,0.1446666666666666,6.592777666000018,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,additive_hash_D4_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,3,0.1,0.1,0.001,70.0,10.0,0,0.05625,0.0560507686009061,24277.0,4.0,0.1739166666666666,0.1446666666666666,0.1735729166666666,0.1443611111111111,0.1739653819444444,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.1204861111111111,0.1590277777777777,0.1204861111111111,0.1610243055555555,0.1205439814814814,0.1559626736111111
1500.0,0.1761416666666667,0.0597222222222222,0.1809722222222222,1.267123964820575,0.4853685490353472,0.19325,7.960536709000024,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,additive_hash_D4_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,3,0.1,0.1,0.001,70.0,10.0,0,0.0597222222222222,0.0594687974292581,33985.0,4.0,0.2144583333333333,0.19325,0.2142395833333333,0.1937395833333333,0.214529375,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.1975694444444444,0.2194444444444444,0.1975694444444444,0.2208043981481481,0.1961226851851851,0.2184484953703703
1500.0,0.2504583333333333,0.05625,0.1872916666666666,0.9296491219827452,0.5296720165931077,0.3175,8.782912833000012,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,additive_hash_D4_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,3,0.16,0.1,0.003,100.0,12.0,0,0.05625,0.0560640701756034,38580.0,4.0,0.3135833333333333,0.3175,0.3132152777777777,0.3172847222222222,0.3165220486111111,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.2041666666666666,0.2263888888888889,0.2041666666666666,0.2281828703703703,0.2052662037037037,0.2254377893518518
1500.0,0.1543916666666666,0.0597222222222222,0.2115277777777778,1.1475295739118785,0.5514605372139002,0.1574166666666666,7.258918208000011,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,additive_hash_D4_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,4.0,3,0.16,0.1,0.003,100.0,12.0,0,0.0597222222222222,0.0594927163074398,29074.0,4.0,0.1857083333333333,0.1574166666666666,0.1854513888888888,0.1578159722222222,0.1848929513888888,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.2479166666666666,0.2600694444444444,0.2479166666666666,0.2617766203703703,0.2465567129629629,0.2594806134259259
1500.0,0.070225,0.05625,0.0656944444444444,2.9200400084404254,0.0236482691988758,0.0222083333333333,1.4325264170000196,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,pairwise_hash_D4_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,0,0.03,0.05,0.0,50.0,8.0,0,0.05625,0.0556659919983119,40.0,4.0,0.07425,0.0222083333333333,0.0736493055555555,0.0224756944444444,0.0733405555555555,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0013888888888888,0.0635416666666666,0.0013888888888888,0.0641203703703703,0.0013599537037037,0.0581822916666666
1500.0,0.06745,0.0597222222222222,0.0609027777777777,2.4694290752997157,0.0280180297529125,0.0175416666666666,1.4315120409999622,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,pairwise_hash_D4_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0597222222222222,0.0592283364071622,34.0,4.0,0.070625,0.0175416666666666,0.0704652777777777,0.0178055555555555,0.0694404513888889,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0027777777777777,0.059375,0.0027777777777777,0.0590856481481481,0.0026331018518518,0.058859375
1500.0,0.0639333333333333,0.05625,0.0654166666666666,4.417426835593656,0.0129063077838701,0.0136666666666666,1.426945082999964,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,pairwise_hash_D4_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,0,0.06,0.08,0.0,70.0,10.0,0,0.05625,0.0553665146328812,40.0,4.0,0.06625,0.0136666666666666,0.06575,0.0137743055555555,0.0660941319444444,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0010416666666666,0.0631944444444444,0.0010416666666666,0.0637442129629629,0.0009837962962962,0.0578674768518518
1500.0,0.0627833333333333,0.0597222222222222,0.0597222222222222,3.5765829113366308,0.0160568821337371,0.0094166666666666,1.4256825830000253,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,pairwise_hash_D4_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0597222222222222,0.0590069056399549,34.0,4.0,0.0643333333333333,0.0094166666666666,0.0643333333333333,0.0095902777777777,0.0627023958333333,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0017361111111111,0.0579861111111111,0.0017361111111111,0.0578703703703703,0.0014756944444444,0.0578784722222222
1500.0,0.05975,0.05625,0.0654166666666666,4.768597758260642,0.0091677777859405,0.0072916666666666,1.5638555410000097,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,pairwise_hash_D4_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,0,0.1,0.1,0.001,70.0,10.0,0,0.05625,0.0552962804483478,36.0,4.0,0.0607916666666666,0.0072916666666666,0.0603055555555555,0.0073506944444444,0.0607767013888888,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0010416666666666,0.0631944444444444,0.0010416666666666,0.0637442129629629,0.0009837962962962,0.0578674768518518
1500.0,0.0603583333333333,0.0597222222222222,0.0588888888888888,4.35477675696014,0.0119281544745433,0.00675,1.564752915999975,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,pairwise_hash_D4_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0597222222222222,0.0588512668708302,33.0,4.0,0.061375,0.00675,0.0613125,0.0068263888888888,0.0603630208333333,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0006944444444444,0.0569444444444444,0.0006944444444444,0.056886574074074,0.000636574074074,0.0571582754629629
1500.0,0.0586499999999999,0.05625,0.0654861111111111,4.6186544760478165,0.0075377382489729,0.0055,1.5610371249999844,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,pairwise_hash_D4_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,0,0.16,0.1,0.003,100.0,12.0,0,0.05625,0.0553262691047904,36.0,4.0,0.0593333333333333,0.0055,0.0588368055555555,0.0055208333333333,0.0592692013888889,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0006944444444444,0.0631944444444444,0.0006944444444444,0.0637442129629629,0.0007523148148148,0.0576903935185185
1500.0,0.0597583333333333,0.0597222222222222,0.0588888888888888,4.300192096869276,0.0097611566120948,0.0057916666666666,1.5645124590000137,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,pairwise_hash_D4_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0597222222222222,0.0588621838028483,32.0,4.0,0.0605833333333333,0.0057916666666666,0.0605034722222222,0.0058993055555555,0.0595939236111111,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0006944444444444,0.0569444444444444,0.0006944444444444,0.056886574074074,0.000636574074074,0.0571582754629629
1500.0,0.1146,0.05625,0.0952083333333333,1.3259353920030608,0.2438277043773782,0.0934583333333333,2.0302630420000014,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,pairwise_hash_D4_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,1,0.03,0.05,0.0,50.0,8.0,0,0.05625,0.0559848129215993,2379.0,4.0,0.132875,0.0934583333333333,0.1322083333333333,0.0936666666666666,0.1321329861111111,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0552083333333333,0.1038194444444444,0.0552083333333333,0.1043692129629629,0.0555555555555555,0.1024143518518518
1500.0,0.1110333333333333,0.0597222222222222,0.0886111111111111,1.2069353051800162,0.205194168221792,0.088375,2.022348999999963,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,pairwise_hash_D4_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,1,0.03,0.05,0.0,50.0,8.0,0,0.0597222222222222,0.0594808351611862,2369.0,4.0,0.128375,0.088375,0.1281319444444444,0.0888229166666666,0.1279937847222222,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0430555555555555,0.0954861111111111,0.0430555555555555,0.0952256944444444,0.0427951388888888,0.0922520254629629
1500.0,0.0935916666666666,0.05625,0.0890277777777777,1.4984564981030186,0.1943513607816269,0.0595416666666666,1.9684085000000096,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,pairwise_hash_D4_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,1,0.06,0.08,0.0,70.0,10.0,0,0.05625,0.0559503087003794,1655.0,4.0,0.1050833333333333,0.0595416666666666,0.1040347222222222,0.0598263888888888,0.1041711805555555,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0392361111111111,0.0944444444444444,0.0392361111111111,0.0950810185185185,0.0397280092592592,0.0896383101851852
1500.0,0.0884583333333333,0.0597222222222222,0.0776388888888889,1.4046701618727615,0.1701566621923283,0.0502083333333333,1.9804472499999977,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,pairwise_hash_D4_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,1,0.06,0.08,0.0,70.0,10.0,0,0.0597222222222222,0.0594412881898476,1282.0,4.0,0.0981666666666666,0.0502083333333333,0.0976944444444444,0.0504722222222222,0.0964548263888889,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0302083333333333,0.0819444444444444,0.0302083333333333,0.0822048611111111,0.0302662037037037,0.0816695601851852
1500.0,0.0920666666666666,0.05625,0.0933333333333333,1.5022039239649383,0.2151365962607043,0.057375,2.104966417000014,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,pairwise_hash_D4_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,1,0.1,0.1,0.001,70.0,10.0,0,0.05625,0.055949559215207,1595.0,4.0,0.103125,0.057375,0.1021631944444444,0.0575902777777777,0.1023201041666666,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0489583333333333,0.1006944444444444,0.0489583333333333,0.1011863425925925,0.0493344907407407,0.0974331597222222
1500.0,0.082175,0.0597222222222222,0.0777083333333333,1.3190345671216923,0.1732771897458895,0.040375,2.055356708999966,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,pairwise_hash_D4_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,1,0.1,0.1,0.001,70.0,10.0,0,0.0597222222222222,0.0594584153087978,1050.0,4.0,0.0899166666666666,0.040375,0.0896631944444444,0.0405798611111111,0.0882881597222222,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0298611111111111,0.0819444444444444,0.0298611111111111,0.0822048611111111,0.0298900462962962,0.0813839699074074
1500.0,0.1014166666666666,0.05625,0.1095138888888889,1.278681511826358,0.2793588432679689,0.073125,2.132533125000009,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,pairwise_hash_D4_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,1,0.16,0.1,0.003,100.0,12.0,0,0.05625,0.0559942636976347,1959.0,4.0,0.115625,0.073125,0.1147638888888888,0.0731562499999999,0.1151571180555555,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0826388888888888,0.1239583333333333,0.0826388888888888,0.1247395833333333,0.0828125,0.1247320601851851
1500.0,0.0797166666666666,0.0597222222222222,0.0915277777777777,1.221149904796135,0.2302532915523653,0.0368333333333333,2.0512899170000196,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,pairwise_hash_D4_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,1,0.16,0.1,0.003,100.0,12.0,0,0.0597222222222222,0.0594779922412629,904.0,4.0,0.08675,0.0368333333333333,0.0863576388888888,0.0371527777777777,0.0853882986111111,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0510416666666666,0.1,0.0510416666666666,0.0999421296296296,0.0511863425925925,0.0989965277777777
1500.0,0.1296,0.05625,0.0877083333333333,0.3719045648930657,0.1893178275118801,0.1172083333333333,4.70990925000001,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,pairwise_hash_D4_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,2,0.03,0.05,0.0,50.0,8.0,0,0.05625,0.0561756190870213,12366.0,4.0,0.152625,0.1172083333333333,0.1522013888888888,0.1171145833333333,0.1515485763888888,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0354166666666666,0.0923611111111111,0.0354166666666666,0.0927372685185185,0.0355902777777777,0.0863171296296296
1500.0,0.1247166666666666,0.0597222222222222,0.0911805555555555,0.2873835069006851,0.2198428070245213,0.112875,4.6405252079999855,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,pairwise_hash_D4_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,2,0.03,0.05,0.0,50.0,8.0,0,0.0597222222222222,0.059664745520842,12012.0,4.0,0.1469583333333333,0.112875,0.1464236111111111,0.1132152777777777,0.1480051388888889,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0493055555555555,0.0993055555555555,0.0493055555555555,0.0993055555555555,0.0492476851851851,0.097472511574074
1500.0,0.102525,0.05625,0.0766666666666666,0.4726553708305906,0.1411673447269689,0.0719583333333333,3.777159417000007,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,pairwise_hash_D4_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,2,0.06,0.08,0.0,70.0,10.0,0,0.05625,0.0561554689258338,7291.0,4.0,0.1165,0.0719583333333333,0.1157777777777777,0.0724756944444444,0.1147119791666666,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0211805555555555,0.0784722222222222,0.0211805555555555,0.0793113425925925,0.0215856481481481,0.0747569444444444
1500.0,0.0996833333333333,0.0597222222222222,0.0729861111111111,0.2979245458373697,0.1474202508066079,0.0697083333333333,3.8592908330000455,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,pairwise_hash_D4_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,2,0.06,0.08,0.0,70.0,10.0,0,0.0597222222222222,0.0596626373130547,7764.0,4.0,0.1132916666666666,0.0697083333333333,0.1131145833333333,0.0702013888888888,0.1126714583333333,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0256944444444444,0.0763888888888889,0.0256944444444444,0.076417824074074,0.0257233796296296,0.0777612847222222
1500.0,0.0895666666666666,0.05625,0.0745833333333333,0.4304167552187277,0.1104490940993969,0.05175,3.52833099999998,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,pairwise_hash_D4_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,2,0.1,0.1,0.001,70.0,10.0,0,0.05625,0.0561639166489562,5099.0,4.0,0.0995,0.05175,0.0986458333333333,0.0523263888888888,0.0980313194444444,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0159722222222222,0.0753472222222222,0.0159722222222222,0.0760127314814814,0.0164062499999999,0.0705616319444444
1500.0,0.090475,0.0597222222222222,0.0729861111111111,0.4365713411629947,0.1337019747549774,0.0553333333333333,3.7128931250000505,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,pairwise_hash_D4_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,2,0.1,0.1,0.001,70.0,10.0,0,0.0597222222222222,0.0596349079539896,6212.0,4.0,0.1012083333333333,0.0553333333333333,0.1009270833333333,0.0556909722222222,0.1006730208333333,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0239583333333333,0.0760416666666666,0.0239583333333333,0.0760416666666666,0.0239583333333333,0.0763909143518518
1500.0,0.0902,0.05625,0.0756944444444444,0.4577981996906541,0.1190238837334525,0.0525416666666666,3.4923906660000057,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,pairwise_hash_D4_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,2,0.16,0.1,0.003,100.0,12.0,0,0.05625,0.0561584403600618,4965.0,4.0,0.1002916666666666,0.0525416666666666,0.0994236111111111,0.0529236111111111,0.0985497916666666,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0190972222222222,0.0770833333333333,0.0190972222222222,0.0777777777777777,0.0195601851851851,0.0730986689814815
1500.0,0.0848583333333333,0.0597222222222222,0.0775694444444444,0.3244731242565106,0.1596875570469159,0.044875,3.471834790999992,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,pairwise_hash_D4_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,2,0.16,0.1,0.003,100.0,12.0,0,0.0597222222222222,0.0596573275973709,4965.0,4.0,0.0935,0.044875,0.0932569444444444,0.0451458333333333,0.0920448263888888,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0288194444444444,0.0815972222222222,0.0288194444444444,0.0817997685185185,0.0288773148148148,0.0805833333333333
1500.0,0.1634583333333333,0.05625,0.1040277777777777,0.1895049247058104,0.2897552168579803,0.1735416666666666,9.628857374999995,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,pairwise_hash_D4_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,3,0.03,0.05,0.0,50.0,8.0,0,0.05625,0.0562120990150588,26151.0,4.0,0.19775,0.1735416666666666,0.1972916666666666,0.1731666666666666,0.1977592361111111,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0684027777777777,0.1152777777777777,0.0684027777777777,0.1163483796296296,0.0687789351851851,0.1134065393518518
1500.0,0.1453166666666666,0.0597222222222222,0.1006944444444444,0.2638175697015201,0.2492606099113077,0.1444583333333333,8.745748542000001,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,pairwise_hash_D4_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,3,0.03,0.05,0.0,50.0,8.0,0,0.0597222222222222,0.0596694587082819,22867.0,4.0,0.173875,0.1444583333333333,0.17321875,0.1449305555555555,0.1742546875,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0607638888888888,0.1111111111111111,0.0607638888888888,0.1118055555555555,0.0605902777777777,0.1070732060185185
1500.0,0.1208583333333333,0.05625,0.0851388888888888,0.2206150731487618,0.1702919140128494,0.102375,6.945964250000031,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,pairwise_hash_D4_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,3,0.06,0.08,0.0,70.0,10.0,0,0.05625,0.0562058769853702,15489.0,4.0,0.1409166666666666,0.102375,0.1404548611111111,0.1025034722222222,0.1395033333333333,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0309027777777777,0.0888888888888888,0.0309027777777777,0.0892939814814814,0.0309027777777777,0.0826536458333333
1500.0,0.1067916666666666,0.0597222222222222,0.0825694444444444,0.2021482941416123,0.1861237957209389,0.081875,6.627716625000005,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,pairwise_hash_D4_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,3,0.06,0.08,0.0,70.0,10.0,0,0.0597222222222222,0.0596817925633939,14305.0,4.0,0.1228333333333333,0.081875,0.1225312499999999,0.0822916666666666,0.1226179166666666,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0350694444444444,0.0878472222222222,0.0350694444444444,0.0880208333333333,0.0353298611111111,0.0859837962962963
1500.0,0.0975333333333333,0.05625,0.0766666666666666,0.2095431347547384,0.1536595751638497,0.06525,5.7813853750000135,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,pairwise_hash_D4_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,3,0.1,0.1,0.001,70.0,10.0,0,0.05625,0.056208091373049,10247.0,4.0,0.1101666666666666,0.06525,0.1094583333333333,0.0657395833333333,0.1090868402777777,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0211805555555555,0.0784722222222222,0.0211805555555555,0.0793113425925925,0.0215856481481481,0.0747569444444444
1500.0,0.098625,0.0597222222222222,0.0775694444444444,0.1396789362595335,0.1606825027577559,0.0685416666666666,6.252641167000036,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,pairwise_hash_D4_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,3,0.1,0.1,0.001,70.0,10.0,0,0.0597222222222222,0.0596942864349703,12076.0,4.0,0.112,0.0685416666666666,0.1117465277777777,0.0690451388888888,0.1116854513888888,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0288194444444444,0.0815972222222222,0.0288194444444444,0.0817997685185185,0.0288773148148148,0.0805833333333333
1500.0,0.09695,0.05625,0.0901388888888889,0.204788731571649,0.2270393314180289,0.063375,5.7289639580000085,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,pairwise_hash_D4_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,3,0.16,0.1,0.003,100.0,12.0,0,0.05625,0.0562090422536856,10054.0,4.0,0.1092083333333333,0.063375,0.1083854166666666,0.0637951388888888,0.1075273611111111,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0423611111111111,0.0961805555555555,0.0423611111111111,0.0968460648148148,0.0428819444444444,0.0921753472222222
1500.0,0.0986083333333333,0.0597222222222222,0.0917361111111111,0.1573743920169535,0.243031688421047,0.066125,6.250450166999997,ok,,grid,grid_4x4,16,memory_moderate,repair_tune,pairwise_hash_D4_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,4.0,3,0.16,0.1,0.003,100.0,12.0,0,0.0597222222222222,0.0596907473438188,12275.0,4.0,0.1115,0.066125,0.1111631944444444,0.0666145833333333,0.1097603472222222,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.05,0.1,0.05,0.0999421296296296,0.0500289351851851,0.0981180555555555
1500.0,0.07745,0.0572916666666666,0.0653472222222222,2.7771453069736523,0.098952784714701,0.038375,1.5996991659999995,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D128_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0572916666666666,0.0567362376052719,24.0,4.0,0.0847083333333333,0.038375,0.0847916666666666,0.0383125,0.0862604166666666,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.003125,0.0635416666666666,0.003125,0.0657986111111111,0.0027777777777777,0.059328125
1500.0,0.0751166666666666,0.0579861111111111,0.0633333333333333,2.7391829914599595,0.0807050819928426,0.0310833333333333,1.5516174169999997,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D128_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0579861111111111,0.0574382745128191,24.0,4.0,0.081,0.0310833333333333,0.0812708333333333,0.030625,0.0800341666666666,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0045138888888888,0.0621527777777777,0.0045138888888888,0.0616319444444444,0.0046875,0.060765625
1500.0,0.06945,0.0572916666666666,0.065,2.755163750133436,0.0754996976579414,0.0244166666666666,1.5496934170000003,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D128_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0572916666666666,0.0567406339166399,24.0,4.0,0.0739166666666666,0.0244166666666666,0.0737708333333333,0.0241875,0.0746522916666666,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0013888888888888,0.0628472222222222,0.0013888888888888,0.0649305555555555,0.0013888888888888,0.0582048611111111
1500.0,0.0664916666666666,0.0579861111111111,0.06125,2.916421111649586,0.058472222844115,0.015875,1.5461987080000004,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D128_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0579861111111111,0.0574028268887812,24.0,4.0,0.0693333333333333,0.015875,0.0692916666666666,0.01575,0.067776875,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0027777777777777,0.0597222222222222,0.0027777777777777,0.0590277777777777,0.0026041666666666,0.0589826388888888
1500.0,0.0633583333333333,0.0572916666666666,0.065,2.734468585436004,0.0653048235901009,0.0150833333333333,1.7230501670000002,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D128_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0572916666666666,0.0567447729495794,24.0,4.0,0.0659583333333333,0.0150833333333333,0.065625,0.0149375,0.0669754166666666,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0013888888888888,0.0628472222222222,0.0013888888888888,0.0649305555555555,0.0013888888888888,0.0582048611111111
1500.0,0.0637166666666666,0.0579861111111111,0.0610416666666666,3.079840063630347,0.0395256276134826,0.0112083333333333,1.7825961249999995,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D128_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0579861111111111,0.057370143098385,23.0,4.0,0.065625,0.0112083333333333,0.0654375,0.0112083333333333,0.06402,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0020833333333333,0.059375,0.0020833333333333,0.0586805555555555,0.0019097222222222,0.0584270833333333
1500.0,0.0615083333333333,0.0572916666666666,0.0647222222222222,2.714998230706077,0.064460748157193,0.01225,1.7375045,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D128_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0572916666666666,0.0567486670205254,24.0,4.0,0.0635416666666666,0.01225,0.0631666666666666,0.0121875,0.0646891666666666,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0010416666666666,0.0625,0.0010416666666666,0.0645833333333333,0.0010416666666666,0.0579131944444444
1500.0,0.0612666666666666,0.0579861111111111,0.0597916666666666,3.01724116184185,0.0306620516087124,0.0074166666666666,1.7772109169999997,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D128_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0579861111111111,0.0573826628787427,22.0,4.0,0.0624166666666666,0.0074166666666666,0.06225,0.0074583333333333,0.0609139583333333,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0013888888888888,0.0579861111111111,0.0013888888888888,0.0571180555555555,0.0012152777777777,0.0577795138888888
1500.0,0.64765,0.6708333333333332,0.6732638888888888,7.687868224883396,0.0739372264836309,0.943,1.8442945410000016,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D128_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6708333333333332,0.6692957596883565,445.0,4.0,0.8364166666666667,0.943,0.8370208333333333,0.94275,0.8332508333333334,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9965277777777778,0.8739583333333333,0.9965277777777778,0.8729166666666667,0.9967013888888888,0.8749097222222223
1500.0,0.6375333333333332,0.6697916666666666,0.6729166666666665,6.882083578820961,0.0691323973833551,0.9335833333333332,1.794043792,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D128_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6697916666666666,0.6684152499509024,448.0,4.0,0.8245833333333333,0.9335833333333332,0.824375,0.933375,0.8250310416666667,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9965277777777778,0.875,0.9965277777777778,0.8720486111111111,0.9970486111111112,0.8753072916666668
1500.0,0.6659499999999999,0.6708333333333332,0.6759722222222221,10.12759918787714,0.031692879272053,0.9744166666666668,1.7743809580000018,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D128_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6708333333333332,0.6688078134957578,415.0,4.0,0.861,0.9744166666666668,0.8618541666666667,0.9744791666666668,0.8593410416666666,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9986111111111112,0.8770833333333333,0.9986111111111112,0.8758680555555556,0.9989583333333332,0.8768645833333335
1500.0,0.6539999999999999,0.6697916666666666,0.6734027777777776,6.867153352550121,0.0502710918435124,0.9604166666666668,1.7818130839999995,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D128_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6697916666666666,0.6684182359961566,443.0,4.0,0.8464166666666667,0.9604166666666668,0.8463125,0.960375,0.84730125,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9975694444444444,0.8756944444444444,0.9975694444444444,0.8729166666666667,0.9979166666666668,0.8760329861111112
1500.0,0.6732166666666666,0.6708333333333332,0.6759722222222221,10.067803964545543,0.0284651574915331,0.9864166666666668,1.9219079999999984,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D128_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6708333333333332,0.668819772540424,358.0,4.0,0.8706666666666667,0.9864166666666668,0.8713333333333333,0.9864791666666668,0.869225,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9986111111111112,0.8770833333333333,0.9986111111111112,0.8758680555555556,0.9989583333333332,0.8768645833333335
1500.0,0.6593916666666666,0.6697916666666666,0.6736111111111109,5.625531700502559,0.0386401452891762,0.9684583333333332,1.9180303750000007,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D128_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6697916666666666,0.668666560326566,431.0,4.0,0.8534166666666667,0.9684583333333332,0.8532708333333333,0.9683541666666666,0.8539239583333333,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9982638888888888,0.8760416666666667,0.9982638888888888,0.8734375,0.9984375,0.8764670138888888
1500.0,0.6764499999999999,0.6708333333333332,0.6759722222222221,7.734013719600948,0.0312741924284749,0.9910833333333332,2.0059153339999973,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D128_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6708333333333332,0.669286530589413,306.0,4.0,0.8748333333333334,0.9910833333333332,0.8755625,0.9909583333333334,0.8729675,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9986111111111112,0.8770833333333333,0.9986111111111112,0.8758680555555556,0.9989583333333332,0.8768645833333335
1500.0,0.659925,0.6697916666666666,0.6742361111111109,6.013377449471892,0.0262037049130226,0.96975,1.9368007499999995,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D128_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6697916666666666,0.6685889911767722,422.0,4.0,0.8542083333333333,0.96975,0.8539791666666666,0.9697083333333332,0.8550116666666666,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9986111111111112,0.8767361111111112,0.9986111111111112,0.8741319444444444,0.9986111111111112,0.87665625
1500.0,0.6266166666666666,0.6708333333333332,0.669722222222222,6.232439369283843,0.1147043153487629,0.9110833333333334,2.2307407910000023,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D128_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6708333333333332,0.6695868454594764,4131.0,4.0,0.809,0.9110833333333334,0.8097708333333333,0.910625,0.8066529166666666,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9934027777777776,0.8697916666666666,0.9934027777777776,0.8685763888888889,0.9934027777777776,0.8720625000000002
1500.0,0.6074416666666667,0.6697916666666666,0.6704166666666665,5.993736855127988,0.1157616618363443,0.8850833333333333,2.276631458000004,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D128_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6697916666666666,0.668592919295641,4809.0,4.0,0.7847916666666667,0.8850833333333333,0.7848541666666666,0.884875,0.78500125,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9916666666666668,0.8715277777777778,0.9916666666666668,0.8685763888888889,0.9921875,0.8713350694444446
1500.0,0.6527249999999999,0.6708333333333332,0.6702083333333331,5.061144850750668,0.1071994237975125,0.9524166666666668,2.154553749999998,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D128_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6708333333333332,0.669821104363183,2560.0,4.0,0.843375,0.9524166666666668,0.8440416666666667,0.95225,0.8410297916666667,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9944444444444444,0.8704861111111111,0.9944444444444444,0.8692708333333333,0.9946180555555556,0.8730399305555557
1500.0,0.6373499999999999,0.6697916666666666,0.6710416666666664,4.9546829125256,0.0989163037019355,0.933875,2.2265321250000056,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D128_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6697916666666666,0.6688007300841614,3132.0,4.0,0.8244583333333333,0.933875,0.8240208333333333,0.9338125,0.8253406249999999,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.99375,0.8725694444444444,0.99375,0.8696180555555556,0.9942708333333332,0.8730017361111112
1500.0,0.6674249999999999,0.6708333333333332,0.6732638888888888,6.209414231472907,0.0474943020057518,0.9774583333333332,2.281251499999996,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D128_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6708333333333332,0.6695914504870386,1623.0,4.0,0.8630833333333333,0.9774583333333332,0.8638958333333333,0.9775208333333332,0.8618172916666665,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9965277777777778,0.8739583333333333,0.9965277777777778,0.8729166666666667,0.9967013888888888,0.8749097222222223
1500.0,0.6486999999999999,0.6697916666666666,0.6729166666666665,6.219770609532407,0.070946650327204,0.9515,2.317552499999998,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D128_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6697916666666666,0.6685477125447601,2418.0,4.0,0.8393333333333334,0.9515,0.8391041666666667,0.9514375,0.8399360416666667,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9965277777777778,0.875,0.9965277777777778,0.8720486111111111,0.9970486111111112,0.8753072916666668
1500.0,0.6705999999999999,0.6708333333333332,0.6756944444444443,6.562715890512398,0.039874761554775,0.9824166666666668,2.2394182919999963,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D128_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6708333333333332,0.6695207901552307,1351.0,4.0,0.86725,0.9824166666666668,0.8680625,0.9825416666666666,0.8659658333333333,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9982638888888888,0.8767361111111112,0.9982638888888888,0.8755208333333333,0.9986111111111112,0.8765729166666667
1500.0,0.6464916666666667,0.6697916666666666,0.673472222222222,5.90354880429444,0.0671392633807442,0.9487916666666668,2.2890387919999995,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D128_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6697916666666666,0.6686109569058076,2073.0,4.0,0.8365833333333333,0.9487916666666668,0.8363333333333334,0.9488541666666668,0.8377504166666666,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9972222222222222,0.8756944444444444,0.9972222222222222,0.8729166666666667,0.9977430555555556,0.8758993055555556
1500.0,0.6352749999999999,0.6708333333333332,0.6683333333333331,6.765476319629501,0.1020822641644203,0.9238333333333332,2.815624917000001,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D128_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6708333333333332,0.6694802380694073,6517.0,4.0,0.8202083333333333,0.9238333333333332,0.8207083333333334,0.9235625,0.8173666666666668,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9916666666666668,0.8680555555555556,0.9916666666666668,0.8668402777777777,0.9916666666666668,0.8706041666666667
1500.0,0.6209749999999999,0.6697916666666666,0.670486111111111,6.590354255400951,0.1282801808566591,0.907625,2.9569868339999985,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D128_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6697916666666666,0.6684735958155864,7530.0,4.0,0.8028333333333333,0.907625,0.8030625,0.9073125,0.8035064583333333,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9913194444444444,0.8715277777777778,0.9913194444444444,0.8685763888888889,0.9918402777777776,0.8710711805555557
1500.0,0.6584916666666666,0.6708333333333332,0.6729861111111108,7.1433721593278054,0.0648280004292766,0.9631666666666666,2.6557024170000005,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D128_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6708333333333332,0.6694046589014676,3427.0,4.0,0.8512916666666667,0.9631666666666666,0.8519166666666667,0.963,0.8498310416666667,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9961805555555556,0.8736111111111111,0.9961805555555556,0.8725694444444444,0.9963541666666668,0.8746180555555557
1500.0,0.6436749999999999,0.6697916666666666,0.6724305555555554,5.786451876616819,0.0861260116521424,0.9439166666666666,2.818660874999999,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D128_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6697916666666666,0.6686343762913431,4928.0,4.0,0.8327916666666667,0.9439166666666666,0.8323125,0.9439583333333332,0.8337149999999999,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9954861111111112,0.8743055555555556,0.9954861111111112,0.8711805555555555,0.9963541666666668,0.8747118055555556
1500.0,0.672075,0.6708333333333332,0.6756944444444443,8.875574018112724,0.0440133778830252,0.9842083333333334,2.5685733749999997,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D128_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6708333333333332,0.6690582185297106,1866.0,4.0,0.8690833333333333,0.9842083333333334,0.86975,0.9842916666666668,0.867435625,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9982638888888888,0.8767361111111112,0.9982638888888888,0.8755208333333333,0.9986111111111112,0.8765729166666667
1500.0,0.6539749999999999,0.6697916666666666,0.673472222222222,6.128068889825766,0.0629848698117068,0.960125,2.7678624169999964,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D128_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6697916666666666,0.6685660528887014,3633.0,4.0,0.8463333333333334,0.960125,0.8462708333333333,0.9600833333333332,0.8470750000000001,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9972222222222222,0.8756944444444444,0.9972222222222222,0.8729166666666667,0.9977430555555556,0.8758993055555556
1500.0,0.6735166666666665,0.6708333333333332,0.6751388888888887,6.332788593340863,0.0515186779040687,0.9865833333333334,2.6040521250000097,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D128_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6708333333333332,0.669566775614665,1638.0,4.0,0.871,0.9865833333333334,0.871625,0.9866666666666668,0.8693918749999999,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9975694444444444,0.8760416666666667,0.9975694444444444,0.8748263888888889,0.9979166666666668,0.8759895833333334
1500.0,0.6526083333333332,0.6697916666666666,0.6733333333333331,6.127968747536732,0.0530805504909066,0.9577916666666668,2.690882583000004,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D128_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6697916666666666,0.6685660729171592,3345.0,4.0,0.8445,0.9577916666666668,0.8445208333333334,0.9576458333333332,0.8450810416666666,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9979166666666668,0.8756944444444444,0.9979166666666668,0.8729166666666667,0.9980902777777778,0.8761666666666668
1500.0,0.0772583333333333,0.0572916666666666,0.0650694444444444,2.613086689427166,0.1250636498422452,0.0376666666666666,1.5192434169999984,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0572916666666666,0.0567690493287812,24.0,4.0,0.084375,0.0376666666666666,0.0845625,0.0374375,0.085575625,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0027777777777777,0.0631944444444444,0.0027777777777777,0.0652777777777777,0.0024305555555555,0.0590277777777777
1500.0,0.0779583333333333,0.0579861111111111,0.0633333333333333,2.5195858307629453,0.1011447886076132,0.0358333333333333,1.5398751670000053,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0579861111111111,0.0574821939449585,24.0,4.0,0.0847916666666666,0.0358333333333333,0.085125,0.035375,0.083950625,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0045138888888888,0.0621527777777777,0.0045138888888888,0.0616319444444444,0.0046875,0.060765625
1500.0,0.0688666666666666,0.0572916666666666,0.065,2.6634329296587933,0.0980180320503967,0.0235833333333333,1.536058208,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0572916666666666,0.0567589800807349,24.0,4.0,0.0731666666666666,0.0235833333333333,0.0730208333333333,0.023375,0.0739745833333333,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0013888888888888,0.0628472222222222,0.0013888888888888,0.0649305555555555,0.0013888888888888,0.0582048611111111
1500.0,0.0676916666666666,0.0579861111111111,0.0609722222222222,2.6170012106610767,0.068552698818085,0.0184166666666666,1.5385221670000109,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0579861111111111,0.0574627108689788,24.0,4.0,0.0710416666666666,0.0184166666666666,0.0710416666666666,0.0182083333333333,0.0697847916666666,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0024305555555555,0.059375,0.0024305555555555,0.0586805555555555,0.0022569444444444,0.0586909722222222
1500.0,0.062975,0.0572916666666666,0.0647222222222222,2.550999662850343,0.0775481806322403,0.0145,1.7211916669999994,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0572916666666666,0.0567814667340966,24.0,4.0,0.0654583333333333,0.0145,0.0651458333333333,0.0143541666666666,0.066493125,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0010416666666666,0.0625,0.0010416666666666,0.0645833333333333,0.0010416666666666,0.0579131944444444
1500.0,0.064,0.0579861111111111,0.0597916666666666,3.056203381363059,0.051860097625148,0.01125,1.6803398339999944,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0579861111111111,0.0573748704348385,23.0,4.0,0.0659166666666666,0.01125,0.0657083333333333,0.0113125,0.0641208333333333,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0013888888888888,0.0579861111111111,0.0013888888888888,0.0571180555555555,0.0012152777777777,0.0577795138888888
1500.0,0.0612,0.0572916666666666,0.0647222222222222,2.5253141780518624,0.0698332993557611,0.012125,1.737314583,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0572916666666666,0.0567866038310562,24.0,4.0,0.0632083333333333,0.012125,0.0628541666666666,0.0120208333333333,0.0645372916666666,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0010416666666666,0.0625,0.0010416666666666,0.0645833333333333,0.0010416666666666,0.0579131944444444
1500.0,0.0621416666666666,0.0579861111111111,0.0597916666666666,3.2551132864695944,0.0382615698871339,0.0084583333333333,1.7007169999999974,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0579861111111111,0.0573350884538171,23.0,4.0,0.0635,0.0084583333333333,0.0632291666666666,0.0085416666666666,0.0618183333333333,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0013888888888888,0.0579861111111111,0.0013888888888888,0.0571180555555555,0.0012152777777777,0.0577795138888888
1500.0,0.6486166666666666,0.6708333333333332,0.6696527777777775,5.988133780800129,0.1243784008565342,0.9462916666666666,1.932643916999993,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6708333333333332,0.6696357065771732,435.0,4.0,0.8380416666666667,0.9462916666666666,0.8386458333333333,0.9460416666666668,0.8358825,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.99375,0.8697916666666666,0.99375,0.86875,0.99375,0.8723350694444445
1500.0,0.6422333333333333,0.6697916666666666,0.6716666666666665,5.86485021996766,0.1041748120602494,0.9402916666666666,1.8217031250000133,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6697916666666666,0.668618696622673,448.0,4.0,0.830625,0.9402916666666666,0.8302708333333333,0.9402708333333332,0.8307460416666667,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9940972222222222,0.8732638888888888,0.9940972222222222,0.8701388888888889,0.9947916666666666,0.8734427083333335
1500.0,0.6697833333333332,0.6708333333333332,0.6732638888888888,7.700031266659928,0.0700529834723896,0.9812916666666668,1.8724717080000064,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6708333333333332,0.6692933270800012,385.0,4.0,0.8662083333333334,0.9812916666666668,0.8669375,0.9812291666666668,0.8648827083333332,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9965277777777778,0.8739583333333333,0.9965277777777778,0.8729166666666667,0.9967013888888888,0.8749097222222223
1500.0,0.658,0.6697916666666666,0.673472222222222,6.225504879973563,0.0783969270981876,0.9664583333333332,1.835733250000004,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6697916666666666,0.6685465656906718,442.0,4.0,0.851625,0.9664583333333332,0.8515833333333334,0.96625,0.8521877083333333,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9972222222222222,0.8756944444444444,0.9972222222222222,0.8729166666666667,0.9977430555555556,0.8758993055555556
1500.0,0.6761833333333332,0.6708333333333332,0.6754166666666664,5.510646731274781,0.0618246977962931,0.990125,2.017610375000004,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6708333333333332,0.6697312039870782,307.0,4.0,0.874375,0.990125,0.875,0.9900625,0.8722441666666665,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9979166666666668,0.8763888888888889,0.9979166666666668,0.8751736111111111,0.9982638888888888,0.8762812500000001
1500.0,0.6588333333333334,0.6697916666666666,0.6721527777777777,5.497066190365417,0.085376288263638,0.9670833333333332,1.991347250000004,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6697916666666666,0.6686922534285935,438.0,4.0,0.8525833333333334,0.9670833333333332,0.8525833333333334,0.9668541666666668,0.8527258333333333,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9951388888888888,0.8739583333333333,0.9951388888888888,0.8708333333333333,0.9960069444444444,0.874420138888889
1500.0,0.6786749999999999,0.6708333333333332,0.6762499999999998,6.197004564649016,0.0370602837650262,0.9932916666666668,1.9693530420000087,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6708333333333332,0.6695939324204033,274.0,4.0,0.8775,0.9932916666666668,0.8782291666666666,0.9933333333333332,0.8749841666666667,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9989583333333332,0.8774305555555556,0.9989583333333332,0.8762152777777777,0.9993055555555556,0.87715625
1500.0,0.660125,0.6697916666666666,0.6715277777777776,5.5593601661593155,0.0728831563284983,0.9691666666666666,1.972720625000008,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6697916666666666,0.6686797946334347,429.0,4.0,0.8542916666666667,0.9691666666666666,0.8541875,0.9690625,0.8545343749999998,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9947916666666666,0.8732638888888888,0.9947916666666666,0.8701388888888889,0.9956597222222222,0.8741006944444446
1500.0,0.6364666666666665,0.6708333333333332,0.6677777777777776,5.516848669171069,0.1400617926152453,0.9264166666666668,2.372793625,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6708333333333332,0.669729963599499,3341.0,4.0,0.8219166666666666,0.9264166666666668,0.8224166666666667,0.9262083333333332,0.8195135416666666,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9909722222222224,0.8673611111111111,0.9909722222222224,0.8663194444444444,0.9907986111111112,0.8698993055555557
1500.0,0.625925,0.6697916666666666,0.6717361111111109,6.70443668384518,0.1288234821383338,0.9157916666666668,2.491967791999997,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6697916666666666,0.6684507793298975,4051.0,4.0,0.8094166666666667,0.9157916666666668,0.8094583333333333,0.9155,0.8102460416666666,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.99375,0.8732638888888888,0.99375,0.8701388888888889,0.9944444444444444,0.8731788194444446
1500.0,0.6618416666666667,0.6708333333333332,0.6717361111111109,6.204745174514977,0.0962192021609594,0.967875,2.273104499999988,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6708333333333332,0.6695923842984302,1949.0,4.0,0.8555833333333334,0.967875,0.85625,0.9679375,0.8539266666666666,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9954861111111112,0.8722222222222222,0.9954861111111112,0.8711805555555555,0.9956597222222222,0.8739791666666668
1500.0,0.6474916666666667,0.6697916666666666,0.6729166666666665,5.719098481961294,0.0990896100873069,0.9500416666666668,2.3142302090000015,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6697916666666666,0.6686478469702744,2853.0,4.0,0.8378333333333333,0.9500416666666668,0.8375208333333334,0.9499375,0.8386722916666668,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9965277777777778,0.875,0.9965277777777778,0.8720486111111111,0.9970486111111112,0.8753072916666668
1500.0,0.6724416666666666,0.6708333333333332,0.6720138888888888,4.9107897174445325,0.0899942827799754,0.9844583333333332,2.2635001670000037,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6708333333333332,0.6698511753898443,1076.0,4.0,0.8695,0.9844583333333332,0.8701666666666666,0.9845,0.8676277083333332,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9958333333333332,0.8725694444444444,0.9958333333333332,0.8715277777777778,0.9960069444444444,0.8742708333333336
1500.0,0.6569916666666666,0.6697916666666666,0.6717361111111109,5.176408436480478,0.1007478193158941,0.9644166666666668,2.4091422920000127,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6697916666666666,0.6687563849793705,2261.0,4.0,0.8502083333333333,0.9644166666666668,0.850125,0.9642708333333332,0.8505674999999999,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9954861111111112,0.8736111111111111,0.9954861111111112,0.8704861111111111,0.9961805555555556,0.8745260416666667
1500.0,0.674375,0.6708333333333332,0.6756944444444443,5.092115047808985,0.0485734420887432,0.9879166666666668,2.3276407500000005,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6708333333333332,0.6698149103237714,987.0,4.0,0.872125,0.9879166666666668,0.8729166666666667,0.9879166666666668,0.8704410416666666,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9982638888888888,0.8767361111111112,0.9982638888888888,0.8755208333333333,0.9986111111111112,0.8765729166666667
1500.0,0.6532833333333333,0.6697916666666666,0.6726388888888888,5.507372932649374,0.1205402538382623,0.959625,2.4463844170000044,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6697916666666666,0.6686901920801367,2074.0,4.0,0.8455416666666666,0.959625,0.8455208333333334,0.9592708333333332,0.846399375,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9961805555555556,0.8746527777777777,0.9961805555555556,0.8715277777777778,0.996875,0.8751371527777779
1500.0,0.6320416666666666,0.6708333333333332,0.6677777777777776,5.837045171408888,0.1356118480478911,0.92,3.2676994159999992,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6708333333333332,0.6696659242990514,6749.0,4.0,0.8162083333333333,0.92,0.81675,0.9197291666666668,0.8141354166666667,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9909722222222224,0.8673611111111111,0.9909722222222224,0.8663194444444444,0.9907986111111112,0.8698993055555557
1500.0,0.6261916666666666,0.6697916666666666,0.6699305555555555,6.142092435825579,0.1555686888253567,0.9163333333333332,3.2731911670000073,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6697916666666666,0.6685632481795014,6931.0,4.0,0.8097916666666667,0.9163333333333332,0.8100208333333333,0.9157291666666668,0.8104627083333334,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9888888888888888,0.8704861111111111,0.9888888888888888,0.8673611111111111,0.9899305555555556,0.8695225694444446
1500.0,0.6563083333333333,0.6708333333333332,0.6699999999999998,5.874625472823592,0.1085471573831449,0.9603333333333334,2.758536709000012,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6708333333333332,0.6696584082387684,3487.0,4.0,0.8485416666666666,0.9603333333333334,0.8491041666666667,0.9601875,0.8474702083333332,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.99375,0.8701388888888889,0.99375,0.86875,0.9939236111111112,0.8724756944444446
1500.0,0.6465583333333332,0.6697916666666666,0.6716666666666665,5.160455372410467,0.119168388042309,0.9480416666666668,2.919966249999987,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6697916666666666,0.6687595755921845,4545.0,4.0,0.8365,0.9480416666666668,0.8361666666666666,0.9480208333333332,0.8371070833333333,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9940972222222222,0.8732638888888888,0.9940972222222222,0.8701388888888889,0.9947916666666666,0.8734427083333335
1500.0,0.6711916666666666,0.6708333333333332,0.6711805555555554,5.134055489039512,0.1194649721630619,0.982375,2.690714541999995,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6708333333333332,0.6698065222355253,1922.0,4.0,0.8678333333333333,0.982375,0.8684166666666666,0.9824791666666668,0.86595375,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9947916666666666,0.8715277777777778,0.9947916666666666,0.8704861111111111,0.9947916666666666,0.873265625
1500.0,0.6563083333333333,0.6697916666666666,0.6724305555555554,5.312286275833117,0.1097992516636848,0.96325,2.927837750000009,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6697916666666666,0.6687292094114999,3460.0,4.0,0.8492916666666667,0.96325,0.8492083333333333,0.9630625,0.84957625,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9954861111111112,0.8743055555555556,0.9954861111111112,0.8711805555555555,0.9963541666666668,0.8747118055555556
1500.0,0.6740999999999999,0.6708333333333332,0.6735416666666665,4.72220254787433,0.0776612738623509,0.987625,2.627063042000003,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6708333333333332,0.6698888928237583,1565.0,4.0,0.8717916666666666,0.987625,0.872375,0.9876666666666668,0.8702135416666666,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.996875,0.8743055555555556,0.996875,0.8730902777777778,0.9972222222222222,0.8753229166666667
1500.0,0.6557666666666666,0.6697916666666666,0.6724305555555554,5.145842552173753,0.0779922735279307,0.9622083333333332,2.9222605829999964,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6697916666666666,0.6687624981562318,3309.0,4.0,0.8485416666666666,0.9622083333333332,0.8485833333333334,0.9620625,0.8487620833333334,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9954861111111112,0.8743055555555556,0.9954861111111112,0.8711805555555555,0.9963541666666668,0.8747118055555556
1500.0,0.073925,0.0572916666666666,0.0664583333333333,2.4843291468288236,0.0912818833988289,0.030375,1.7066145000000006,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D256_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0572916666666666,0.0567948008373009,24.0,4.0,0.0796666666666666,0.030375,0.0794166666666666,0.0303333333333333,0.0797683333333333,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0045138888888888,0.0649305555555555,0.0045138888888888,0.0671875,0.0039930555555555,0.0603645833333333
1500.0,0.0754833333333333,0.0579861111111111,0.0640972222222222,2.4003514832471273,0.0925692543278932,0.0321666666666666,1.8318535420000048,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D256_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0579861111111111,0.0575060408144616,24.0,4.0,0.0815833333333333,0.0321666666666666,0.0815,0.0323333333333333,0.0813552083333333,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0059027777777777,0.0631944444444444,0.0059027777777777,0.0626736111111111,0.0060763888888888,0.0619045138888888
1500.0,0.0645666666666666,0.0572916666666666,0.065,2.504296674908832,0.0660437071475063,0.017375,1.6649382499999774,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D256_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0572916666666666,0.0567908073316849,24.0,4.0,0.0676666666666666,0.017375,0.0674791666666666,0.0171458333333333,0.0687952083333333,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0013888888888888,0.0628472222222222,0.0013888888888888,0.0649305555555555,0.0013888888888888,0.0582048611111111
1500.0,0.0689083333333333,0.0579861111111111,0.0625,2.553608768753593,0.0671173162194272,0.0215,1.8206597089999832,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D256_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0579861111111111,0.0574753893573603,24.0,4.0,0.072875,0.0215,0.0727708333333333,0.0216458333333333,0.0725352083333333,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0034722222222222,0.0611111111111111,0.0034722222222222,0.0605902777777777,0.0034722222222222,0.0597604166666666
1500.0,0.0618916666666666,0.0572916666666666,0.065,2.593037944929762,0.0367182520048921,0.0124166666666666,1.7342032079999967,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D256_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0572916666666666,0.0567730590776807,24.0,4.0,0.064,0.0124166666666666,0.0638125,0.0122083333333333,0.0647491666666666,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0013888888888888,0.0628472222222222,0.0013888888888888,0.0649305555555555,0.0013888888888888,0.0582048611111111
1500.0,0.0656833333333333,0.0579861111111111,0.06125,2.840944896624937,0.0543250347098142,0.016375,1.7504206659999966,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D256_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0579861111111111,0.0574179221317861,24.0,4.0,0.068625,0.016375,0.0687083333333333,0.01625,0.0681064583333333,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0027777777777777,0.0597222222222222,0.0027777777777777,0.0590277777777777,0.0026041666666666,0.0589826388888888
1500.0,0.060375,0.0572916666666666,0.0647222222222222,2.533479078506544,0.030971873465656,0.01,1.766284416000019,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D256_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0572916666666666,0.0567849708509653,23.0,4.0,0.062,0.01,0.0617708333333333,0.0098541666666666,0.0627972916666666,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0010416666666666,0.0625,0.0010416666666666,0.0645833333333333,0.0010416666666666,0.0579131944444444
1500.0,0.0609833333333333,0.0579861111111111,0.0610416666666666,2.9317944000952125,0.0339106844863317,0.008,1.8873301250000056,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D256_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0579861111111111,0.057399752231092,24.0,4.0,0.06225,0.008,0.06225,0.0078333333333333,0.0611960416666666,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0020833333333333,0.059375,0.0020833333333333,0.0586805555555555,0.0019097222222222,0.0584270833333333
1500.0,0.6343416666666666,0.6708333333333332,0.6732638888888888,8.349582293089197,0.0704486384982789,0.9212083333333332,1.8621061249999968,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D256_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6708333333333332,0.6691634168747154,448.0,4.0,0.81875,0.9212083333333332,0.8197916666666667,0.9208541666666666,0.8152195833333333,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9965277777777778,0.8739583333333333,0.9965277777777778,0.8729166666666667,0.9967013888888888,0.8749097222222223
1500.0,0.6333499999999999,0.6697916666666666,0.6722916666666664,7.281272500717431,0.0968009912476256,0.926375,1.8706734590000167,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D256_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6697916666666666,0.668335412166523,448.0,4.0,0.8189583333333333,0.926375,0.8187916666666667,0.9261041666666666,0.8190579166666666,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9944444444444444,0.8739583333333333,0.9944444444444444,0.8708333333333333,0.9951388888888888,0.8737621527777779
1500.0,0.6505249999999999,0.6708333333333332,0.6732638888888888,9.10146193924654,0.0449201057632574,0.947375,1.8390445420000103,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D256_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6708333333333332,0.6690130409454839,447.0,4.0,0.8401666666666666,0.947375,0.8412291666666667,0.9473333333333334,0.837055,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9965277777777778,0.8739583333333333,0.9965277777777778,0.8729166666666667,0.9967013888888888,0.8749097222222223
1500.0,0.6503083333333333,0.6697916666666666,0.6733333333333331,7.318769310286844,0.052287186186537,0.9542916666666666,1.8405969580000203,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D256_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6697916666666666,0.6683279128046092,445.0,4.0,0.8415,0.9542916666666666,0.841375,0.9539791666666668,0.8420487499999999,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9979166666666668,0.8756944444444444,0.9979166666666668,0.8729166666666667,0.9980902777777778,0.8761666666666668
1500.0,0.6618916666666665,0.6708333333333332,0.6759722222222221,7.934296033609061,0.0333888241156493,0.967,2.0080008340000006,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D256_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6708333333333332,0.6692464741266113,435.0,4.0,0.8554583333333333,0.967,0.8563541666666666,0.9669791666666666,0.8532006249999999,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9986111111111112,0.8770833333333333,0.9986111111111112,0.8758680555555556,0.9989583333333332,0.8768645833333335
1500.0,0.6602083333333333,0.6697916666666666,0.6742361111111109,7.938377362863042,0.0395099767672717,0.9695833333333334,2.033604083,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D256_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6697916666666666,0.6682039911940939,442.0,4.0,0.8544583333333333,0.9695833333333334,0.8542291666666667,0.9694583333333332,0.8548425000000001,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9986111111111112,0.8767361111111112,0.9986111111111112,0.8741319444444444,0.9986111111111112,0.87665625
1500.0,0.6625083333333333,0.6708333333333332,0.6762499999999998,8.398840294127112,0.0188213967268688,0.9687083333333332,2.0459867499999973,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D256_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6708333333333332,0.6691535652745078,423.0,4.0,0.8564166666666667,0.9687083333333332,0.8572916666666667,0.9688125,0.8546683333333334,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9989583333333332,0.8774305555555556,0.9989583333333332,0.8762152777777777,0.9993055555555556,0.87715625
1500.0,0.6598583333333333,0.6697916666666666,0.6745138888888887,8.244515550965506,0.0220087038221962,0.9690416666666668,2.1523681250000095,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D256_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6697916666666666,0.6681427635564735,438.0,4.0,0.854,0.9690416666666668,0.85375,0.9689583333333334,0.854424375,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9989583333333332,0.8770833333333333,0.9989583333333332,0.8744791666666667,0.9989583333333332,0.8769479166666667
1500.0,0.6178083333333333,0.6708333333333332,0.6683333333333331,6.5819785829311686,0.1169168935204081,0.892625,2.3880050419999748,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D256_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6708333333333332,0.6695169376167469,4414.0,4.0,0.7965,0.892625,0.7973541666666667,0.8923958333333334,0.791800625,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9916666666666668,0.8680555555555556,0.9916666666666668,0.8668402777777777,0.9916666666666668,0.8706041666666667
1500.0,0.6329083333333332,0.6697916666666666,0.6702083333333332,7.114691633627511,0.0958860517923573,0.9248333333333332,2.3980738340000016,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D256_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6697916666666666,0.6683687283399411,3698.0,4.0,0.8182083333333333,0.9248333333333332,0.8182708333333333,0.9245,0.8177908333333334,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9927083333333332,0.8715277777777778,0.9927083333333332,0.8685763888888889,0.9932291666666668,0.8721267361111112
1500.0,0.6431499999999999,0.6708333333333332,0.6732638888888888,7.881786112493502,0.0670484317565753,0.9350833333333334,2.3045875839999894,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D256_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6708333333333332,0.6692569761108345,3040.0,4.0,0.8303333333333334,0.9350833333333334,0.831375,0.9348333333333332,0.826769375,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9965277777777778,0.8739583333333333,0.9965277777777778,0.8729166666666667,0.9967013888888888,0.8749097222222223
1500.0,0.6503583333333333,0.6697916666666666,0.673472222222222,7.070348488462839,0.068209235922493,0.95425,2.283881457999996,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D256_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6697916666666666,0.668377596968974,2556.0,4.0,0.8415416666666666,0.95425,0.84125,0.9541041666666666,0.8421370833333334,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9972222222222222,0.8756944444444444,0.9972222222222222,0.8729166666666667,0.9977430555555556,0.8758993055555556
1500.0,0.6507249999999999,0.6708333333333332,0.6732638888888888,7.670489826806162,0.0699824058222745,0.9474166666666668,2.450310915999978,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D256_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6708333333333332,0.669299235367972,2549.0,4.0,0.840375,0.9474166666666668,0.8415833333333333,0.9473125,0.83706375,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9965277777777778,0.8739583333333333,0.9965277777777778,0.8729166666666667,0.9967013888888888,0.8749097222222223
1500.0,0.6567916666666667,0.6697916666666666,0.6733333333333331,7.234371847577064,0.0567633393465255,0.9645833333333332,2.4694241669999997,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D256_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6697916666666666,0.6683447922971512,2181.0,4.0,0.8500416666666667,0.9645833333333332,0.8498541666666667,0.9644791666666668,0.850706875,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9979166666666668,0.8756944444444444,0.9979166666666668,0.8729166666666667,0.9980902777777778,0.8761666666666668
1500.0,0.6530833333333332,0.6708333333333332,0.6754166666666664,8.270603950926473,0.0416336623312906,0.9525,2.4498393750000105,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D256_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6708333333333332,0.6691792125431478,2329.0,4.0,0.84375,0.9525,0.8449166666666666,0.952375,0.8411793750000001,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9979166666666668,0.8763888888888889,0.9979166666666668,0.8751736111111111,0.9982638888888888,0.8762812500000001
1500.0,0.6572916666666665,0.6697916666666666,0.6742361111111109,7.768104923210316,0.0391844023225942,0.9654166666666668,2.3803915829999767,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D256_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6697916666666666,0.6682380456820245,1874.0,4.0,0.8507083333333333,0.9654166666666668,0.850375,0.9654583333333332,0.8514956250000002,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9986111111111112,0.8767361111111112,0.9986111111111112,0.8741319444444444,0.9986111111111112,0.87665625
1500.0,0.6118916666666666,0.6708333333333332,0.6672222222222222,5.987377724601011,0.1452482830009167,0.8853333333333333,3.1992436250000083,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D256_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6708333333333332,0.669635857788413,8590.0,4.0,0.789125,0.8853333333333333,0.78975,0.8849166666666667,0.785516875,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9885416666666668,0.8663194444444444,0.9885416666666668,0.8654513888888888,0.9883680555555556,0.8679774305555558
1500.0,0.620825,0.6697916666666666,0.6702083333333332,7.018827079878416,0.12775395769068,0.9067083333333332,3.136585999999994,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D256_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6697916666666666,0.6683879012506909,8033.0,4.0,0.8025,0.9067083333333332,0.8027916666666667,0.9061666666666668,0.802614375,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9909722222222224,0.8711805555555555,0.9909722222222224,0.8682291666666667,0.9914930555555556,0.870779513888889
1500.0,0.6411333333333333,0.6708333333333332,0.6683333333333331,6.995349497951747,0.1054240084924386,0.930375,2.7918932500000153,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D256_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6708333333333332,0.6694342634337428,4972.0,4.0,0.827375,0.930375,0.828375,0.9302083333333332,0.8230147916666665,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9916666666666668,0.8680555555555556,0.9916666666666668,0.8668402777777777,0.9916666666666668,0.8706041666666667
1500.0,0.6431916666666666,0.6697916666666666,0.6724305555555554,6.959304117461288,0.0725241235117256,0.943,2.783668457999994,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D256_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6697916666666666,0.6683998058431743,4898.0,4.0,0.832125,0.943,0.8320833333333333,0.9425625,0.8326275000000001,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9954861111111112,0.8743055555555556,0.9954861111111112,0.8711805555555555,0.9963541666666668,0.8747118055555556
1500.0,0.6485833333333333,0.6708333333333332,0.6668749999999998,6.539078976625301,0.1213324744762091,0.9429166666666666,2.8667076250000036,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D256_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6708333333333332,0.6695255175380082,4117.0,4.0,0.8373333333333334,0.9429166666666666,0.8384375,0.9428541666666668,0.8334264583333334,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9902777777777778,0.8663194444444444,0.9902777777777778,0.8652777777777778,0.9901041666666668,0.8692881944444445
1500.0,0.6493,0.6697916666666666,0.6725694444444443,6.02241858936338,0.0714502772321778,0.9526666666666668,2.836069667000004,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D256_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6697916666666666,0.6685871829487939,3981.0,4.0,0.8401666666666666,0.9526666666666668,0.8399791666666667,0.9524166666666668,0.8407508333333333,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9947916666666666,0.8743055555555556,0.9947916666666666,0.8711805555555555,0.9954861111111112,0.8740538194444446
1500.0,0.6478333333333333,0.6708333333333332,0.6679861111111111,5.045033869739954,0.1355713638095076,0.943125,2.8717442079999955,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D256_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6708333333333332,0.6698243265593852,3793.0,4.0,0.836625,0.943125,0.8376666666666667,0.9429583333333332,0.8334468749999999,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9916666666666668,0.8677083333333333,0.9916666666666668,0.8664930555555556,0.9916666666666668,0.870576388888889
1500.0,0.6523166666666667,0.6697916666666666,0.6733333333333331,6.356925898678172,0.0375703550990719,0.95675,2.8354363340000077,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D256_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6697916666666666,0.6685202814869309,3443.0,4.0,0.844,0.95675,0.843625,0.9568125,0.8443858333333333,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9979166666666668,0.8756944444444444,0.9979166666666668,0.8729166666666667,0.9980902777777778,0.8761666666666668
1500.0,0.0775416666666666,0.0572916666666666,0.0664583333333333,2.314404850279707,0.1185595340266326,0.036875,1.6378043329999912,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0572916666666666,0.0568287856966107,24.0,4.0,0.0845416666666666,0.036875,0.0842708333333333,0.0369583333333333,0.0851954166666666,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0045138888888888,0.0649305555555555,0.0045138888888888,0.0671875,0.0039930555555555,0.0603645833333333
1500.0,0.0782166666666666,0.0579861111111111,0.0640972222222222,2.3426927393935975,0.1131021982030131,0.0362083333333333,1.6067601670000045,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0579861111111111,0.0575175725632323,24.0,4.0,0.085125,0.0362083333333333,0.0848958333333333,0.0365625,0.0848435416666666,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0059027777777777,0.0631944444444444,0.0059027777777777,0.0626736111111111,0.0060763888888888,0.0619045138888888
1500.0,0.066425,0.0572916666666666,0.065,2.446726438330274,0.0806092113085954,0.01975,1.5924219579999883,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0572916666666666,0.0568023213790006,24.0,4.0,0.07,0.01975,0.0697083333333333,0.019625,0.0708597916666666,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0013888888888888,0.0628472222222222,0.0013888888888888,0.0649305555555555,0.0013888888888888,0.0582048611111111
1500.0,0.0701666666666666,0.0579861111111111,0.0625,2.56884064900063,0.0851977291288266,0.023125,1.5930781250000052,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0579861111111111,0.0574723429813109,24.0,4.0,0.0744583333333333,0.023125,0.0743125,0.0233333333333333,0.0739416666666666,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0034722222222222,0.0611111111111111,0.0034722222222222,0.0605902777777777,0.0034722222222222,0.0597604166666666
1500.0,0.061925,0.0572916666666666,0.065,2.53886897671059,0.0627623526688031,0.0126666666666666,1.8734262920000049,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0572916666666666,0.0567838928713245,24.0,4.0,0.0640833333333333,0.0126666666666666,0.0639375,0.0123958333333333,0.0649010416666666,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0013888888888888,0.0628472222222222,0.0013888888888888,0.0649305555555555,0.0013888888888888,0.0582048611111111
1500.0,0.0668916666666666,0.0579861111111111,0.0609722222222222,2.971942813102194,0.0627637066954119,0.0178333333333333,1.7533156659999918,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0579861111111111,0.0573917225484906,24.0,4.0,0.070125,0.0178333333333333,0.0701666666666666,0.0177708333333333,0.0693795833333333,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0024305555555555,0.059375,0.0024305555555555,0.0586805555555555,0.0022569444444444,0.0586909722222222
1500.0,0.060725,0.0572916666666666,0.0647222222222222,2.625454578228764,0.0436541518064029,0.0105416666666666,1.7543706669999892,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0572916666666666,0.0567665757510209,24.0,4.0,0.0624583333333333,0.0105416666666666,0.0622708333333333,0.0103541666666666,0.0632164583333333,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0010416666666666,0.0625,0.0010416666666666,0.0645833333333333,0.0010416666666666,0.0579131944444444
1500.0,0.061425,0.0579861111111111,0.0597916666666666,3.074004536867978,0.0437423025312025,0.0095416666666666,1.7508808329999963,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0579861111111111,0.0573713102037375,24.0,4.0,0.063,0.0095416666666666,0.0629583333333333,0.0093541666666666,0.06241,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0013888888888888,0.0579861111111111,0.0013888888888888,0.0571180555555555,0.0012152777777777,0.0577795138888888
1500.0,0.6350916666666666,0.6708333333333332,0.6714583333333333,6.865453781523832,0.0966598363713484,0.9218333333333332,1.877723374999988,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6708333333333332,0.6694602425770284,448.0,4.0,0.819625,0.9218333333333332,0.8207291666666666,0.9215833333333332,0.8158458333333333,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9951388888888888,0.871875,0.9951388888888888,0.8706597222222222,0.9953125,0.8736788194444447
1500.0,0.6407416666666667,0.6697916666666666,0.6702777777777776,6.383123246641061,0.1181496846755114,0.9381666666666668,1.8583435829999928,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6697916666666666,0.6685150420173384,448.0,4.0,0.8287083333333334,0.9381666666666668,0.8287083333333334,0.9377916666666668,0.8287297916666666,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9923611111111112,0.8715277777777778,0.9923611111111112,0.8685763888888889,0.9928819444444444,0.8718628472222223
1500.0,0.64865,0.6708333333333332,0.6732638888888888,7.595942539627576,0.0658267892021934,0.944875,1.862517249999996,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6708333333333332,0.6693141448254076,447.0,4.0,0.8377916666666667,0.944875,0.8388958333333333,0.9447083333333334,0.8348733333333332,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9965277777777778,0.8739583333333333,0.9965277777777778,0.8729166666666667,0.9967013888888888,0.8749097222222223
1500.0,0.6506666666666666,0.6697916666666666,0.673472222222222,6.2981537243766486,0.0728978049154772,0.954375,1.8582691659999853,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6697916666666666,0.6685320359217912,444.0,4.0,0.841875,0.954375,0.8417708333333334,0.9540625,0.8421431250000001,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9972222222222222,0.8756944444444444,0.9972222222222222,0.8729166666666667,0.9977430555555556,0.8758993055555556
1500.0,0.6598249999999999,0.6708333333333332,0.6732638888888888,7.075908174697364,0.0548054434183,0.9637916666666668,2.049110750000011,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6708333333333332,0.6694181516983937,446.0,4.0,0.85275,0.9637916666666668,0.8537708333333334,0.9637291666666666,0.8505206249999998,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9965277777777778,0.8739583333333333,0.9965277777777778,0.8729166666666667,0.9967013888888888,0.8749097222222223
1500.0,0.6591499999999999,0.6697916666666666,0.6734027777777776,5.870254505862883,0.076732254765786,0.9677916666666668,2.009896749999996,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6697916666666666,0.6686176157654939,442.0,4.0,0.8530416666666667,0.9677916666666668,0.8528958333333333,0.9676458333333332,0.8533560416666666,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9975694444444444,0.8756944444444444,0.9975694444444444,0.8729166666666667,0.9979166666666668,0.8760329861111112
1500.0,0.664175,0.6708333333333332,0.6732638888888888,5.565192815618606,0.0800923927946792,0.971,2.0034582499999942,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6708333333333332,0.6697202947702094,443.0,4.0,0.8585416666666666,0.971,0.8594166666666667,0.971,0.856501875,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9965277777777778,0.8739583333333333,0.9965277777777778,0.8729166666666667,0.9967013888888888,0.8749097222222223
1500.0,0.6583166666666667,0.6697916666666666,0.6727777777777776,5.815899265827036,0.0565363042153522,0.9671666666666666,2.003334625000008,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6697916666666666,0.6686284868135012,442.0,4.0,0.8520833333333333,0.9671666666666666,0.8520416666666667,0.966875,0.8527002083333334,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9972222222222222,0.875,0.9972222222222222,0.8723958333333334,0.9975694444444444,0.8757222222222224
1500.0,0.6134666666666667,0.6708333333333332,0.6677777777777776,5.774978986311062,0.1387358153838036,0.8868333333333334,2.494573542000012,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6708333333333332,0.669678337536071,4624.0,4.0,0.791,0.8868333333333334,0.7916458333333334,0.8865208333333333,0.7868860416666666,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9909722222222224,0.8673611111111111,0.9909722222222224,0.8663194444444444,0.9907986111111112,0.8698993055555557
1500.0,0.6315833333333333,0.6697916666666666,0.6705555555555555,6.103667198023775,0.1306998164191764,0.9229166666666668,2.4328810410000017,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6697916666666666,0.6685709332270618,3751.0,4.0,0.8165,0.9229166666666668,0.8165833333333333,0.9224791666666666,0.8161204166666667,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9909722222222224,0.8715277777777778,0.9909722222222224,0.8685763888888889,0.9914930555555556,0.8708072916666667
1500.0,0.6404916666666666,0.6708333333333332,0.6708333333333332,6.351713282468091,0.1052947265325252,0.9306666666666666,2.400122874999994,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6708333333333332,0.6695629906768396,3307.0,4.0,0.8267916666666667,0.9306666666666666,0.8278541666666667,0.9304375,0.8231460416666667,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9947916666666666,0.8711805555555555,0.9947916666666666,0.8699652777777778,0.9949652777777778,0.8733593750000002
1500.0,0.6476749999999999,0.6697916666666666,0.6729166666666665,6.363560744174982,0.0891623465476533,0.9495416666666666,2.401861624999981,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6697916666666666,0.6685189545178316,2753.0,4.0,0.8379166666666666,0.9495416666666666,0.8378125,0.9492708333333332,0.8381843750000001,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9965277777777778,0.875,0.9965277777777778,0.8720486111111111,0.9970486111111112,0.8753072916666668
1500.0,0.6477666666666666,0.6708333333333332,0.671111111111111,5.291915573589056,0.0865082497024434,0.9424166666666668,2.5523169169999846,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6708333333333332,0.6697749502186153,2742.0,4.0,0.8364166666666667,0.9424166666666668,0.8376458333333333,0.9421666666666668,0.8328387499999999,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9951388888888888,0.8715277777777778,0.9951388888888888,0.8704861111111111,0.9953125,0.8736597222222223
1500.0,0.6546333333333333,0.6697916666666666,0.6724305555555554,4.673123636756215,0.110875103165621,0.9612083333333332,2.4520689169999628,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6697916666666666,0.6688570419393153,2179.0,4.0,0.8472083333333333,0.9612083333333332,0.8470625,0.961125,0.8479329166666666,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9954861111111112,0.8743055555555556,0.9954861111111112,0.8711805555555555,0.9963541666666668,0.8747118055555556
1500.0,0.6503833333333333,0.6708333333333332,0.6702777777777776,4.993771574892763,0.1067868827661921,0.9474583333333332,2.5419523329999834,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6708333333333332,0.6698345790183546,2563.0,4.0,0.8400416666666667,0.9474583333333332,0.8412708333333333,0.9472291666666668,0.8369760416666666,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9940972222222222,0.8704861111111111,0.9940972222222222,0.8694444444444445,0.9940972222222222,0.872654513888889
1500.0,0.6564249999999999,0.6697916666666666,0.673472222222222,5.017484194871205,0.090305914688216,0.9637083333333332,2.438110542000004,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6697916666666666,0.6687881698276923,1921.0,4.0,0.8495,0.9637083333333332,0.8492916666666667,0.9636875,0.8500600000000001,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9972222222222222,0.8756944444444444,0.9972222222222222,0.8729166666666667,0.9977430555555556,0.8758993055555556
1500.0,0.60285,0.6708333333333332,0.6672916666666666,4.448492895458405,0.171175618394004,0.871375,3.7702304170000502,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6708333333333332,0.6699436347542415,9903.0,4.0,0.7772916666666667,0.871375,0.7777291666666667,0.8712916666666667,0.7742025,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9899305555555556,0.8666666666666667,0.9899305555555556,0.8657986111111111,0.9894097222222222,0.8688003472222223
1500.0,0.6139749999999999,0.6697916666666666,0.6695833333333332,5.988561099417905,0.1563587900862299,0.896375,3.6529314169999902,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6697916666666666,0.6685939544467829,8823.0,4.0,0.7935833333333333,0.896375,0.7940416666666666,0.8956875,0.7939466666666666,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9888888888888888,0.8701388888888889,0.9888888888888888,0.8671875,0.9895833333333334,0.8692430555555557
1500.0,0.6341916666666666,0.6708333333333332,0.6677777777777776,4.822140452927911,0.136330545457084,0.9194583333333334,3.2403936660000454,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6708333333333332,0.6698689052427476,6193.0,4.0,0.81825,0.9194583333333334,0.8192708333333333,0.9190833333333334,0.8138329166666667,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9909722222222224,0.8673611111111111,0.9909722222222224,0.8663194444444444,0.9907986111111112,0.8698993055555557
1500.0,0.6374833333333333,0.6697916666666666,0.6674999999999999,4.464141396494112,0.1497358978550632,0.933625,3.129414417000021,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6697916666666666,0.6688988383873677,5437.0,4.0,0.8245416666666666,0.933625,0.8245208333333334,0.9332708333333334,0.8249593749999999,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9871527777777778,0.8677083333333333,0.9871527777777778,0.8645833333333334,0.9878472222222222,0.8677204861111111
1500.0,0.6463416666666666,0.6708333333333332,0.6655555555555555,4.825209797643474,0.1498227841721489,0.9399583333333332,3.131549624999991,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6708333333333332,0.6698682913738044,4528.0,4.0,0.8345,0.9399583333333332,0.8355833333333333,0.9397083333333334,0.8308097916666666,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9881944444444444,0.8645833333333334,0.9881944444444444,0.8637152777777778,0.9880208333333332,0.867574652777778
1500.0,0.6459083333333333,0.6697916666666666,0.6701388888888887,4.1999470873998845,0.1032315249047363,0.948375,3.1099464170000033,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6697916666666666,0.6689516772491866,4410.0,4.0,0.8359166666666666,0.948375,0.8357916666666667,0.9480833333333332,0.8371210416666666,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9913194444444444,0.8711805555555555,0.9913194444444444,0.8682291666666667,0.9918402777777776,0.8710434027777779
1500.0,0.6447499999999999,0.6708333333333332,0.6676388888888888,4.3026649569860105,0.1312507093498054,0.9379166666666666,3.114934584000025,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6708333333333332,0.669972800341936,4481.0,4.0,0.8325,0.9379166666666666,0.8337291666666666,0.9376041666666668,0.8290585416666666,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9916666666666668,0.8673611111111111,0.9916666666666668,0.8661458333333333,0.9918402777777776,0.8706788194444446
1500.0,0.6472416666666666,0.6697916666666666,0.6550694444444444,3.8622939903943343,0.1927723884781583,0.9498333333333332,3.079516124999998,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6697916666666666,0.6690192078685877,4009.0,4.0,0.8375416666666666,0.9498333333333332,0.837375,0.94975,0.8385447916666665,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9659722222222222,0.8506944444444444,0.9659722222222222,0.8479166666666667,0.9663194444444444,0.8500555555555557
1500.0,0.0723166666666666,0.0572916666666666,0.065625,2.5080760800074757,0.1036827256726306,0.02675,2.396725666000009,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D512_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0572916666666666,0.0567900514506651,24.0,4.0,0.07725,0.02675,0.0767708333333333,0.0268333333333333,0.07691,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0034722222222222,0.0638888888888888,0.0034722222222222,0.0661458333333333,0.003125,0.0596197916666666
1500.0,0.0779583333333333,0.0579861111111111,0.0643055555555555,2.45469769890498,0.119572052868166,0.035,1.6764789580000183,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D512_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0579861111111111,0.0574951715713301,24.0,4.0,0.084625,0.035,0.0842916666666666,0.0352708333333333,0.0838175,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0065972222222222,0.0635416666666666,0.0065972222222222,0.0630208333333333,0.0067708333333333,0.0624600694444444
1500.0,0.0638916666666666,0.0572916666666666,0.065,2.656202635066499,0.071786071330203,0.015125,1.64268529200001,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D512_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0572916666666666,0.0567604261396533,24.0,4.0,0.0665,0.015125,0.0662291666666666,0.014875,0.0669754166666666,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0013888888888888,0.0628472222222222,0.0013888888888888,0.0649305555555555,0.0013888888888888,0.0582048611111111
1500.0,0.067425,0.0579861111111111,0.06125,2.755389982107583,0.0691944444557206,0.0174583333333333,1.6480514579999976,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D512_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0579861111111111,0.0574350331146895,24.0,4.0,0.0705833333333333,0.0174583333333333,0.0702708333333333,0.0177916666666666,0.0694104166666666,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0027777777777777,0.0597222222222222,0.0027777777777777,0.0590277777777777,0.0026041666666666,0.0589826388888888
1500.0,0.060875,0.0572916666666666,0.0647222222222222,2.673243929933839,0.055096366426044,0.0102083333333333,1.913314249999985,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D512_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0572916666666666,0.0567570178806799,24.0,4.0,0.0625,0.0102083333333333,0.0620833333333333,0.0100208333333333,0.0629583333333333,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0010416666666666,0.0625,0.0010416666666666,0.0645833333333333,0.0010416666666666,0.0579131944444444
1500.0,0.06295,0.0579861111111111,0.0610416666666666,2.667100889118376,0.0513377751663981,0.0112916666666666,1.8026577080000263,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D512_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0579861111111111,0.0574526909332874,24.0,4.0,0.064875,0.0112916666666666,0.0647291666666666,0.0113958333333333,0.0641035416666666,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0020833333333333,0.059375,0.0020833333333333,0.0586805555555555,0.0019097222222222,0.0584270833333333
1500.0,0.0591,0.0572916666666666,0.0647222222222222,2.815499319325637,0.0437803306060499,0.0072083333333333,1.8808619579999688,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D512_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0572916666666666,0.0567285668028015,24.0,4.0,0.060125,0.0072083333333333,0.0596666666666666,0.0071666666666666,0.060595625,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0010416666666666,0.0625,0.0010416666666666,0.0645833333333333,0.0010416666666666,0.0579131944444444
1500.0,0.0608666666666666,0.0579861111111111,0.0597916666666666,2.8225102347786306,0.0287571075593282,0.00775,1.7976700840000035,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D512_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0579861111111111,0.0574216090641553,24.0,4.0,0.0620833333333333,0.00775,0.0620416666666666,0.0077916666666666,0.061146875,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0013888888888888,0.0579861111111111,0.0013888888888888,0.0571180555555555,0.0012152777777777,0.0577795138888888
1500.0,0.6477416666666667,0.6708333333333332,0.6729861111111108,7.091250454954622,0.1001849895930822,0.9419166666666666,1.918742290999944,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D512_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6708333333333332,0.6694150832423422,447.0,4.0,0.8362916666666667,0.9419166666666666,0.8368958333333333,0.9422708333333332,0.832870625,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9961805555555556,0.8736111111111111,0.9961805555555556,0.8725694444444444,0.9963541666666668,0.8746180555555557
1500.0,0.6426083333333332,0.6697916666666666,0.6735416666666665,8.758413532581681,0.0782356499952929,0.94175,1.9041684590000043,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D512_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6697916666666666,0.6680399839601502,448.0,4.0,0.8312916666666667,0.94175,0.8310416666666667,0.9415416666666668,0.8317722916666667,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.996875,0.8756944444444444,0.996875,0.8729166666666667,0.9973958333333334,0.8756354166666667
1500.0,0.6667166666666665,0.6708333333333332,0.6754166666666664,6.5908070291109775,0.0592580384029491,0.975375,1.900926874999982,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D512_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6708333333333332,0.669515171927511,414.0,4.0,0.8619583333333334,0.975375,0.862875,0.9756041666666668,0.8602741666666668,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9979166666666668,0.8763888888888889,0.9979166666666668,0.8751736111111111,0.9982638888888888,0.87628125
1500.0,0.6583499999999999,0.6697916666666666,0.6736111111111109,8.075556128511268,0.0431056014618306,0.9667916666666668,1.9556926249999833,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D512_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6697916666666666,0.6681765554409643,441.0,4.0,0.8520416666666667,0.9667916666666668,0.8515833333333334,0.9669375,0.8527191666666668,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9982638888888888,0.8760416666666667,0.9982638888888888,0.8734375,0.9984375,0.8764670138888888
1500.0,0.6690333333333333,0.6708333333333332,0.6756944444444443,5.605939065716716,0.0591896867140346,0.9794166666666668,2.097651792000022,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D512_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6708333333333332,0.6697121455201899,400.0,4.0,0.8650833333333333,0.9794166666666668,0.866,0.9794791666666668,0.8634708333333334,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9982638888888888,0.8767361111111112,0.9982638888888888,0.8755208333333333,0.9986111111111112,0.8765729166666667
1500.0,0.6579749999999999,0.6697916666666666,0.6742361111111109,7.936900707206111,0.0342162412658759,0.967,2.0852687089999904,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D512_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6697916666666666,0.6682042865252253,439.0,4.0,0.8517083333333333,0.967,0.8511458333333334,0.9672083333333332,0.8528924999999999,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9986111111111112,0.8767361111111112,0.9986111111111112,0.8741319444444444,0.9986111111111112,0.87665625
1500.0,0.6692,0.6708333333333332,0.6759722222222221,6.173493781987073,0.0345655993088665,0.9798333333333332,2.091871249999997,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D512_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6708333333333332,0.6695986345769358,406.0,4.0,0.8653333333333333,0.9798333333333332,0.8662291666666667,0.9799583333333334,0.8638533333333334,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9986111111111112,0.8770833333333333,0.9986111111111112,0.8758680555555556,0.9989583333333332,0.8768645833333335
1500.0,0.6558583333333333,0.6697916666666666,0.6747222222222221,9.572559626116735,0.0165256022228774,0.9634166666666668,2.0852845,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D512_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6697916666666666,0.6678771547414433,400.0,4.0,0.848875,0.9634166666666668,0.8484375,0.9634791666666668,0.8498393750000001,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9996527777777776,0.8774305555555556,0.9996527777777776,0.8748263888888889,0.9996527777777776,0.8775034722222222
1500.0,0.6360166666666666,0.6708333333333332,0.6720138888888888,7.415276961442295,0.1154080636830146,0.9242916666666666,2.386320709000018,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D512_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6708333333333332,0.6693502779410447,3796.0,4.0,0.8210416666666667,0.9242916666666666,0.821625,0.9246875,0.8182858333333334,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9958333333333332,0.8725694444444444,0.9958333333333332,0.8715277777777778,0.9960069444444444,0.8742708333333336
1500.0,0.639275,0.6697916666666666,0.6716666666666665,7.766919016260483,0.0943265657191075,0.9355,2.3565385410000204,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D512_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6697916666666666,0.6682382828634145,3270.0,4.0,0.8267083333333334,0.9355,0.8263958333333333,0.9355,0.82680875,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9940972222222222,0.8732638888888888,0.9940972222222222,0.8701388888888889,0.9947916666666666,0.8734427083333335
1500.0,0.6533666666666667,0.6708333333333332,0.6732638888888888,6.546418184535248,0.091204489895995,0.9529583333333334,2.3422822499999825,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D512_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6708333333333332,0.6695240496964261,2639.0,4.0,0.844125,0.9529583333333334,0.8446666666666667,0.9535,0.8420264583333334,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9965277777777778,0.8739583333333333,0.9965277777777778,0.8729166666666667,0.9967013888888888,0.8749097222222223
1500.0,0.6540499999999999,0.6697916666666666,0.6729166666666665,6.720591042063268,0.0729983812109936,0.95975,2.3376275829999713,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D512_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6697916666666666,0.6684475484582539,2451.0,4.0,0.8463333333333334,0.95975,0.8461041666666667,0.9597291666666666,0.8467972916666667,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9965277777777778,0.875,0.9965277777777778,0.8720486111111111,0.9970486111111112,0.8753072916666668
1500.0,0.6603583333333333,0.6708333333333332,0.6732638888888888,5.159893920204947,0.0883761856907167,0.96425,2.4594281669999987,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D512_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6708333333333332,0.6698013545492921,2076.0,4.0,0.853375,0.96425,0.8539375,0.9646666666666668,0.8512554166666667,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9965277777777778,0.8739583333333333,0.9965277777777778,0.8729166666666667,0.9967013888888888,0.8749097222222223
1500.0,0.6648499999999999,0.6697916666666666,0.673472222222222,5.46166147862382,0.0719482246727869,0.9772083333333332,2.556986625000036,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D512_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6697916666666666,0.6686993343709418,1611.0,4.0,0.860625,0.9772083333333332,0.8601458333333334,0.9775416666666666,0.8614620833333333,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9972222222222222,0.8756944444444444,0.9972222222222222,0.8729166666666667,0.9977430555555556,0.8758993055555556
1500.0,0.6602916666666667,0.6708333333333332,0.6751388888888887,5.289714029542902,0.0826160287349708,0.9647916666666668,2.4311143750000497,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D512_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6708333333333332,0.6697753905274246,1946.0,4.0,0.8534166666666667,0.9647916666666668,0.8540833333333333,0.9650416666666668,0.8515506249999999,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9975694444444444,0.8760416666666667,0.9975694444444444,0.8748263888888889,0.9979166666666668,0.8759895833333334
1500.0,0.6690416666666665,0.6697916666666666,0.6734027777777776,5.7959778602015195,0.0605205127743315,0.9845833333333334,2.3858274579999943,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D512_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6697916666666666,0.6686324710946263,1150.0,4.0,0.8662916666666667,0.9845833333333334,0.866,0.9846041666666666,0.8672954166666667,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9975694444444444,0.8756944444444444,0.9975694444444444,0.8729166666666667,0.9979166666666668,0.8760329861111112
1500.0,0.6210083333333333,0.6708333333333332,0.6720138888888888,9.3695791320869,0.1049156003940018,0.9007916666666668,3.156068624999989,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D512_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6708333333333332,0.6689594175069158,8142.0,4.0,0.8013333333333333,0.9007916666666668,0.801875,0.9012708333333334,0.7989095833333334,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9958333333333332,0.8725694444444444,0.9958333333333332,0.8715277777777778,0.9960069444444444,0.8742708333333336
1500.0,0.6333833333333333,0.6697916666666666,0.6702777777777776,7.552997804146227,0.1082860617525856,0.926625,2.9855903330000046,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D512_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6697916666666666,0.6682810671058373,6217.0,4.0,0.8190416666666667,0.926625,0.8188958333333334,0.9262916666666666,0.81920875,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9923611111111112,0.8715277777777778,0.9923611111111112,0.8685763888888889,0.9928819444444444,0.8718628472222223
1500.0,0.651025,0.6708333333333332,0.6748611111111109,7.072179396449574,0.079563508514411,0.946125,2.8347498340000357,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D512_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6708333333333332,0.6694188974540433,4770.0,4.0,0.8404166666666667,0.946125,0.8409166666666666,0.9468125,0.83664375,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9972222222222222,0.8756944444444444,0.9972222222222222,0.8744791666666667,0.9975694444444444,0.8756979166666667
1500.0,0.6548499999999999,0.6697916666666666,0.6726388888888888,6.694980293300989,0.0915292332211999,0.96075,2.7831317080000417,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D512_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6697916666666666,0.6684526706080064,3820.0,4.0,0.8473333333333334,0.96075,0.8470208333333333,0.96075,0.84764875,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9961805555555556,0.8746527777777777,0.9961805555555556,0.8715277777777778,0.996875,0.8751371527777779
1500.0,0.6551416666666666,0.6708333333333332,0.6754166666666664,6.506914201156275,0.0736889424862249,0.9555416666666666,2.9059970000000135,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D512_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6708333333333332,0.6695319504931019,3884.0,4.0,0.8464166666666667,0.9555416666666666,0.8470625,0.9559791666666668,0.8441002083333333,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9979166666666668,0.8763888888888889,0.9979166666666668,0.8751736111111111,0.9982638888888888,0.8762812500000001
1500.0,0.6630916666666665,0.6697916666666666,0.6734027777777776,5.573986123655463,0.0700708617443789,0.9749583333333334,2.8078419999999937,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D512_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6697916666666666,0.6686768694419355,2714.0,4.0,0.8584166666666667,0.9749583333333334,0.8580625,0.9750833333333332,0.8594254166666666,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9975694444444444,0.8756944444444444,0.9975694444444444,0.8729166666666667,0.9979166666666668,0.8760329861111112
1500.0,0.6602416666666666,0.6708333333333332,0.6756944444444443,6.368328509567791,0.0531797706420339,0.964625,2.810383207999962,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D512_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6708333333333332,0.6695596676314196,3041.0,4.0,0.8533333333333334,0.964625,0.8540208333333333,0.964875,0.8514183333333334,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9982638888888888,0.8767361111111112,0.9982638888888888,0.8755208333333333,0.9986111111111112,0.8765729166666667
1500.0,0.6671499999999999,0.6697916666666666,0.6734027777777776,5.815143547871665,0.061662767326879,0.981125,2.756344707999972,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,additive_hash_D512_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6697916666666666,0.6686286379570923,2212.0,4.0,0.8637083333333333,0.981125,0.8633333333333333,0.9812708333333332,0.86455,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9975694444444444,0.8756944444444444,0.9975694444444444,0.8729166666666667,0.9979166666666668,0.8760329861111112
1500.0,0.0728833333333333,0.0572916666666666,0.0650694444444444,2.24881473141497,0.1296158080663383,0.027875,1.6566380000000436,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0572916666666666,0.0568419037203836,24.0,4.0,0.0780416666666666,0.027875,0.0776666666666666,0.0279375,0.0778179166666666,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0027777777777777,0.0631944444444444,0.0027777777777777,0.0652777777777777,0.0024305555555555,0.0590277777777777
1500.0,0.0796666666666666,0.0579861111111111,0.064375,2.3615598339868757,0.1478967455348976,0.0372916666666666,1.6574527909999688,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0579861111111111,0.0575137991443137,24.0,4.0,0.0867916666666666,0.0372916666666666,0.0864166666666666,0.03775,0.0858710416666666,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.00625,0.0635416666666666,0.00625,0.0630208333333333,0.0064236111111111,0.0621961805555555
1500.0,0.0660333333333333,0.0572916666666666,0.065,2.468068040314058,0.0869396099968153,0.01775,1.6506199589999824,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0572916666666666,0.0567980530586038,24.0,4.0,0.0691666666666666,0.01775,0.0687708333333333,0.017625,0.06927125,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0013888888888888,0.0628472222222222,0.0013888888888888,0.0649305555555555,0.0013888888888888,0.0582048611111111
1500.0,0.0692166666666666,0.0579861111111111,0.061875,2.847589994682771,0.0975420266761268,0.0205833333333333,1.6593577499999697,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0579861111111111,0.0574165931121745,24.0,4.0,0.073,0.0205833333333333,0.07275,0.0208333333333333,0.071919375,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.003125,0.0604166666666666,0.003125,0.0598958333333333,0.0029513888888888,0.0593107638888888
1500.0,0.0618083333333333,0.0572916666666666,0.0647222222222222,2.6915190328315877,0.0818701168729199,0.011375,1.7980215000000044,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0572916666666666,0.0567533628601003,24.0,4.0,0.0636666666666666,0.011375,0.0632291666666666,0.0111666666666666,0.0639216666666666,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0010416666666666,0.0625,0.0010416666666666,0.0645833333333333,0.0010416666666666,0.0579131944444444
1500.0,0.0643833333333333,0.0579861111111111,0.0609722222222222,2.916487833660601,0.0646088489409045,0.0124583333333333,1.80712012500004,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0579861111111111,0.0574028135443789,24.0,4.0,0.0665416666666666,0.0124583333333333,0.0663541666666666,0.0126458333333333,0.0651839583333333,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0024305555555555,0.059375,0.0024305555555555,0.0586805555555555,0.0022569444444444,0.0586909722222222
1500.0,0.0592666666666666,0.0572916666666666,0.0647916666666666,2.801595212403097,0.0686760545463135,0.0078333333333333,1.7945541249999906,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0572916666666666,0.056731347624186,24.0,4.0,0.0604166666666666,0.0078333333333333,0.0599166666666666,0.0078125,0.0611075,0.0,0.0541666666666666,0.0,0.0555555555555555,0.0,0.0580295138888888,0.0006944444444444,0.0625,0.0006944444444444,0.0645833333333333,0.0006944444444444,0.0576493055555555
1500.0,0.0615,0.0579861111111111,0.0597916666666666,2.803364414275564,0.0383844196307608,0.00875,1.8064454999999953,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0579861111111111,0.057425438228256,24.0,4.0,0.0629166666666666,0.00875,0.0627708333333333,0.0088541666666666,0.0620152083333333,0.0,0.05625,0.0,0.0546875,0.0,0.0568958333333333,0.0013888888888888,0.0579861111111111,0.0013888888888888,0.0571180555555555,0.0012152777777777,0.0577795138888888
1500.0,0.6501583333333333,0.6708333333333332,0.6727083333333332,6.42759936195553,0.1319629677326223,0.9454583333333332,1.9192339170000423,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6708333333333332,0.669547813460942,443.0,4.0,0.8394166666666667,0.9454583333333332,0.8399583333333334,0.9458958333333334,0.8358716666666666,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9958333333333332,0.8732638888888888,0.9958333333333332,0.8722222222222222,0.9960069444444444,0.874326388888889
1500.0,0.6461749999999999,0.6697916666666666,0.6718055555555554,7.324306732122523,0.1133935642052318,0.946625,1.9353994580000065,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6697916666666666,0.668326805320242,448.0,4.0,0.8358333333333333,0.946625,0.8356875,0.9463958333333332,0.8358302083333333,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9951388888888888,0.8736111111111111,0.9951388888888888,0.8704861111111111,0.9960069444444444,0.8743923611111113
1500.0,0.6669916666666665,0.6708333333333332,0.6732638888888888,5.411743523028189,0.0909054526462061,0.9760833333333332,1.9261305409999636,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6708333333333332,0.6697509846287275,417.0,4.0,0.862375,0.9760833333333332,0.8633541666666666,0.9762291666666668,0.8607864583333333,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9965277777777778,0.8739583333333333,0.9965277777777778,0.8729166666666667,0.9967013888888888,0.8749097222222223
1500.0,0.6624916666666666,0.6697916666666666,0.673472222222222,6.345888111447573,0.102610564922311,0.97275,1.919708415999992,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6697916666666666,0.668522489044377,428.0,4.0,0.857375,0.97275,0.8569791666666666,0.9728125,0.8576147916666667,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9972222222222222,0.8756944444444444,0.9972222222222222,0.8729166666666667,0.9977430555555556,0.8758993055555556
1500.0,0.6693833333333333,0.6708333333333332,0.6732638888888888,3.6618574987461874,0.0905169315744276,0.980375,2.0621423340000433,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6708333333333332,0.6701009618335839,412.0,4.0,0.865625,0.980375,0.8665416666666667,0.9804166666666668,0.864226875,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9965277777777778,0.8739583333333333,0.9965277777777778,0.8729166666666667,0.9967013888888888,0.8749097222222223
1500.0,0.668275,0.6697916666666666,0.6734027777777776,5.50600944209758,0.1011954972764252,0.983625,2.073094958000013,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6697916666666666,0.668690464778247,388.0,4.0,0.8653333333333333,0.983625,0.8650208333333333,0.9836666666666668,0.866505,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9975694444444444,0.8756944444444444,0.9975694444444444,0.8729166666666667,0.9979166666666668,0.8760329861111112
1500.0,0.6722333333333332,0.6708333333333332,0.6754166666666664,4.6805449866788305,0.0737653927733946,0.98425,2.0594543330000192,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6708333333333332,0.6698972243359974,394.0,4.0,0.86925,0.98425,0.8700625,0.9843958333333334,0.8675347916666666,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9979166666666668,0.8763888888888889,0.9979166666666668,0.8751736111111111,0.9982638888888888,0.8762812500000001
1500.0,0.6604166666666665,0.6697916666666666,0.6742361111111109,5.996935041091748,0.0337801791225009,0.9704166666666668,2.079266207999978,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6697916666666666,0.6685922796584483,431.0,4.0,0.8548333333333333,0.9704166666666668,0.8543333333333333,0.9706458333333332,0.8557579166666668,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9986111111111112,0.8767361111111112,0.9986111111111112,0.8741319444444444,0.9986111111111112,0.87665625
1500.0,0.6424416666666666,0.6708333333333332,0.6708333333333332,6.151840975163085,0.1493125544326425,0.93425,2.462921958000038,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6708333333333332,0.6696029651383005,3384.0,4.0,0.8294583333333333,0.93425,0.83,0.9346458333333332,0.8265254166666667,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9947916666666666,0.8711805555555555,0.9947916666666666,0.8699652777777778,0.9949652777777778,0.8733593750000002
1500.0,0.640875,0.6697916666666666,0.6715972222222221,7.185948840569934,0.1160391369933876,0.93875,2.470091708000041,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6697916666666666,0.6683544768985525,3187.0,4.0,0.8289583333333334,0.93875,0.8288333333333333,0.9385625,0.8293275,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9944444444444444,0.8732638888888888,0.9944444444444444,0.8701388888888889,0.9951388888888888,0.8737065972222222
1500.0,0.6590333333333332,0.6708333333333332,0.6729861111111108,4.801420636317041,0.1240886116620508,0.9617083333333334,2.392558249999979,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6708333333333332,0.6698730492060697,2268.0,4.0,0.8515416666666666,0.9617083333333334,0.8521458333333334,0.9621458333333334,0.8491947916666668,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9961805555555556,0.8736111111111111,0.9961805555555556,0.8725694444444444,0.9963541666666668,0.8746180555555557
1500.0,0.6592416666666666,0.6697916666666666,0.6717361111111109,4.769791336351411,0.1147830614300838,0.9681666666666666,2.3613474999999653,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6697916666666666,0.6688377083993963,1989.0,4.0,0.8532083333333333,0.9681666666666666,0.8529166666666667,0.9682708333333332,0.8538345833333333,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9954861111111112,0.8736111111111111,0.9954861111111112,0.8704861111111111,0.9961805555555556,0.8745260416666667
1500.0,0.6627916666666666,0.6708333333333332,0.667361111111111,2.912843027834671,0.1778142728044072,0.969375,2.4847004579999634,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6708333333333332,0.6702507647277662,1647.0,4.0,0.8568333333333333,0.969375,0.8577083333333333,0.9694375,0.8551770833333333,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9895833333333334,0.8666666666666667,0.9895833333333334,0.8657986111111111,0.9888888888888888,0.86840625
1500.0,0.6682916666666666,0.6697916666666666,0.6720833333333331,4.160844298358967,0.1169110844828265,0.9833333333333332,2.424980500000004,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6697916666666666,0.6689594978069948,1138.0,4.0,0.8652916666666667,0.9833333333333332,0.8651666666666666,0.983375,0.866289375,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9954861111111112,0.8739583333333333,0.9954861111111112,0.8710069444444445,0.9960069444444444,0.8744322916666667
1500.0,0.6584083333333333,0.6708333333333332,0.6751388888888887,4.277956992164469,0.083421783717831,0.96275,2.5054912920000447,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6708333333333332,0.6699777419349002,2009.0,4.0,0.851125,0.96275,0.8516666666666667,0.9631458333333334,0.8499187499999998,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9975694444444444,0.8760416666666667,0.9975694444444444,0.8748263888888889,0.9979166666666668,0.8759895833333334
1500.0,0.6696916666666666,0.6697916666666666,0.6720833333333331,4.150718923187715,0.1088568353872979,0.9857083333333332,2.4174018329999853,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6697916666666666,0.668961522882029,996.0,4.0,0.8671666666666666,0.9857083333333332,0.8670625,0.9856875,0.8681985416666667,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9954861111111112,0.8739583333333333,0.9954861111111112,0.8710069444444445,0.9960069444444444,0.8744322916666667
1500.0,0.6267666666666667,0.6708333333333332,0.6702083333333331,7.426126134171012,0.1485405443293163,0.9095,3.561983625000039,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6708333333333332,0.6693481081064989,7692.0,4.0,0.8088333333333333,0.9095,0.8094375,0.9099583333333332,0.8061154166666666,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9944444444444444,0.8704861111111111,0.9944444444444444,0.8692708333333333,0.9946180555555556,0.8730399305555557
1500.0,0.6312666666666666,0.6697916666666666,0.6702083333333332,6.520108593226299,0.1483547440646073,0.9234583333333334,3.359465708000016,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6697916666666666,0.6684876449480213,6439.0,4.0,0.8162916666666666,0.9234583333333334,0.8161458333333333,0.923125,0.8165820833333334,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9909722222222224,0.8711805555555555,0.9909722222222224,0.8682291666666667,0.9916666666666668,0.8709097222222223
1500.0,0.6519833333333332,0.6708333333333332,0.6732638888888888,5.753653884740679,0.1184675717413244,0.9482083333333332,3.0837109159999727,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6708333333333332,0.669682602556385,4615.0,4.0,0.8417916666666667,0.9482083333333332,0.8423541666666666,0.9487083333333334,0.8381995833333333,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9965277777777778,0.8739583333333333,0.9965277777777778,0.8729166666666667,0.9967013888888888,0.8749097222222223
1500.0,0.6562499999999999,0.6697916666666666,0.6715972222222221,4.922187429446597,0.1264554220808808,0.9635416666666666,2.9188196670000366,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6697916666666666,0.6688072291807773,3411.0,4.0,0.8492916666666667,0.9635416666666666,0.8491041666666667,0.9635625,0.8499489583333334,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9944444444444444,0.8732638888888888,0.9944444444444444,0.8701388888888889,0.9953125,0.8738368055555555
1500.0,0.6569333333333333,0.6708333333333332,0.6732638888888888,4.715417004904956,0.1085892529350024,0.9590833333333332,3.0986904170000003,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6708333333333332,0.6698902499323521,3604.0,4.0,0.8489166666666667,0.9590833333333332,0.8495,0.9594791666666668,0.8469575,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9965277777777778,0.8739583333333333,0.9965277777777778,0.8729166666666667,0.9967013888888888,0.8749097222222223
1500.0,0.665475,0.6697916666666666,0.6715277777777776,4.04365727355152,0.1335359722191321,0.9780416666666668,2.905642708000016,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6697916666666666,0.6689829352119563,2344.0,4.0,0.8614166666666667,0.9780416666666668,0.8611041666666667,0.9783541666666666,0.8621514583333333,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.9947916666666666,0.8732638888888888,0.9947916666666666,0.8701388888888889,0.9954861111111112,0.8739704861111112
1500.0,0.6604666666666666,0.6708333333333332,0.6754166666666664,4.300025115022756,0.0664901520186765,0.9655833333333332,2.9818933329999595,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6708333333333332,0.6699733283103286,2931.0,4.0,0.85375,0.9655833333333332,0.8544166666666667,0.9659166666666666,0.8522414583333333,1.0,0.8725694444444444,1.0,0.8737847222222223,1.0,0.8789375,0.9979166666666668,0.8763888888888889,0.9979166666666668,0.8751736111111111,0.9982638888888888,0.8762812500000001
1500.0,0.6706999999999999,0.6697916666666666,0.672847222222222,4.389920518630862,0.1163255752311662,0.9865,2.8084616669999605,ok,,path,path_n16,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6697916666666666,0.6689136825629404,1693.0,4.0,0.8683333333333333,0.9865,0.868125,0.9865625,0.8689508333333333,1.0,0.8729166666666667,1.0,0.8727430555555555,1.0,0.877734375,0.996875,0.875,0.996875,0.8722222222222222,0.9972222222222222,0.8754496527777778
1500.0,0.079575,0.05625,0.0663888888888888,2.7459815988383625,0.0909337053557985,0.039,1.6412111669999945,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D128_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,0,0.03,0.05,0.0,50.0,8.0,0,0.05625,0.0557008036802323,38.0,4.0,0.0869583333333333,0.039,0.0863506944444444,0.0389791666666666,0.0869023958333333,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.003125,0.0645833333333333,0.003125,0.0652777777777777,0.002980324074074,0.0595040509259259
1500.0,0.0747583333333333,0.0597222222222222,0.0636111111111111,2.8095360950209676,0.0797471656852671,0.0299583333333333,1.69125600000001,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D128_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0597222222222222,0.059160315003218,36.0,4.0,0.0804166666666666,0.0299583333333333,0.0803680555555555,0.0300208333333333,0.0795149652777777,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0048611111111111,0.0625,0.0048611111111111,0.0623842592592592,0.0046296296296296,0.0606362847222222
1500.0,0.06685,0.05625,0.0656944444444444,2.7809755703212926,0.0705409248474437,0.017625,1.5337070830000243,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D128_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,0,0.06,0.08,0.0,70.0,10.0,0,0.05625,0.0556938048859357,36.0,4.0,0.0699583333333333,0.017625,0.0692673611111111,0.0176180555555555,0.0693036458333333,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0013888888888888,0.0635416666666666,0.0013888888888888,0.0641203703703703,0.0013599537037037,0.0581822916666666
1500.0,0.0670083333333333,0.0597222222222222,0.0609027777777777,3.028681950226673,0.0592580038941315,0.0164166666666666,1.5685826249999764,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D128_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0597222222222222,0.0591164858321768,33.0,4.0,0.0699583333333333,0.0164166666666666,0.0698159722222222,0.0164097222222222,0.0683298611111111,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0027777777777777,0.059375,0.0027777777777777,0.0592592592592592,0.002662037037037,0.0588897569444444
1500.0,0.0646333333333333,0.05625,0.0656944444444444,2.764829566749411,0.0609154928463762,0.0149583333333333,1.7098177500000131,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D128_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,0,0.1,0.1,0.001,70.0,10.0,0,0.05625,0.0556970340866501,36.0,4.0,0.0672083333333333,0.0149583333333333,0.0665243055555555,0.0147916666666666,0.0669375347222222,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0013888888888888,0.0635416666666666,0.0013888888888888,0.0641203703703703,0.0013599537037037,0.0581822916666666
1500.0,0.063125,0.0597222222222222,0.0606944444444444,3.138694193867684,0.0455057873524106,0.010625,1.727271499999972,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D128_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0597222222222222,0.0590944833834486,30.0,4.0,0.0649166666666666,0.010625,0.0648125,0.0106423611111111,0.063545,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0020833333333333,0.0590277777777777,0.0020833333333333,0.0588541666666666,0.0018518518518518,0.0582445023148148
1500.0,0.0625083333333333,0.05625,0.0654166666666666,2.77974146921529,0.0449795296414103,0.011625,1.7089374580000367,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D128_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,0,0.16,0.1,0.003,100.0,12.0,0,0.05625,0.0556940517061569,35.0,4.0,0.0644166666666666,0.011625,0.0638576388888888,0.0114930555555555,0.0642131597222222,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0010416666666666,0.0631944444444444,0.0010416666666666,0.0637442129629629,0.0009837962962962,0.0578674768518518
1500.0,0.0618166666666666,0.0597222222222222,0.0597916666666666,2.7473276138847003,0.0361545490513069,0.0084166666666666,1.6977227499999683,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D128_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0597222222222222,0.0591727566994452,29.0,4.0,0.0631666666666666,0.0084166666666666,0.063,0.0084201388888888,0.061713125,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0013888888888888,0.0579861111111111,0.0013888888888888,0.0578703703703703,0.0012442129629629,0.0577013888888888
1500.0,0.589525,0.6715277777777776,0.6638194444444443,5.337629909516742,0.1611414270109179,0.8519583333333334,2.2587084589999904,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D128_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6715277777777776,0.6704602517958743,4808.0,4.0,0.7600833333333333,0.8519583333333334,0.7603854166666667,0.8515590277777777,0.7578160416666666,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9864583333333332,0.8625,0.9864583333333332,0.8629340277777777,0.9863715277777778,0.8662375578703704
1500.0,0.6071833333333333,0.6701388888888887,0.6718749999999999,5.85328092538543,0.117796308334323,0.8830416666666666,2.2169122920000177,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D128_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6701388888888887,0.6689682327038117,4193.0,4.0,0.784125,0.8830416666666666,0.7843090277777778,0.882767361111111,0.7833606597222222,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9913194444444444,0.8729166666666667,0.9913194444444444,0.8752314814814814,0.9914930555555556,0.8710520833333334
1500.0,0.629625,0.6715277777777776,0.6697916666666666,5.146448488780108,0.1172423999129184,0.915625,2.2081360000000245,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D128_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6715277777777776,0.6704984880800215,3388.0,4.0,0.8129166666666666,0.915625,0.8133854166666666,0.915,0.8102684374999999,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9947916666666666,0.8701388888888889,0.9947916666666666,0.8702256944444444,0.9948206018518516,0.8732514467592593
1500.0,0.6361166666666667,0.6701388888888887,0.6739583333333332,5.336787949451287,0.082670995653982,0.9294166666666668,2.1866349579999564,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D128_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6701388888888887,0.6690715312989984,3137.0,4.0,0.8223333333333334,0.9294166666666668,0.8224756944444443,0.9293541666666668,0.8218190972222222,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9965277777777778,0.8760416666666667,0.9965277777777778,0.8778935185185184,0.9967881944444444,0.8753023726851852
1500.0,0.658025,0.6715277777777776,0.671597222222222,6.167572083095439,0.0697438872515937,0.9621666666666666,2.2625543749999792,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D128_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6715277777777776,0.6702942633611585,1972.0,4.0,0.850625,0.9621666666666666,0.8513020833333333,0.9619097222222224,0.8489432291666666,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9961805555555556,0.8722222222222222,0.9961805555555556,0.872511574074074,0.99609375,0.8743969907407407
1500.0,0.6241666666666666,0.6701388888888887,0.6744444444444443,5.481375121547906,0.06601360026176,0.9108333333333334,2.307169583000018,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D128_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6701388888888887,0.6690426138645792,2606.0,4.0,0.8066666666666666,0.9108333333333334,0.806545138888889,0.9106805555555556,0.8063615277777778,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9975694444444444,0.8767361111111112,0.9975694444444444,0.8785011574074073,0.9978009259259258,0.8761235532407406
1500.0,0.6641499999999999,0.6715277777777776,0.6749305555555554,7.770679384080175,0.044317648803822,0.9715416666666666,2.2354277499999853,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D128_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6715277777777776,0.6699736419009615,1695.0,4.0,0.858625,0.9715416666666666,0.859298611111111,0.9715243055555556,0.8568877430555555,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9986111111111112,0.8760416666666667,0.9986111111111112,0.8762442129629628,0.9987847222222224,0.8767407407407407
1500.0,0.6211583333333333,0.6701388888888887,0.6744444444444443,5.994539057961885,0.0505154975505183,0.9037916666666668,2.2425935840000193,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D128_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6701388888888887,0.6689399810772964,2078.0,4.0,0.80225,0.9037916666666668,0.8020659722222223,0.9035763888888888,0.8006065277777779,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9975694444444444,0.8767361111111112,0.9975694444444444,0.8785011574074073,0.9978009259259258,0.8761235532407406
1500.0,0.5961000000000001,0.6715277777777776,0.6603472222222221,5.039331832104721,0.175960032513889,0.8615833333333334,4.502669834000017,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D128_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6715277777777776,0.6705199114113567,16055.0,4.0,0.7685833333333333,0.8615833333333334,0.7690416666666666,0.8609930555555556,0.7656756250000002,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.98125,0.8579861111111111,0.98125,0.858275462962963,0.9813368055555556,0.862041087962963
1500.0,0.6020666666666666,0.6701388888888887,0.6719444444444443,5.632495024463357,0.1379806824627118,0.8744583333333333,4.304921750000005,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D128_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6701388888888887,0.669012389883996,13510.0,4.0,0.7772916666666667,0.8744583333333333,0.7774513888888889,0.8744999999999998,0.7765264236111111,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9892361111111112,0.8725694444444444,0.9892361111111112,0.875,0.9894965277777776,0.8695118634259261
1500.0,0.6385,0.6715277777777776,0.667361111111111,4.856066759893685,0.1112910569421158,0.9297916666666668,3.7193564159999823,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D128_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6715277777777776,0.6705565644257989,9084.0,4.0,0.824625,0.9297916666666668,0.8250208333333333,0.9294826388888888,0.8222051041666667,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9913194444444444,0.8670138888888889,0.9913194444444444,0.8673611111111111,0.991261574074074,0.8703104745370369
1500.0,0.6278333333333334,0.6701388888888887,0.6733333333333331,5.4794929538086965,0.1032766402026869,0.9147916666666668,3.7000137920000498,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D128_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6701388888888887,0.669042990298127,8922.0,4.0,0.811125,0.9147916666666668,0.8112604166666667,0.9147465277777777,0.8098201041666667,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9944444444444444,0.875,0.9944444444444444,0.8769097222222222,0.9949363425925926,0.8738122106481481
1500.0,0.6526666666666666,0.6715277777777776,0.670347222222222,4.90290733943205,0.0753741681217892,0.9527083333333334,3.524767958000041,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D128_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6715277777777776,0.6705471963098912,6169.0,4.0,0.843375,0.9527083333333334,0.8439583333333334,0.9523680555555556,0.8411077083333333,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9954861111111112,0.8708333333333333,0.9954861111111112,0.8709780092592592,0.9952835648148148,0.8736640625000001
1500.0,0.6366083333333332,0.6701388888888887,0.6739583333333332,5.089863968166546,0.0938335882486931,0.9294583333333334,3.602422790999981,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D128_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6701388888888887,0.6691209160952554,6818.0,4.0,0.8228333333333333,0.9294583333333334,0.8228506944444444,0.9292465277777776,0.8217725347222222,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9965277777777778,0.8760416666666667,0.9965277777777778,0.8778935185185184,0.9967881944444444,0.8753023726851852
1500.0,0.6624249999999999,0.6715277777777776,0.672847222222222,5.458244839168221,0.0445677135874627,0.9685,3.3028457500000172,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D128_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6715277777777776,0.670436128809944,4260.0,4.0,0.8562916666666667,0.9685,0.8570972222222223,0.968434027777778,0.8543595486111111,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.996875,0.8736111111111111,0.996875,0.8737557870370369,0.9968460648148147,0.8750720486111112
1500.0,0.6446666666666666,0.6701388888888887,0.6744444444444443,5.2319787704234555,0.0849619805601076,0.9427083333333334,3.501531249999971,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D128_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6701388888888887,0.669092493134804,5957.0,4.0,0.8335416666666666,0.9427083333333334,0.833548611111111,0.942548611111111,0.8327377430555556,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9975694444444444,0.8767361111111112,0.9975694444444444,0.8785011574074073,0.9978009259259258,0.8761235532407406
1500.0,0.5643999999999999,0.6715277777777776,0.6569444444444444,5.158024995705306,0.1884979686886,0.811125,7.356448332999946,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D128_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6715277777777776,0.6704961727786366,26882.0,4.0,0.7267916666666666,0.811125,0.7271354166666667,0.8109409722222222,0.7242829166666667,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9774305555555556,0.8538194444444445,0.9774305555555556,0.8544560185185184,0.9772858796296297,0.858648726851852
1500.0,0.5132083333333334,0.6701388888888887,0.6659027777777777,5.486527579509512,0.1839408453175252,0.731875,7.92974208399994,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D128_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6701388888888887,0.6690415833729868,30273.0,4.0,0.6599166666666667,0.731875,0.6599513888888888,0.7319652777777776,0.6588032986111111,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9760416666666668,0.8635416666666667,0.9760416666666668,0.8663483796296295,0.9770543981481482,0.8593741319444445
1500.0,0.627675,0.6715277777777776,0.6653472222222221,4.722111652415163,0.1349133422018875,0.91225,5.7210847500000455,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D128_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6715277777777776,0.6705833554472945,15819.0,4.0,0.8102916666666666,0.91225,0.8108263888888888,0.9117395833333334,0.8075826736111112,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9892361111111112,0.8645833333333334,0.9892361111111112,0.8652777777777778,0.9890046296296297,0.868419849537037
1500.0,0.5507666666666666,0.6701388888888887,0.6718055555555554,5.468764057127129,0.130478883284394,0.7911666666666667,6.7096945830001005,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D128_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6701388888888887,0.6690451360774633,22313.0,4.0,0.7093333333333334,0.7911666666666667,0.7092222222222222,0.7910729166666667,0.7076729861111111,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9916666666666668,0.8729166666666667,0.9916666666666668,0.8752314814814814,0.9918692129629628,0.8713376736111113
1500.0,0.6423083333333334,0.6715277777777776,0.667222222222222,4.388551203697108,0.1171126452989448,0.9359583333333332,5.436113457999909,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D128_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6715277777777776,0.6706500675370382,12815.0,4.0,0.8296666666666667,0.9359583333333332,0.8302326388888889,0.9357013888888888,0.8273426736111111,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9902777777777778,0.8666666666666667,0.9902777777777778,0.8671296296296295,0.9902777777777778,0.8695402199074074
1500.0,0.5594916666666666,0.6701388888888887,0.6718749999999999,4.990818541548672,0.1180327976848439,0.807125,6.388013165999951,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D128_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6701388888888887,0.669140725180579,19122.0,4.0,0.72125,0.807125,0.7214895833333334,0.8069965277777776,0.7207461458333334,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9930555555555556,0.8732638888888888,0.9930555555555556,0.8754629629629629,0.9934027777777776,0.8725237268518519
1500.0,0.6649916666666666,0.6715277777777776,0.6709722222222221,5.016063169647789,0.1139783964597067,0.9725416666666666,4.652699374999997,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D128_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6715277777777776,0.6705245651438481,7521.0,4.0,0.8596666666666667,0.9725416666666666,0.8603333333333333,0.972267361111111,0.8575380208333333,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9958333333333332,0.8715277777777778,0.9958333333333332,0.8717303240740739,0.9956886574074072,0.8740298032407408
1500.0,0.5892499999999999,0.6701388888888887,0.6736805555555554,5.573446528389973,0.0764554328103832,0.8545833333333334,5.510170041000038,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D128_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,128.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6701388888888887,0.6690241995832107,13406.0,4.0,0.7605,0.8545833333333334,0.7605590277777777,0.854236111111111,0.7597813888888889,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9961805555555556,0.8756944444444444,0.9961805555555556,0.8775173611111111,0.9965567129629628,0.8750960648148148
1500.0,0.0792416666666666,0.05625,0.065625,2.5041967148030513,0.118521192856628,0.0379583333333333,1.543609583000034,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,0,0.03,0.05,0.0,50.0,8.0,0,0.05625,0.0557491606570393,38.0,4.0,0.0864166666666666,0.0379583333333333,0.08590625,0.0379722222222222,0.0860982986111111,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0017361111111111,0.0635416666666666,0.0017361111111111,0.0641203703703703,0.0017361111111111,0.0584678819444444
1500.0,0.0760333333333333,0.0597222222222222,0.0636111111111111,2.513995103821729,0.1021961834990558,0.0323333333333333,1.5247316250000722,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0597222222222222,0.0592194232014578,36.0,4.0,0.0821666666666666,0.0323333333333333,0.0820069444444444,0.0324861111111111,0.0815221180555555,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0048611111111111,0.0625,0.0048611111111111,0.0623842592592592,0.0046296296296296,0.0606362847222222
1500.0,0.0677583333333333,0.05625,0.0656944444444444,2.54835886502104,0.0871056874758449,0.0193333333333333,1.548233707999998,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,0,0.06,0.08,0.0,70.0,10.0,0,0.05625,0.0557403282269957,36.0,4.0,0.0712083333333333,0.0193333333333333,0.0705208333333333,0.0193159722222222,0.0706943402777777,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0013888888888888,0.0635416666666666,0.0013888888888888,0.0641203703703703,0.0013599537037037,0.0581822916666666
1500.0,0.06775,0.0597222222222222,0.0609027777777777,2.599131916526776,0.074384283764829,0.01875,1.5352902500000027,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0597222222222222,0.0592023958389168,33.0,4.0,0.0711666666666666,0.01875,0.0711145833333333,0.0187638888888888,0.07022,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0027777777777777,0.059375,0.0027777777777777,0.0592592592592592,0.002662037037037,0.0588897569444444
1500.0,0.0650333333333333,0.05625,0.0654166666666666,2.5109707072984477,0.0769859843612128,0.01525,1.6859956249999186,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,0,0.1,0.1,0.001,70.0,10.0,0,0.05625,0.0557478058585403,36.0,4.0,0.0676666666666666,0.01525,0.0670243055555555,0.0150833333333333,0.0671979513888889,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0010416666666666,0.0631944444444444,0.0010416666666666,0.0637442129629629,0.0009837962962962,0.0578674768518518
1500.0,0.0642,0.0597222222222222,0.0606944444444444,2.7839254893044836,0.0609640937645284,0.0123333333333333,1.690078500000027,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0597222222222222,0.0591654371243613,31.0,4.0,0.0663333333333333,0.0123333333333333,0.0662395833333333,0.0123506944444444,0.0649571875,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0020833333333333,0.0590277777777777,0.0020833333333333,0.0588541666666666,0.0018518518518518,0.0582445023148148
1500.0,0.0624916666666666,0.05625,0.0654166666666666,2.4976825983538316,0.0807428964756012,0.0112916666666666,1.6787792919999447,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,0,0.16,0.1,0.003,100.0,12.0,0,0.05625,0.0557504634803292,35.0,4.0,0.0643333333333333,0.0112916666666666,0.0638229166666666,0.0111909722222222,0.0639790277777777,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0010416666666666,0.0631944444444444,0.0010416666666666,0.0637442129629629,0.0009837962962962,0.0578674768518518
1500.0,0.0626083333333333,0.0597222222222222,0.0597916666666666,2.7301479719534165,0.0537788062322312,0.0094583333333333,1.694033083000022,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0597222222222222,0.0591761926278315,30.0,4.0,0.0641666666666666,0.0094583333333333,0.0640798611111111,0.0094374999999999,0.0625705555555555,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0013888888888888,0.0579861111111111,0.0013888888888888,0.0578703703703703,0.0012442129629629,0.0577013888888888
1500.0,0.6194083333333333,0.6715277777777776,0.6651388888888887,6.06362739737307,0.1759910007631462,0.8985833333333333,2.3160853329999327,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6715277777777776,0.670315052298303,3817.0,4.0,0.7992916666666666,0.8985833333333333,0.7997083333333334,0.897986111111111,0.7962450000000001,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9885416666666668,0.8642361111111111,0.9885416666666668,0.8648726851851851,0.9883969907407406,0.8679265046296295
1500.0,0.6277166666666666,0.6701388888888887,0.6713888888888888,5.641181678357131,0.153314037342249,0.91475,2.2923447089999627,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6701388888888887,0.6690106525532173,3437.0,4.0,0.811,0.91475,0.811298611111111,0.9143993055555554,0.8095574305555556,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9902777777777778,0.8722222222222222,0.9902777777777778,0.8745949074074073,0.9905092592592591,0.8702511574074075
1500.0,0.6540666666666666,0.6715277777777776,0.6695833333333332,5.1877536100042905,0.1326320594408652,0.956125,2.169733333000067,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6715277777777776,0.6704902270557768,2082.0,4.0,0.8454583333333333,0.956125,0.8460486111111112,0.9559097222222224,0.8439651388888888,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9940972222222222,0.8697916666666666,0.9940972222222222,0.8698495370370372,0.9940393518518518,0.8726293402777779
1500.0,0.6474666666666665,0.6701388888888887,0.6724305555555554,4.231305474250338,0.1380650792522843,0.9482916666666666,2.206396667000035,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6701388888888887,0.6692926277940386,2513.0,4.0,0.8374583333333333,0.9482916666666666,0.8374965277777777,0.948111111111111,0.8372803472222222,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.99375,0.8739583333333333,0.99375,0.8760706018518517,0.9941840277777778,0.8731678240740741
1500.0,0.6698,0.6715277777777776,0.669722222222222,5.06874586178317,0.1210838442745981,0.9801666666666666,2.236805124999933,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6715277777777776,0.670514028605421,1148.0,4.0,0.866,0.9801666666666666,0.8667361111111112,0.9800902777777776,0.8639915972222222,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9951388888888888,0.8701388888888889,0.9951388888888888,0.8702256944444444,0.9950520833333332,0.8734285300925927
1500.0,0.6537249999999999,0.6701388888888887,0.6736805555555554,4.660068822938644,0.131912482091779,0.9586666666666668,2.319536791000018,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6701388888888887,0.669206875124301,2064.0,4.0,0.8457916666666667,0.9586666666666668,0.8457777777777776,0.958454861111111,0.8458059722222222,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9961805555555556,0.8756944444444444,0.9961805555555556,0.8775173611111111,0.9965567129629628,0.8750960648148148
1500.0,0.674275,0.6715277777777776,0.6715277777777776,4.709802721986175,0.0834209509546173,0.9871666666666666,2.22372795900003,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6715277777777776,0.6705858172333804,990.0,4.0,0.871875,0.9871666666666666,0.8726284722222222,0.9870694444444444,0.8697668402777778,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9965277777777778,0.8722222222222222,0.9965277777777778,0.872511574074074,0.9964699074074072,0.8746825810185186
1500.0,0.626425,0.6701388888888887,0.6739583333333332,5.1344531843368335,0.084739570090232,0.914125,2.379227542000081,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6701388888888887,0.6691119982520214,2882.0,4.0,0.8095833333333333,0.914125,0.8094618055555555,0.9140243055555556,0.8091355902777777,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9965277777777778,0.8760416666666667,0.9965277777777778,0.8778935185185184,0.9967881944444444,0.8753023726851852
1500.0,0.588,0.6715277777777776,0.6566666666666666,4.488296702600884,0.2024775895092968,0.849375,6.08515962499996,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6715277777777776,0.6706301184372574,17573.0,4.0,0.7580416666666666,0.849375,0.7584305555555556,0.8489409722222223,0.7556676736111111,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9770833333333332,0.8534722222222222,0.9770833333333332,0.8540509259259259,0.9769097222222224,0.858332465277778
1500.0,0.5951500000000001,0.6701388888888887,0.6664583333333332,4.812372087861384,0.2007348540637203,0.8619583333333334,5.541999666000038,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6701388888888887,0.6691764144713165,14815.0,4.0,0.767875,0.8619583333333334,0.7681527777777777,0.86203125,0.7663024305555555,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9802083333333332,0.8652777777777778,0.9802083333333332,0.86796875,0.9807291666666668,0.8622757523148149
1500.0,0.6365166666666666,0.6715277777777776,0.6610416666666665,3.675381449627096,0.1728939676844663,0.9261666666666668,4.507941374999973,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6715277777777776,0.6707927014878522,9523.0,4.0,0.8219166666666666,0.9261666666666668,0.8223055555555556,0.9257118055555555,0.8191237152777779,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9829861111111112,0.8590277777777777,0.9829861111111112,0.8594328703703703,0.9831307870370372,0.8634930555555556
1500.0,0.6226666666666667,0.6701388888888887,0.6712499999999999,4.281217419526643,0.1601433256585612,0.9060416666666666,4.64293120800005,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6701388888888887,0.6692826454049834,9990.0,4.0,0.8042083333333333,0.9060416666666666,0.8044618055555555,0.9058472222222224,0.8025106944444445,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9892361111111112,0.871875,0.9892361111111112,0.87421875,0.9896701388888888,0.869582175925926
1500.0,0.6517166666666667,0.6715277777777776,0.658611111111111,3.351061071203668,0.189489888929112,0.9512083333333332,4.029838959000017,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6715277777777776,0.6708575655635369,6229.0,4.0,0.842125,0.9512083333333332,0.842736111111111,0.950902777777778,0.8398951388888888,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9795138888888888,0.8559027777777778,0.9795138888888888,0.856278935185185,0.9796006944444446,0.8605593171296296
1500.0,0.6314749999999999,0.6701388888888887,0.6708333333333332,3.5507090040927247,0.1821869337972356,0.921375,4.4234256670000605,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6701388888888887,0.6694287470880702,8063.0,4.0,0.8160833333333334,0.921375,0.8161006944444443,0.9211180555555556,0.8150553472222222,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9913194444444444,0.871875,0.9913194444444444,0.8741030092592592,0.9917824074074072,0.8711814236111112
1500.0,0.6616333333333334,0.6715277777777776,0.6650694444444443,3.7585577663405623,0.1554700698751657,0.967875,3.712065708999944,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6715277777777776,0.6707760662245095,4545.0,4.0,0.855375,0.967875,0.8561666666666666,0.9677326388888888,0.8537532291666666,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9888888888888888,0.8642361111111111,0.9888888888888888,0.8648726851851851,0.9886284722222224,0.8681035879629629
1500.0,0.6340666666666666,0.6701388888888887,0.670347222222222,3.83593393623634,0.1732945305048526,0.9265416666666668,4.256520042000034,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6701388888888887,0.6693717021016414,7243.0,4.0,0.8197083333333334,0.9265416666666668,0.8196770833333333,0.9264340277777776,0.8193815625,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9902777777777778,0.8711805555555555,0.9902777777777778,0.8734664351851851,0.990625,0.8702502893518518
1500.0,0.5335250000000001,0.6715277777777776,0.6455555555555554,4.816306014518629,0.2441071512191767,0.763625,11.961648458000012,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6715277777777776,0.6705645165748739,32690.0,4.0,0.6864166666666667,0.763625,0.6867083333333334,0.7629409722222223,0.6845753125000001,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9579861111111112,0.8385416666666666,0.9579861111111112,0.8384548611111111,0.9574942129629632,0.8426342592592593
1500.0,0.4954833333333334,0.6701388888888887,0.6517361111111111,4.934155920532786,0.2730240589849367,0.703625,12.611660707999931,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6701388888888887,0.6691520577047821,35111.0,4.0,0.6365416666666667,0.703625,0.6365243055555556,0.703704861111111,0.6354528819444444,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9513888888888888,0.84375,0.9513888888888888,0.8457754629629629,0.9526331018518518,0.8392491319444444
1500.0,0.6165666666666666,0.6715277777777776,0.6607638888888888,4.154267831667585,0.1990688882553963,0.8944583333333334,8.369251040999984,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6715277777777776,0.6706969242114441,18889.0,4.0,0.795625,0.8944583333333334,0.7960625,0.8938923611111111,0.7928411458333333,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9826388888888888,0.8586805555555556,0.9826388888888888,0.8590277777777777,0.9827546296296296,0.8631767939814815
1500.0,0.5325083333333333,0.6701388888888887,0.6697916666666666,4.73634619296692,0.1778937768708401,0.7626666666666667,10.139212541999996,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6701388888888887,0.6691916196502954,25475.0,4.0,0.685375,0.7626666666666667,0.6855173611111111,0.762875,0.6843355555555557,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9861111111111112,0.8697916666666666,0.9861111111111112,0.8723958333333334,0.9861979166666668,0.8667931134259258
1500.0,0.6364166666666666,0.6715277777777776,0.6613194444444443,3.309224786503372,0.1841199101279169,0.9279166666666666,7.406796124999914,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6715277777777776,0.6708659328204769,14643.0,4.0,0.8221666666666667,0.9279166666666666,0.8226875,0.9276631944444444,0.8206313541666665,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9833333333333332,0.859375,0.9833333333333332,0.8597800925925924,0.9833622685185186,0.8636979166666666
1500.0,0.535925,0.6701388888888887,0.6706944444444443,4.913631488925789,0.1753717356473838,0.7670416666666666,9.829521749999913,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6701388888888887,0.6691561625911036,23629.0,4.0,0.6896666666666667,0.7670416666666666,0.689579861111111,0.7672638888888889,0.6880028472222222,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9885416666666668,0.8711805555555555,0.9885416666666668,0.8736111111111111,0.9887152777777778,0.8688078703703704
1500.0,0.654575,0.6715277777777776,0.6590277777777778,3.2953524030103902,0.1895671857857631,0.955875,6.241057999999953,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6715277777777776,0.6708687072971755,9987.0,4.0,0.8459166666666667,0.955875,0.8465868055555555,0.9556701388888889,0.8438236111111111,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9791666666666666,0.85625,0.9791666666666666,0.8566550925925925,0.9791956018518516,0.8602812500000002
1500.0,0.5533666666666667,0.6701388888888887,0.671111111111111,4.162380988628253,0.1848824989650593,0.7965,8.928985042000022,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D128_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,128.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6701388888888887,0.6693064126911631,20349.0,4.0,0.713,0.7965,0.713138888888889,0.7963194444444444,0.7119670486111112,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9899305555555556,0.871875,0.9899305555555556,0.874247685185185,0.9901041666666668,0.869916087962963
1500.0,0.0730416666666666,0.05625,0.0685416666666666,2.399680956786028,0.0886976551877966,0.029375,1.6516530840000314,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D256_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,0,0.03,0.05,0.0,50.0,8.0,0,0.05625,0.0557700638086427,34.0,4.0,0.0785416666666666,0.029375,0.0784236111111111,0.0295520833333333,0.0790843402777777,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0045138888888888,0.0670138888888888,0.0045138888888888,0.067824074074074,0.0043981481481481,0.0607815393518518
1500.0,0.0724833333333333,0.0597222222222222,0.064375,2.4149122839129724,0.0962266915709575,0.0277916666666666,1.786573915999952,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D256_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0597222222222222,0.0592392397654396,37.0,4.0,0.0777083333333333,0.0277916666666666,0.0775486111111111,0.0277673611111111,0.0775809722222222,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.00625,0.0635416666666666,0.00625,0.0635127314814814,0.0060185185185185,0.0617795138888888
1500.0,0.0643,0.05625,0.0656944444444444,2.466068261267087,0.0752649944868948,0.0155833333333333,1.6096008330000586,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D256_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,0,0.06,0.08,0.0,70.0,10.0,0,0.05625,0.0557567863477465,30.0,4.0,0.0670416666666666,0.0155833333333333,0.0666597222222222,0.01571875,0.0676382291666666,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0013888888888888,0.0635416666666666,0.0013888888888888,0.0641203703703703,0.0013599537037037,0.0581822916666666
1500.0,0.066775,0.0597222222222222,0.0618055555555555,2.4828072064770783,0.0719176571414278,0.0182083333333333,1.5833098329999302,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D256_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0597222222222222,0.0592256607809268,36.0,4.0,0.0700833333333333,0.0182083333333333,0.0699097222222222,0.0179895833333333,0.0695411111111111,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0034722222222222,0.0604166666666666,0.0034722222222222,0.0600983796296296,0.0034143518518518,0.0595341435185185
1500.0,0.0624666666666666,0.05625,0.0656944444444444,2.5552668630568527,0.0472574870867484,0.011625,1.7390871669999797,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D256_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,0,0.1,0.1,0.001,70.0,10.0,0,0.05625,0.0557389466273886,30.0,4.0,0.0644166666666666,0.011625,0.0639791666666666,0.0117118055555555,0.0643806597222222,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0013888888888888,0.0635416666666666,0.0013888888888888,0.0641203703703703,0.0013599537037037,0.0581822916666666
1500.0,0.06335,0.0597222222222222,0.0606944444444444,2.69133573006054,0.0491080011819617,0.0134583333333333,1.7849161660000163,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D256_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0597222222222222,0.0591839550762101,35.0,4.0,0.0657083333333333,0.0134583333333333,0.0654791666666666,0.0133958333333333,0.0656955208333333,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0020833333333333,0.0590277777777777,0.0020833333333333,0.0588541666666666,0.0018518518518518,0.0582445023148148
1500.0,0.0602,0.05625,0.0654166666666666,2.4827797966109517,0.0466794179258601,0.0081666666666666,1.7563941670000531,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D256_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,0,0.16,0.1,0.003,100.0,12.0,0,0.05625,0.0557534440406778,28.0,4.0,0.0614583333333333,0.0081666666666666,0.0609131944444444,0.0082708333333333,0.0615232986111111,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0010416666666666,0.0631944444444444,0.0010416666666666,0.0637442129629629,0.0009837962962962,0.0578674768518518
1500.0,0.0598166666666666,0.0597222222222222,0.0597916666666666,2.6914515233574487,0.0310716780082571,0.0069583333333333,1.7200212919999558,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D256_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0597222222222222,0.0591839319175507,33.0,4.0,0.060875,0.0069583333333333,0.0606284722222222,0.0069687499999999,0.0604226736111111,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0013888888888888,0.0579861111111111,0.0013888888888888,0.0578703703703703,0.0012442129629629,0.0577013888888888
1500.0,0.6220249999999999,0.6715277777777776,0.6695833333333332,7.7179100852083025,0.1046403162961322,0.903625,2.281200207999973,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D256_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6715277777777776,0.669984195760736,3674.0,4.0,0.8029166666666666,0.903625,0.8034895833333333,0.9034652777777776,0.8007026041666666,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9940972222222222,0.8697916666666666,0.9940972222222222,0.8698495370370372,0.9940393518518518,0.8726293402777779
1500.0,0.612625,0.6701388888888887,0.6711805555555554,7.020586975123505,0.1397932998216657,0.8925,2.297125833999985,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D256_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6701388888888887,0.6687347714938641,4035.0,4.0,0.7914583333333334,0.8925,0.7913194444444444,0.891798611111111,0.7907992013888888,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9878472222222222,0.8715277777777778,0.9878472222222222,0.8740162037037035,0.9879629629629628,0.8682673611111111
1500.0,0.6392166666666665,0.6715277777777776,0.671597222222222,7.122360426704227,0.078160615781427,0.931,2.214794083999891,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D256_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6715277777777776,0.6701033056924368,2861.0,4.0,0.8255833333333333,0.931,0.8262847222222222,0.9308819444444444,0.8233586111111111,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9961805555555556,0.8722222222222222,0.9961805555555556,0.872511574074074,0.99609375,0.8743969907407407
1500.0,0.6393416666666666,0.6701388888888887,0.6718749999999999,6.252923491660512,0.1092611399585744,0.9370416666666668,2.220423374999996,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D256_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6701388888888887,0.6688883041905567,2924.0,4.0,0.8270833333333333,0.9370416666666668,0.8266701388888889,0.9365590277777776,0.8276512152777777,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9930555555555556,0.8732638888888888,0.9930555555555556,0.8754629629629629,0.9934027777777776,0.8725237268518519
1500.0,0.6448416666666666,0.6715277777777776,0.6715277777777776,6.651350978498042,0.0700104487975295,0.9393333333333334,2.3793997499999477,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D256_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6715277777777776,0.670197507582078,2551.0,4.0,0.832875,0.9393333333333334,0.8333854166666667,0.9392951388888888,0.830325625,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9965277777777778,0.8722222222222222,0.9965277777777778,0.872511574074074,0.9964699074074072,0.8746825810185186
1500.0,0.6446333333333332,0.6701388888888887,0.6721527777777776,5.462789158432398,0.0892546831467982,0.9457916666666668,2.348001124999996,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D256_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6701388888888887,0.6690463310572022,2421.0,4.0,0.834125,0.9457916666666668,0.8337916666666667,0.9453958333333332,0.8349336458333334,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9934027777777776,0.8736111111111111,0.9934027777777776,0.8758391203703704,0.9938078703703704,0.8728602430555555
1500.0,0.64605,0.6715277777777776,0.6715277777777776,6.875078781433692,0.0515652906063001,0.93975,2.2911977090000164,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D256_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6715277777777776,0.6701527620214909,2366.0,4.0,0.8341666666666666,0.93975,0.8347847222222223,0.9396840277777778,0.8307301736111111,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9965277777777778,0.8722222222222222,0.9965277777777778,0.872511574074074,0.9964699074074072,0.8746825810185186
1500.0,0.6558333333333333,0.6701388888888887,0.6749999999999998,7.277790166713238,0.0544039651775548,0.9622916666666668,2.284910917000047,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D256_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6701388888888887,0.6686833308555461,1930.0,4.0,0.848625,0.9622916666666668,0.8480625,0.9621041666666666,0.8487784374999999,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9982638888888888,0.8774305555555556,0.9982638888888888,0.8792534722222223,0.9984085648148148,0.8766446759259259
1500.0,0.598575,0.6715277777777776,0.6659722222222221,7.270984097551104,0.1270709304386128,0.8662916666666667,4.387254207999945,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D256_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6715277777777776,0.6700735809582674,14175.0,4.0,0.772,0.8662916666666667,0.7725729166666667,0.8663020833333334,0.7699835416666666,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9895833333333334,0.8652777777777778,0.9895833333333334,0.8658854166666666,0.9893807870370372,0.8687566550925927
1500.0,0.60615,0.6701388888888887,0.6699999999999999,7.020170161134475,0.1371990432137987,0.882375,4.256423874999996,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D256_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6701388888888887,0.6687348548566618,13291.0,4.0,0.7829583333333333,0.882375,0.7827048611111111,0.8818645833333333,0.7825617013888889,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9868055555555556,0.8701388888888889,0.9868055555555556,0.8727430555555554,0.9869791666666666,0.8674137731481482
1500.0,0.630125,0.6715277777777776,0.670347222222222,6.734743341132633,0.0837782082664472,0.9166666666666666,3.733624290999955,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D256_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6715277777777776,0.6701808291095511,8761.0,4.0,0.813625,0.9166666666666666,0.8143055555555556,0.9164791666666666,0.811455486111111,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9954861111111112,0.8708333333333333,0.9954861111111112,0.8709780092592592,0.9952835648148148,0.8736640625000001
1500.0,0.6312666666666666,0.6701388888888887,0.6718749999999999,6.696238541305098,0.1049729609759023,0.9222083333333332,3.6946282500000502,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D256_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6701388888888887,0.6687996411806277,8455.0,4.0,0.8160416666666667,0.9222083333333332,0.8158645833333333,0.9217916666666668,0.8155558333333335,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9930555555555556,0.8732638888888888,0.9930555555555556,0.8754629629629629,0.9934027777777776,0.8725237268518519
1500.0,0.6410666666666666,0.6715277777777776,0.6709722222222221,6.36505299362987,0.0755977151407929,0.933625,3.6470698339999217,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D256_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6715277777777776,0.6702547671790516,6665.0,4.0,0.8279583333333334,0.933625,0.8286180555555555,0.9334930555555556,0.8255311111111111,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9958333333333332,0.8715277777777778,0.9958333333333332,0.8717303240740739,0.9956886574074072,0.8740298032407408
1500.0,0.6377916666666666,0.6701388888888887,0.6736805555555554,6.10679096785272,0.09547484062989,0.934375,3.6029665829998976,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D256_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6701388888888887,0.6689175306953182,6437.0,4.0,0.825,0.934375,0.8246944444444444,0.933954861111111,0.8255101388888888,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9961805555555556,0.8756944444444444,0.9961805555555556,0.8775173611111111,0.9965567129629628,0.8750960648148148
1500.0,0.6388916666666665,0.6715277777777776,0.6715277777777776,7.391428658864046,0.0548948667042941,0.9297083333333334,3.510141707999992,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D256_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6715277777777776,0.6700494920460048,5744.0,4.0,0.825,0.9297083333333334,0.825736111111111,0.9297256944444444,0.8224335763888888,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9965277777777778,0.8722222222222222,0.9965277777777778,0.872511574074074,0.9964699074074072,0.8746825810185186
1500.0,0.6436833333333333,0.6701388888888887,0.6736111111111109,5.730669648748918,0.0903355939452617,0.9434583333333332,3.532479833000025,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D256_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6701388888888887,0.6689927549591389,5814.0,4.0,0.8327083333333334,0.9434583333333332,0.8322604166666666,0.9431284722222224,0.8330907291666666,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9947916666666666,0.8753472222222223,0.9947916666666666,0.8771412037037036,0.9953125,0.8741197916666668
1500.0,0.5722916666666666,0.6715277777777776,0.6627083333333333,6.852679920821127,0.1686572315046279,0.8241666666666667,7.125573125000074,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D256_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6715277777777776,0.6701572417936134,24597.0,4.0,0.7372916666666667,0.8241666666666667,0.7378090277777777,0.8243576388888888,0.7353245138888888,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9850694444444444,0.8611111111111112,0.9850694444444444,0.861400462962963,0.985127314814815,0.8651721643518518
1500.0,0.5664916666666666,0.6701388888888887,0.669097222222222,7.155698343687027,0.1491892204103669,0.819625,7.054639209000015,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D256_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6701388888888887,0.6687077492201513,23924.0,4.0,0.73075,0.819625,0.730625,0.81903125,0.7306389583333333,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.984375,0.86875,0.984375,0.8715277777777776,0.9845775462962962,0.8654858217592594
1500.0,0.6119166666666667,0.6715277777777776,0.6670833333333331,6.066427368209541,0.1118625365850693,0.88875,5.8805418340000415,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D256_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6715277777777776,0.6703144923041358,16229.0,4.0,0.7898333333333334,0.88875,0.7905451388888889,0.8888680555555557,0.7885662152777777,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9909722222222224,0.8666666666666667,0.9909722222222224,0.8671296296296295,0.9908854166666666,0.8700028935185184
1500.0,0.5770833333333333,0.6701388888888887,0.6718749999999999,6.2472725671340665,0.1152990872724069,0.8370833333333333,6.305136457999993,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D256_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6701388888888887,0.6688894343754619,18799.0,4.0,0.7448333333333333,0.8370833333333333,0.745173611111111,0.8369027777777778,0.7453671180555556,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9913194444444444,0.8729166666666667,0.9913194444444444,0.8752314814814814,0.9914930555555556,0.8710520833333334
1500.0,0.63975,0.6715277777777776,0.669722222222222,5.452873484276891,0.0830759639712683,0.9308333333333332,5.269387959000028,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D256_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6715277777777776,0.6704372030809223,10980.0,4.0,0.8260833333333333,0.9308333333333332,0.8268472222222222,0.930673611111111,0.8232438194444444,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9951388888888888,0.8701388888888889,0.9951388888888888,0.8702256944444444,0.9950520833333332,0.8734285300925927
1500.0,0.616325,0.6701388888888887,0.6716666666666665,4.671974553657307,0.0972779263750762,0.8998333333333334,5.654243208000025,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D256_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6701388888888887,0.6692044939781573,13118.0,4.0,0.796625,0.8998333333333334,0.7965555555555555,0.8992118055555555,0.796849236111111,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9923611111111112,0.8729166666666667,0.9923611111111112,0.8752314814814814,0.9926504629629628,0.8719305555555557
1500.0,0.6436666666666666,0.6715277777777776,0.670347222222222,5.425140659657505,0.0778075588627701,0.9379166666666666,5.181023999999979,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D256_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6715277777777776,0.6704427496458462,9226.0,4.0,0.8314166666666667,0.9379166666666666,0.8321006944444443,0.9377291666666666,0.8290289930555554,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9954861111111112,0.8708333333333333,0.9954861111111112,0.8709780092592592,0.9952835648148148,0.8736640625000001
1500.0,0.6168916666666666,0.6701388888888887,0.6736805555555554,5.837661770776156,0.071711764107992,0.9017916666666668,5.539228625000078,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D256_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,256.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6701388888888887,0.6689713565347335,11079.0,4.0,0.7975833333333333,0.9017916666666668,0.7976319444444443,0.9012604166666668,0.7984878472222222,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9961805555555556,0.8756944444444444,0.9961805555555556,0.8775173611111111,0.9965567129629628,0.8750960648148148
1500.0,0.0780749999999999,0.05625,0.0669444444444444,2.287384795088387,0.1166064922354501,0.0367083333333333,1.6092890420000003,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,0,0.03,0.05,0.0,50.0,8.0,0,0.05625,0.0557925230409823,38.0,4.0,0.0850416666666666,0.0367083333333333,0.0851597222222222,0.0368020833333333,0.0851269791666666,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0038194444444444,0.0652777777777777,0.0038194444444444,0.0659143518518518,0.0035879629629629,0.060019386574074
1500.0,0.073,0.0597222222222222,0.0640972222222222,2.287186812197161,0.1262283660610163,0.029375,1.6136964590000389,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0597222222222222,0.0592647848597827,37.0,4.0,0.0785416666666666,0.029375,0.0783923611111111,0.0293680555555555,0.0788645138888888,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0059027777777777,0.0631944444444444,0.0059027777777777,0.063136574074074,0.0056423611111111,0.061464699074074
1500.0,0.0645,0.05625,0.0656944444444444,2.4995376474506346,0.0860238317786811,0.0154166666666666,1.6173728339999798,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,0,0.06,0.08,0.0,70.0,10.0,0,0.05625,0.0557500924705098,31.0,4.0,0.0672083333333333,0.0154166666666666,0.066875,0.0155694444444444,0.0675403472222222,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0013888888888888,0.0635416666666666,0.0013888888888888,0.0641203703703703,0.0013599537037037,0.0581822916666666
1500.0,0.068425,0.0597222222222222,0.0618055555555555,2.447930173959993,0.1031067594575112,0.0212083333333333,1.624344290999943,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0597222222222222,0.0592326361874302,37.0,4.0,0.0723333333333333,0.0212083333333333,0.0721979166666666,0.0209513888888888,0.071974375,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0034722222222222,0.0604166666666666,0.0034722222222222,0.0600983796296296,0.0034143518518518,0.0595341435185185
1500.0,0.06305,0.05625,0.0656944444444444,2.508501711568308,0.0721142855459237,0.01225,1.7728399160000663,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,0,0.1,0.1,0.001,70.0,10.0,0,0.05625,0.0557482996576863,30.0,4.0,0.065125,0.01225,0.0646666666666666,0.0122916666666666,0.0648774305555555,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0013888888888888,0.0635416666666666,0.0013888888888888,0.0641203703703703,0.0013599537037037,0.0581822916666666
1500.0,0.0641166666666666,0.0597222222222222,0.0597916666666666,3.35043800479055,0.058954281832002,0.0137916666666666,1.758405625000023,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0597222222222222,0.0590521346212641,36.0,4.0,0.0665416666666666,0.0137916666666666,0.0663055555555555,0.0136666666666666,0.0659682986111111,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0013888888888888,0.0579861111111111,0.0013888888888888,0.0578703703703703,0.0012442129629629,0.0577013888888888
1500.0,0.0610833333333333,0.05625,0.0654166666666666,2.6102809453698517,0.0512479337476188,0.0095833333333333,1.747615167000049,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,0,0.16,0.1,0.003,100.0,12.0,0,0.05625,0.055727943810926,28.0,4.0,0.062625,0.0095833333333333,0.0621145833333333,0.0096875,0.0626950347222222,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0010416666666666,0.0631944444444444,0.0010416666666666,0.0637442129629629,0.0009837962962962,0.0578674768518518
1500.0,0.0602833333333333,0.0597222222222222,0.0597916666666666,2.919353666873955,0.0432025418958663,0.0081666666666666,1.7577887089998967,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0597222222222222,0.0591383514888474,33.0,4.0,0.0615833333333333,0.0081666666666666,0.0613055555555555,0.0081354166666666,0.0613648611111111,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0013888888888888,0.0579861111111111,0.0013888888888888,0.0578703703703703,0.0012442129629629,0.0577013888888888
1500.0,0.6063999999999999,0.6715277777777776,0.667222222222222,5.743812230139177,0.1572666768609079,0.8788333333333334,2.437634709000008,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6715277777777776,0.6703790153317498,4075.0,4.0,0.7823333333333333,0.8788333333333334,0.7830173611111112,0.8788159722222222,0.7803265972222222,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9902777777777778,0.8666666666666667,0.9902777777777778,0.8671296296296295,0.9902777777777778,0.8695402199074074
1500.0,0.5985833333333332,0.6701388888888887,0.6696527777777777,5.844162230560521,0.1566600614458835,0.87125,2.47193633400002,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6701388888888887,0.6689700564427766,4484.0,4.0,0.7731666666666667,0.87125,0.772875,0.8707534722222222,0.773331875,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9850694444444444,0.8694444444444445,0.9850694444444444,0.8721354166666667,0.9853587962962962,0.8661299189814814
1500.0,0.6355166666666666,0.6715277777777776,0.6707638888888888,6.480124011243813,0.1216754107887124,0.9245,2.3201889590000064,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6715277777777776,0.6702317529755288,2908.0,4.0,0.8205833333333333,0.9245,0.821326388888889,0.9244201388888889,0.8180493402777778,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9951388888888888,0.8711805555555555,0.9951388888888888,0.8713541666666667,0.9950810185185184,0.8735379050925925
1500.0,0.636825,0.6701388888888887,0.6712499999999999,4.694143310005651,0.1608012580840224,0.9325416666666668,2.327572749999945,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6701388888888887,0.6692000602268876,2920.0,4.0,0.8236666666666667,0.9325416666666668,0.8233020833333333,0.9320694444444444,0.823968125,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9892361111111112,0.871875,0.9892361111111112,0.87421875,0.9896701388888888,0.8695821759259259
1500.0,0.6359249999999999,0.6715277777777776,0.6713888888888887,5.5041114743833,0.1174484258496496,0.9255833333333332,2.433746584000005,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6715277777777776,0.670426955482901,2594.0,4.0,0.8212083333333333,0.9255833333333332,0.8218993055555557,0.9257083333333334,0.8190737152777778,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9954861111111112,0.871875,0.9954861111111112,0.8721354166666667,0.9954861111111112,0.8739050925925926
1500.0,0.6415249999999999,0.6701388888888887,0.6695138888888889,3.6140259048782912,0.1685478366554714,0.9400833333333334,2.426538208000011,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6701388888888887,0.6694160837079131,2576.0,4.0,0.829875,0.9400833333333334,0.829486111111111,0.9396458333333332,0.830221284722222,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9840277777777776,0.8690972222222222,0.9840277777777776,0.8716145833333333,0.9844907407407408,0.8654320023148148
1500.0,0.640725,0.6715277777777776,0.671597222222222,5.1591002729968345,0.0737874013579981,0.9330416666666668,2.455949583000006,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6715277777777776,0.6704959577231783,2622.0,4.0,0.8275,0.9330416666666668,0.828076388888889,0.9329791666666668,0.8250990277777778,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9961805555555556,0.8722222222222222,0.9961805555555556,0.872511574074074,0.99609375,0.8743969907407407
1500.0,0.6423083333333333,0.6701388888888887,0.669861111111111,4.135807503888225,0.1367713239577556,0.9415833333333332,2.4188015409999934,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6701388888888887,0.6693117273881111,2489.0,4.0,0.8309583333333334,0.9415833333333332,0.830548611111111,0.9412569444444444,0.8315302430555558,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9857638888888888,0.8697916666666666,0.9857638888888888,0.8723668981481479,0.9859375,0.8665928819444444
1500.0,0.5952916666666667,0.6715277777777776,0.6640972222222221,5.444729686210014,0.1757744538824963,0.8604166666666667,5.665253832999952,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6715277777777776,0.6704388318405357,14886.0,4.0,0.7675416666666667,0.8604166666666667,0.7681597222222222,0.8604722222222222,0.765197986111111,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9868055555555556,0.8628472222222222,0.9868055555555556,0.8633391203703703,0.9867476851851852,0.8665538194444443
1500.0,0.6001166666666666,0.6701388888888887,0.6679861111111111,5.298538755849961,0.1795993742278699,0.8735833333333334,5.536059582999997,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6701388888888887,0.6690791811377187,14226.0,4.0,0.7751666666666667,0.8735833333333334,0.7748576388888888,0.8731041666666667,0.7752773611111111,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9829861111111112,0.8673611111111111,0.9829861111111112,0.8699942129629629,0.9833333333333332,0.8644204282407407
1500.0,0.6292333333333333,0.6715277777777776,0.6682638888888888,4.598419599528571,0.1262604235227298,0.9157083333333332,4.511376958000028,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6715277777777776,0.6706080938578719,8928.0,4.0,0.8125416666666667,0.9157083333333332,0.8132569444444443,0.9155208333333332,0.8106422222222223,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9920138888888888,0.8680555555555556,0.9920138888888888,0.8684027777777777,0.9920717592592594,0.8710083912037037
1500.0,0.625125,0.6701388888888887,0.672222222222222,4.502111309622735,0.1474493122041517,0.9129166666666668,4.668094165999946,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6701388888888887,0.6692384666269642,9614.0,4.0,0.8080416666666667,0.9129166666666668,0.8077951388888889,0.912388888888889,0.807767361111111,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9895833333333334,0.8729166666666667,0.9895833333333334,0.8752314814814814,0.9898726851851852,0.8698194444444444
1500.0,0.6397333333333333,0.6715277777777776,0.667222222222222,4.067817856687482,0.1279533146679604,0.931125,4.383363207999992,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6715277777777776,0.6707142142064401,7318.0,4.0,0.826125,0.931125,0.8268715277777777,0.9308333333333332,0.8233689930555557,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9902777777777778,0.8666666666666667,0.9902777777777778,0.8671296296296295,0.9902777777777778,0.8695402199074074
1500.0,0.6385500000000001,0.6701388888888887,0.669236111111111,3.9060862606088858,0.1635879747820136,0.9349583333333332,4.268202458000019,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6701388888888887,0.669357671636767,6817.0,4.0,0.825875,0.9349583333333332,0.8255659722222222,0.93459375,0.8260649652777777,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9854166666666668,0.8690972222222222,0.9854166666666668,0.8717303240740739,0.9857638888888888,0.8664065393518519
1500.0,0.6399249999999999,0.6715277777777776,0.6689583333333331,5.300801317439322,0.1224497232089963,0.9301666666666668,4.105592207999962,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6715277777777776,0.6704676175142897,6016.0,4.0,0.826125,0.9301666666666668,0.8267673611111112,0.93025,0.8229167013888888,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.99375,0.8690972222222222,0.99375,0.8693865740740742,0.9936921296296296,0.8723214699074074
1500.0,0.6393499999999999,0.6701388888888887,0.6659027777777777,4.293344556910029,0.1949335052379684,0.936375,4.128403916000025,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6701388888888887,0.6692802199775068,6196.0,4.0,0.8269583333333334,0.936375,0.8265659722222222,0.935982638888889,0.8272371527777778,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9777777777777776,0.8642361111111111,0.9777777777777776,0.8668113425925925,0.978616898148148,0.8605781250000001
1500.0,0.5647916666666667,0.6715277777777776,0.6586805555555556,5.252448039159977,0.2366221920237861,0.8110416666666667,10.556941959000028,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6715277777777776,0.6704772881699456,26088.0,4.0,0.7271666666666666,0.8110416666666667,0.727611111111111,0.8116493055555555,0.7248483680555555,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9774305555555556,0.8555555555555555,0.9774305555555556,0.8559027777777778,0.977633101851852,0.8590335648148149
1500.0,0.5607249999999999,0.6701388888888887,0.6674999999999999,5.82442241734231,0.1902901682025402,0.8095,10.12774962499998,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6701388888888887,0.6689740044054203,24752.0,4.0,0.7229583333333334,0.8095,0.7228819444444443,0.8089305555555557,0.7223412847222223,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9819444444444444,0.8666666666666667,0.9819444444444444,0.8693576388888888,0.9822048611111112,0.8635109953703705
1500.0,0.6160749999999999,0.6715277777777776,0.6653472222222221,4.164479998518094,0.1529574197784692,0.89525,7.805731457999968,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6715277777777776,0.670694881778074,15823.0,4.0,0.7952916666666666,0.89525,0.795888888888889,0.8950138888888889,0.7936715277777778,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9875,0.8642361111111111,0.9875,0.8649016203703701,0.9875289351851854,0.8672664930555556
1500.0,0.5784583333333333,0.6701388888888887,0.6689583333333332,4.447708254720639,0.1699620438342867,0.8395833333333333,8.861260208999965,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6701388888888887,0.6692493472379446,19939.0,4.0,0.7467083333333333,0.8395833333333333,0.7467395833333333,0.8391979166666667,0.7472480208333333,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9850694444444444,0.86875,0.9850694444444444,0.8714988425925924,0.9853877314814816,0.8660989583333333
1500.0,0.6373416666666666,0.6715277777777776,0.6646527777777776,3.2989211329378785,0.1372240514076273,0.9268333333333332,6.7557181659999515,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6715277777777776,0.6708679935511901,11434.0,4.0,0.822875,0.9268333333333332,0.8237118055555557,0.9266840277777776,0.8199586111111111,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9875,0.8635416666666667,0.9875,0.8641203703703701,0.9875289351851854,0.8672065972222224
1500.0,0.6033166666666666,0.6701388888888887,0.666875,3.813609744664318,0.1793494421026962,0.87675,7.986622375000024,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6701388888888887,0.6693761669399558,15766.0,4.0,0.779,0.87675,0.7790451388888888,0.8763576388888888,0.7780735069444444,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9798611111111112,0.865625,0.9798611111111112,0.8683449074074073,0.9803530092592592,0.8620193865740741
1500.0,0.6378583333333333,0.6715277777777776,0.6655555555555555,3.70923724394378,0.1600984951246782,0.9284166666666668,6.315271875000008,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6715277777777776,0.6707859303289888,9708.0,4.0,0.8237083333333334,0.9284166666666668,0.824486111111111,0.9283125,0.821259513888889,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9881944444444444,0.8645833333333334,0.9881944444444444,0.865162037037037,0.98828125,0.8678611111111111
1500.0,0.6150666666666667,0.6701388888888887,0.6671527777777777,3.7774383077433313,0.1829516862950862,0.8988333333333334,6.894956957999966,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D256_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,256.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6701388888888887,0.6693834012273401,11946.0,4.0,0.7951666666666667,0.8988333333333334,0.79515625,0.898204861111111,0.7960041666666666,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9767361111111112,0.8649305555555555,0.9767361111111112,0.8675925925925924,0.9779513888888888,0.8601576967592592
1500.0,0.07105,0.05625,0.0663888888888888,2.5127753932723347,0.094474802940171,0.0245416666666666,1.7536088749999408,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D512_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,0,0.03,0.05,0.0,50.0,8.0,0,0.05625,0.0557474449213455,35.0,4.0,0.0755416666666666,0.0245416666666666,0.0749861111111111,0.0244965277777777,0.0749851041666666,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.003125,0.0645833333333333,0.003125,0.0652777777777777,0.002980324074074,0.0595040509259259
1500.0,0.0755833333333333,0.0597222222222222,0.0645833333333333,2.343153827955552,0.1075276357310832,0.0329166666666666,1.7935338340000726,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D512_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0597222222222222,0.0592535914566311,37.0,4.0,0.0818333333333333,0.0329166666666666,0.0815138888888888,0.0329895833333333,0.0818709027777777,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0069444444444444,0.0638888888888888,0.0069444444444444,0.0638888888888888,0.0066261574074074,0.062271412037037
1500.0,0.062875,0.05625,0.0656944444444444,2.619760778921804,0.0623814224137034,0.0133333333333333,1.6639945410000792,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D512_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,0,0.06,0.08,0.0,70.0,10.0,0,0.05625,0.0557260478442156,34.0,4.0,0.065125,0.0133333333333333,0.0645555555555555,0.0130972222222222,0.0654895138888888,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0013888888888888,0.0635416666666666,0.0013888888888888,0.0641203703703703,0.0013599537037037,0.0581822916666666
1500.0,0.0654583333333333,0.0597222222222222,0.0609027777777777,2.5708869203027964,0.0680839911130734,0.0164583333333333,1.6732282909999867,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D512_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0597222222222222,0.0592080448381616,36.0,4.0,0.0684166666666666,0.0164583333333333,0.0679131944444444,0.0164826388888888,0.0682435763888889,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0027777777777777,0.059375,0.0027777777777777,0.0592592592592592,0.002662037037037,0.0588897569444444
1500.0,0.059675,0.05625,0.0654166666666666,2.641730511392348,0.0465784405445685,0.009125,1.856664375000037,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D512_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,0,0.1,0.1,0.001,70.0,10.0,0,0.05625,0.0557216538977215,32.0,4.0,0.0610833333333333,0.009125,0.0605034722222222,0.0089618055555555,0.0620220138888889,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0010416666666666,0.0631944444444444,0.0010416666666666,0.0637442129629629,0.0009837962962962,0.0578674768518518
1500.0,0.0624416666666666,0.0597222222222222,0.0606944444444444,2.6461611075634157,0.0403772667071836,0.0115416666666666,1.830041250000022,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D512_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0597222222222222,0.0591929900007095,35.0,4.0,0.0644166666666666,0.0115416666666666,0.0641041666666666,0.0115451388888888,0.0641808333333333,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0020833333333333,0.0590277777777777,0.0020833333333333,0.0588541666666666,0.0018518518518518,0.0582445023148148
1500.0,0.0590749999999999,0.05625,0.0654861111111111,2.7713385346155435,0.0331962801896087,0.0081666666666666,1.8463166249999856,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D512_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,0,0.16,0.1,0.003,100.0,12.0,0,0.05625,0.0556957322930768,31.0,4.0,0.0602916666666666,0.0081666666666666,0.0596805555555555,0.0080381944444444,0.0612548263888889,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0006944444444444,0.0631944444444444,0.0006944444444444,0.0637442129629629,0.0007523148148148,0.0576903935185185
1500.0,0.0603166666666666,0.0597222222222222,0.0597916666666666,2.7873208046456126,0.0308622483716816,0.0084166666666666,1.813727459000006,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D512_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0597222222222222,0.0591647580612931,35.0,4.0,0.0616666666666666,0.0084166666666666,0.0614305555555555,0.0084131944444444,0.0615844444444444,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0013888888888888,0.0579861111111111,0.0013888888888888,0.0578703703703703,0.0012442129629629,0.0577013888888888
1500.0,0.5879749999999999,0.6715277777777776,0.667361111111111,7.411142244280541,0.1234824904464545,0.8505416666666666,2.405320833000019,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D512_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6715277777777776,0.6700455493289215,4660.0,4.0,0.75825,0.8505416666666666,0.7590416666666666,0.8503020833333333,0.7567369791666667,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9913194444444444,0.8670138888888889,0.9913194444444444,0.8673611111111111,0.991261574074074,0.8703104745370369
1500.0,0.6158999999999999,0.6701388888888887,0.6738194444444443,8.410382394407105,0.0965415998582261,0.8977916666666667,2.394033082999954,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D512_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6701388888888887,0.6684568124100073,3809.0,4.0,0.7957916666666667,0.8977916666666667,0.7952986111111111,0.8976145833333333,0.7955430555555555,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9954861111111112,0.8756944444444444,0.9954861111111112,0.8775173611111111,0.99609375,0.8747418981481482
1500.0,0.618,0.6715277777777776,0.6709722222222221,7.292645897253333,0.1118744665185446,0.8947916666666667,2.3675180840000394,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D512_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6715277777777776,0.670069248598327,3561.0,4.0,0.797125,0.8947916666666667,0.7980590277777777,0.8947986111111111,0.7936689930555555,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9958333333333332,0.8715277777777778,0.9958333333333332,0.8717303240740739,0.9956886574074072,0.8740298032407408
1500.0,0.6405,0.6701388888888887,0.6745138888888887,8.434178339935464,0.067726927653062,0.93625,2.318810708000001,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D512_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6701388888888887,0.6684520532209016,2892.0,4.0,0.8280833333333333,0.93625,0.8274409722222223,0.9362083333333332,0.8274488194444445,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9972222222222222,0.8767361111111112,0.9972222222222222,0.8785011574074073,0.9975694444444444,0.8759464699074073
1500.0,0.6411083333333333,0.6715277777777776,0.6730555555555553,8.070939452747492,0.0557625393064629,0.9305,2.467088375000003,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D512_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6715277777777776,0.6699135898872282,2732.0,4.0,0.827375,0.9305,0.8281631944444445,0.930392361111111,0.8231340972222221,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9975694444444444,0.8739583333333333,0.9975694444444444,0.8741898148148147,0.9975983796296296,0.8756753472222223
1500.0,0.6439833333333332,0.6701388888888887,0.6742361111111109,7.0512111960280155,0.073258513370791,0.9413333333333334,2.4518355829999336,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D512_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6701388888888887,0.6687286466496831,2751.0,4.0,0.8325833333333333,0.9413333333333334,0.8319618055555555,0.9411597222222224,0.8315742361111113,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.996875,0.8763888888888889,0.996875,0.878125,0.9971643518518516,0.8756099537037036
1500.0,0.6419916666666666,0.6715277777777776,0.6746527777777777,7.483992191645281,0.0461179338880133,0.932125,2.426333750000026,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D512_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6715277777777776,0.6700309793394486,2578.0,4.0,0.8285833333333333,0.932125,0.82925,0.9322430555555556,0.8246289583333333,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9982638888888888,0.8756944444444444,0.9982638888888888,0.8758391203703701,0.9983796296296296,0.8764027777777778
1500.0,0.6545916666666666,0.6701388888888887,0.6752777777777776,7.368339679783069,0.0370421206092977,0.9601666666666666,2.39303458400002,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D512_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6701388888888887,0.6686652209529321,1930.0,4.0,0.8469583333333334,0.9601666666666666,0.8463680555555556,0.960392361111111,0.847338611111111,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9986111111111112,0.8777777777777778,0.9986111111111112,0.8796296296296295,0.9986400462962962,0.8768509837962963
1500.0,0.5850166666666666,0.6715277777777776,0.6671527777777777,6.92198735537715,0.140509339311979,0.8459583333333334,4.605167374999951,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D512_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6715277777777776,0.6701433803067022,14616.0,4.0,0.754375,0.8459583333333334,0.755263888888889,0.8460590277777776,0.7532037152777779,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.990625,0.8666666666666667,0.990625,0.8671296296296295,0.9905092592592594,0.8697173032407407
1500.0,0.5875666666666666,0.6701388888888887,0.6718055555555554,8.050699288965385,0.1280510175629566,0.853,4.698446458000035,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D512_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6701388888888887,0.6685287490310956,14968.0,4.0,0.7585,0.853,0.7577708333333333,0.8524513888888888,0.7582276041666667,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9916666666666668,0.8729166666666667,0.9916666666666668,0.8752314814814814,0.9918692129629628,0.8713376736111113
1500.0,0.6119749999999999,0.6715277777777776,0.671597222222222,6.990084382094491,0.0967568335836316,0.887,4.060310833000017,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D512_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6715277777777776,0.6701297609013587,10090.0,4.0,0.7895416666666667,0.887,0.790392361111111,0.8869513888888888,0.7870948263888888,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9961805555555556,0.8722222222222222,0.9961805555555556,0.872511574074074,0.99609375,0.8743969907407407
1500.0,0.6294166666666666,0.6701388888888887,0.6745138888888887,7.920570009217784,0.0691866940551518,0.9191666666666668,3.905115791999947,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D512_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6701388888888887,0.6685547748870452,8776.0,4.0,0.8135833333333333,0.9191666666666668,0.8132291666666667,0.9190451388888888,0.8132599999999999,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9972222222222222,0.8767361111111112,0.9972222222222222,0.8785011574074073,0.9975694444444444,0.8759464699074073
1500.0,0.6282249999999999,0.6715277777777776,0.671597222222222,6.101460380121628,0.0897583222859492,0.9115833333333332,3.9753614999999622,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D512_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6715277777777776,0.6703074857017532,8217.0,4.0,0.8107083333333334,0.9115833333333332,0.8115590277777777,0.9114895833333332,0.8074376388888889,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9961805555555556,0.8722222222222222,0.9961805555555556,0.872511574074074,0.99609375,0.8743969907407407
1500.0,0.6437666666666666,0.6701388888888887,0.6745138888888887,7.235327840103699,0.064318272005727,0.941375,3.791616666999971,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D512_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6701388888888887,0.668691823320868,6604.0,4.0,0.832375,0.941375,0.8317152777777777,0.941326388888889,0.8316810763888889,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9972222222222222,0.8767361111111112,0.9972222222222222,0.8785011574074073,0.9975694444444444,0.8759464699074073
1500.0,0.6330416666666666,0.6715277777777776,0.6730555555555553,6.613809234811515,0.0603496167314211,0.920625,3.83359254100003,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D512_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6715277777777776,0.6702050159308153,6986.0,4.0,0.8173333333333334,0.920625,0.8180381944444444,0.920375,0.8147148263888888,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9975694444444444,0.8739583333333333,0.9975694444444444,0.8741898148148147,0.9975983796296296,0.8756753472222223
1500.0,0.6472666666666665,0.6701388888888887,0.6749999999999998,7.111640116684856,0.0398270122644999,0.9474166666666668,3.682158791000006,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D512_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6701388888888887,0.6687165608655518,5696.0,4.0,0.8370833333333333,0.9474166666666668,0.8362951388888888,0.9475069444444444,0.8367471527777777,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9982638888888888,0.8774305555555556,0.9982638888888888,0.8792534722222223,0.9984085648148148,0.8766446759259259
1500.0,0.565225,0.6715277777777776,0.6627777777777777,6.540929923576384,0.1595756891013655,0.8142916666666666,6.98488866699995,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D512_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6715277777777776,0.6702195917930623,22260.0,4.0,0.72825,0.8142916666666666,0.7288506944444444,0.8141840277777777,0.7268763888888888,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9847222222222224,0.8611111111111112,0.9847222222222224,0.8614004629629629,0.9845775462962963,0.8647563657407409
1500.0,0.6060833333333333,0.6701388888888887,0.6720833333333333,6.911993196571475,0.1468934537517619,0.8827083333333333,6.457162000000153,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D512_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6701388888888887,0.6687564902495744,18821.0,4.0,0.7829583333333333,0.8827083333333333,0.7824791666666666,0.8821875,0.7827959375,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9885416666666668,0.8725694444444444,0.9885416666666668,0.875,0.9888888888888888,0.8690491898148148
1500.0,0.5937499999999999,0.6715277777777776,0.6697916666666666,6.085759626051889,0.1154957367308777,0.8597916666666666,6.081366958999979,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D512_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6715277777777776,0.6703106258525673,15960.0,4.0,0.765875,0.8597916666666666,0.76659375,0.859826388888889,0.7645790625,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9947916666666666,0.8701388888888889,0.9947916666666666,0.8702256944444444,0.9948206018518516,0.8732514467592593
1500.0,0.6360416666666666,0.6701388888888887,0.6724999999999999,6.405348387061396,0.112211141036608,0.9310416666666668,5.444963124999958,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D512_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6701388888888887,0.6688578192114765,12062.0,4.0,0.8225833333333333,0.9310416666666668,0.8220277777777778,0.9309583333333332,0.8230235763888889,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9934027777777776,0.8739583333333333,0.9934027777777776,0.8760706018518517,0.9938078703703704,0.8728822337962963
1500.0,0.6069999999999999,0.6715277777777776,0.6715277777777776,6.192850759974143,0.1017225361763277,0.8789583333333333,5.686490833000107,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D512_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6715277777777776,0.6702892076257828,12800.0,4.0,0.7829583333333333,0.8789583333333333,0.7836319444444444,0.87903125,0.7805387847222222,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9965277777777778,0.8722222222222222,0.9965277777777778,0.872511574074074,0.9964699074074072,0.8746825810185186
1500.0,0.6478916666666666,0.6701388888888887,0.6739583333333332,5.814875099926012,0.0805747719686005,0.948875,5.226513625000052,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D512_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6701388888888887,0.6689759138689035,9568.0,4.0,0.838,0.948875,0.8373993055555555,0.9488368055555556,0.8378418402777777,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9965277777777778,0.8760416666666667,0.9965277777777778,0.8778935185185184,0.9967881944444444,0.8753023726851852
1500.0,0.6187499999999999,0.6715277777777776,0.6715277777777776,5.6786400330692395,0.07202748448705,0.8977083333333333,5.298811832999945,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D512_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6715277777777776,0.6703920497711637,10133.0,4.0,0.7984583333333334,0.8977083333333333,0.7990763888888889,0.8976388888888889,0.7959192361111112,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9965277777777778,0.8722222222222222,0.9965277777777778,0.872511574074074,0.9964699074074072,0.8746825810185186
1500.0,0.6557749999999999,0.6701388888888887,0.6739583333333332,5.95839911652855,0.0683982571822931,0.961125,4.998470207999844,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,additive_hash_D512_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,additive_hash,512.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6701388888888887,0.668947209065583,8055.0,4.0,0.8483333333333334,0.961125,0.8479201388888888,0.961159722222222,0.8480425694444444,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9965277777777778,0.8760416666666667,0.9965277777777778,0.8778935185185184,0.9967881944444444,0.8753023726851852
1500.0,0.072375,0.05625,0.0657638888888888,2.34165919412487,0.1163312630182576,0.026875,1.6680255829999169,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,0,0.03,0.05,0.0,50.0,8.0,0,0.05625,0.055781668161175,35.0,4.0,0.0773333333333333,0.026875,0.0768020833333333,0.0268090277777777,0.0768873611111111,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0027777777777777,0.0638888888888888,0.0027777777777777,0.0644965277777777,0.0026041666666666,0.0591585648148148
1500.0,0.0754833333333333,0.0597222222222222,0.0646527777777777,2.171370172231856,0.1328809838137084,0.0327916666666666,1.6762052500000664,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,0,0.03,0.05,0.0,50.0,8.0,0,0.0597222222222222,0.0592879481877758,37.0,4.0,0.0817083333333333,0.0327916666666666,0.0813402777777777,0.0328055555555555,0.0817192013888889,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0065972222222222,0.0638888888888888,0.0065972222222222,0.0638888888888888,0.00625,0.0619858217592592
1500.0,0.0632416666666666,0.05625,0.0656944444444444,2.50261512936094,0.0896392327259255,0.014,1.6711970419999034,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,0,0.06,0.08,0.0,70.0,10.0,0,0.05625,0.0557494769741278,33.0,4.0,0.065625,0.014,0.0651319444444444,0.0137777777777777,0.0660504166666666,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0013888888888888,0.0635416666666666,0.0013888888888888,0.0641203703703703,0.0013599537037037,0.0581822916666666
1500.0,0.064425,0.0597222222222222,0.0609722222222222,2.4973279003927655,0.0824647123196404,0.0151666666666666,1.6752687499999863,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,0,0.06,0.08,0.0,70.0,10.0,0,0.0597222222222222,0.0592227566421436,36.0,4.0,0.067125,0.0151666666666666,0.06671875,0.0152013888888888,0.06717125,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0024305555555555,0.059375,0.0024305555555555,0.0592592592592592,0.0022569444444444,0.0585824652777777
1500.0,0.060175,0.05625,0.0654166666666666,2.4573245248276723,0.0767105408988425,0.00975,1.8249335000000428,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,0,0.1,0.1,0.001,70.0,10.0,0,0.05625,0.0557585350950344,32.0,4.0,0.0617083333333333,0.00975,0.0611597222222222,0.0094930555555555,0.0624782638888888,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0010416666666666,0.0631944444444444,0.0010416666666666,0.0637442129629629,0.0009837962962962,0.0578674768518518
1500.0,0.062375,0.0597222222222222,0.0597916666666666,2.785494898564328,0.0476922407618575,0.0110416666666666,1.8273505829999976,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,0,0.1,0.1,0.001,70.0,10.0,0,0.0597222222222222,0.0591651232425093,35.0,4.0,0.06425,0.0110416666666666,0.0639201388888889,0.0110381944444444,0.0637814236111111,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0013888888888888,0.0579861111111111,0.0013888888888888,0.0578703703703703,0.0012442129629629,0.0577013888888888
1500.0,0.0590666666666666,0.05625,0.0654861111111111,2.4842773497791586,0.059176135215176,0.0082083333333333,1.814514457999849,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,0,0.16,0.1,0.003,100.0,12.0,0,0.05625,0.0557531445300441,33.0,4.0,0.0602916666666666,0.0082083333333333,0.0596979166666666,0.0080312499999999,0.0612509027777777,0.0,0.053125,0.0,0.0539351851851851,0.0,0.0580069444444444,0.0006944444444444,0.0631944444444444,0.0006944444444444,0.0637442129629629,0.0007523148148148,0.0576903935185185
1500.0,0.0611166666666666,0.0597222222222222,0.0597916666666666,2.7877639214419543,0.0343102618723119,0.0092083333333333,1.8261580410000988,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,0,0.16,0.1,0.003,100.0,12.0,0,0.0597222222222222,0.0591646694379338,35.0,4.0,0.062625,0.0092083333333333,0.0623541666666666,0.0091909722222222,0.062250625,0.0,0.0579861111111111,0.0,0.0576967592592592,0.0,0.0569855324074074,0.0013888888888888,0.0579861111111111,0.0013888888888888,0.0578703703703703,0.0012442129629629,0.0577013888888888
1500.0,0.5998416666666666,0.6715277777777776,0.6657638888888887,6.326484983978148,0.1718607449581766,0.8674583333333333,2.5472454999999172,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6715277777777776,0.6702624807809819,4506.0,4.0,0.7735,0.8674583333333333,0.774607638888889,0.8675694444444444,0.7710924652777777,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9888888888888888,0.8649305555555555,0.9888888888888888,0.8654803240740739,0.9887731481481482,0.8682633101851852
1500.0,0.6183166666666667,0.6701388888888887,0.6724999999999999,7.048097291585588,0.1225643975656212,0.9019583333333332,2.491826542000126,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,1,0.03,0.05,0.0,50.0,8.0,0,0.6701388888888887,0.6687292694305716,3827.0,4.0,0.7990416666666667,0.9019583333333332,0.7985034722222222,0.9018159722222222,0.7989935069444444,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9934027777777776,0.8739583333333333,0.9934027777777776,0.8760706018518517,0.9938078703703704,0.8728822337962963
1500.0,0.6199666666666667,0.6715277777777776,0.6690277777777776,6.040674841462003,0.1510322184503753,0.8982916666666667,2.478251583000201,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6715277777777776,0.6703196428094852,3750.0,4.0,0.7997916666666667,0.8982916666666667,0.800607638888889,0.8983645833333334,0.7965859027777779,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9934027777777776,0.8690972222222222,0.9934027777777776,0.8693865740740742,0.9933159722222222,0.8720358796296296
1500.0,0.6403500000000001,0.6701388888888887,0.6736111111111109,5.798163650362075,0.1090321327920631,0.9372083333333332,2.4053894999999557,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,1,0.06,0.08,0.0,70.0,10.0,0,0.6701388888888887,0.6689792561588163,2923.0,4.0,0.828125,0.9372083333333332,0.82746875,0.9370208333333332,0.8280704166666668,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9947916666666666,0.8753472222222223,0.9947916666666666,0.8771412037037036,0.9953125,0.8741197916666668
1500.0,0.6301916666666666,0.6715277777777776,0.6576388888888888,4.978944579501036,0.1978807961341556,0.91425,2.6169857909999337,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6715277777777776,0.6705319888618774,3350.0,4.0,0.8132083333333333,0.91425,0.81421875,0.9138819444444444,0.8094665625,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9774305555555556,0.8545138888888889,0.9774305555555556,0.854716435185185,0.9772280092592592,0.8589212962962964
1500.0,0.6450416666666666,0.6701388888888887,0.6720833333333333,4.247708740471928,0.1408568991844422,0.944375,2.520082541999954,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,1,0.1,0.1,0.001,70.0,10.0,0,0.6701388888888887,0.6692893471407944,2543.0,4.0,0.83425,0.944375,0.833625,0.944298611111111,0.8340919791666666,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9920138888888888,0.8732638888888888,0.9920138888888888,0.8754629629629629,0.9924189814814814,0.8717754629629629
1500.0,0.6310666666666666,0.6715277777777776,0.6709722222222221,5.127229662353137,0.06457066619731,0.9175833333333332,2.579497083999968,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6715277777777776,0.6705023318453069,3152.0,4.0,0.81475,0.9175833333333332,0.8154097222222222,0.9173090277777776,0.8121760069444445,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9958333333333332,0.8715277777777778,0.9958333333333332,0.8717303240740739,0.9956886574074072,0.8740298032407408
1500.0,0.6542416666666666,0.6701388888888887,0.6745138888888887,5.009323389623577,0.087426945289737,0.959625,2.487926457999947,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,1,0.16,0.1,0.003,100.0,12.0,0,0.6701388888888887,0.669137024210964,2124.0,4.0,0.8465,0.959625,0.8459409722222222,0.9598194444444444,0.8468684027777776,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9972222222222222,0.8767361111111112,0.9972222222222222,0.8785011574074073,0.9975694444444444,0.8759464699074073
1500.0,0.5845,0.6715277777777776,0.6629861111111109,5.358159844475181,0.1972199515878203,0.8445833333333334,5.965302917000145,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6715277777777776,0.6704561458088826,15313.0,4.0,0.7535833333333334,0.8445833333333334,0.7546388888888889,0.8447152777777777,0.7521271527777778,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9854166666666668,0.8614583333333333,0.9854166666666668,0.8619791666666666,0.9855324074074074,0.8655188078703702
1500.0,0.5950916666666666,0.6701388888888887,0.6707638888888888,6.477495008612642,0.1673772670611975,0.8662083333333334,5.824306834000026,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,2,0.03,0.05,0.0,50.0,8.0,0,0.6701388888888887,0.6688433898871662,14555.0,4.0,0.7686666666666667,0.8662083333333334,0.7679479166666666,0.8657395833333333,0.7691396875000001,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9881944444444444,0.8711805555555555,0.9881944444444444,0.8734664351851851,0.9886284722222224,0.8687320601851853
1500.0,0.6132,0.6715277777777776,0.6682638888888888,5.184654730704548,0.1610919698305978,0.8885833333333333,5.091152625000177,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6715277777777776,0.6704908468316367,10901.0,4.0,0.7910833333333334,0.8885833333333333,0.792111111111111,0.8885868055555557,0.7884694097222221,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9920138888888888,0.8680555555555556,0.9920138888888888,0.8684027777777777,0.9920717592592594,0.8710083912037037
1500.0,0.6318416666666665,0.6701388888888887,0.6736111111111109,5.330809417211484,0.1289521368065923,0.9249583333333332,4.605421417000116,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,2,0.06,0.08,0.0,70.0,10.0,0,0.6701388888888887,0.6690727270054464,8559.0,4.0,0.8171666666666667,0.9249583333333332,0.816642361111111,0.9247743055555556,0.8178929513888888,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9947916666666666,0.8753472222222223,0.9947916666666666,0.8771412037037036,0.9953125,0.8741197916666668
1500.0,0.6208999999999999,0.6715277777777776,0.6655555555555555,4.431283460728415,0.1628222209908252,0.899875,4.935503457999857,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6715277777777776,0.6706415210856319,9231.0,4.0,0.8010416666666667,0.899875,0.8019444444444443,0.8999826388888889,0.7979196180555554,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9881944444444444,0.8645833333333334,0.9881944444444444,0.865162037037037,0.98828125,0.8678611111111111
1500.0,0.6375249999999999,0.6701388888888887,0.672361111111111,4.1429000576589345,0.1410217115049745,0.9325833333333332,4.613499374999947,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,2,0.1,0.1,0.001,70.0,10.0,0,0.6701388888888887,0.669310308877357,7848.0,4.0,0.824375,0.9325833333333332,0.8236770833333333,0.9324444444444444,0.8242897916666667,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9923611111111112,0.8736111111111111,0.9923611111111112,0.8758391203703704,0.992824074074074,0.8721119791666666
1500.0,0.6315583333333332,0.6715277777777776,0.6697916666666666,4.64180571717963,0.1504038511780208,0.917,4.5250627919999715,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6715277777777776,0.6705994166343416,7445.0,4.0,0.815125,0.917,0.8158472222222222,0.9169097222222222,0.8119038194444445,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9930555555555556,0.8697916666666666,0.9930555555555556,0.8699942129629629,0.9929108796296297,0.8717798032407406
1500.0,0.6516916666666667,0.6701388888888887,0.6734722222222221,4.404244993601619,0.1330713041511427,0.954875,4.081185624999989,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,2,0.16,0.1,0.003,100.0,12.0,0,0.6701388888888887,0.6692580398901684,5286.0,4.0,0.843,0.954875,0.8423368055555555,0.954875,0.8428273611111111,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.99375,0.875,0.99375,0.8769097222222222,0.9943287037037036,0.8733495370370371
1500.0,0.5650166666666666,0.6715277777777776,0.6577777777777777,4.955563677207645,0.2152948337141856,0.8130416666666667,9.9549864170001,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6715277777777776,0.6705366650423361,23610.0,4.0,0.7277916666666666,0.8130416666666667,0.7284201388888888,0.8128159722222223,0.7258025694444444,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9784722222222222,0.8548611111111111,0.9784722222222222,0.8550347222222222,0.9782407407407406,0.8594354745370371
1500.0,0.6014749999999999,0.6701388888888887,0.6684722222222221,5.198044584565875,0.1909431127571278,0.8765833333333334,9.046223041999838,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,3,0.03,0.05,0.0,50.0,8.0,0,0.6701388888888887,0.6690992799719756,20126.0,4.0,0.777125,0.8765833333333334,0.7767256944444445,0.876,0.7776313888888889,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9840277777777776,0.8680555555555556,0.9840277777777776,0.8707465277777777,0.9841724537037037,0.8651186342592592
1500.0,0.5896916666666666,0.6715277777777776,0.6627083333333332,4.283028690962328,0.1800166262432763,0.853625,8.48913941700016,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6715277777777776,0.6706711720395852,17752.0,4.0,0.7605833333333333,0.853625,0.761517361111111,0.853704861111111,0.7595136805555556,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9850694444444444,0.8611111111111112,0.9850694444444444,0.8615740740740739,0.98515625,0.8652025462962961
1500.0,0.6332583333333333,0.6701388888888887,0.6705555555555555,4.104709785451957,0.1714303406411484,0.92725,7.220036332999825,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,3,0.06,0.08,0.0,70.0,10.0,0,0.6701388888888887,0.6693179469317984,13109.0,4.0,0.8190416666666667,0.92725,0.8186458333333333,0.92715625,0.81985875,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9892361111111112,0.8711805555555555,0.9892361111111112,0.8736111111111111,0.9893518518518516,0.8692922453703704
1500.0,0.6054999999999999,0.6715277777777776,0.6564583333333333,3.6845260828154967,0.2172922036405148,0.8772916666666667,8.062657082999976,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6715277777777776,0.6707908725612145,15614.0,4.0,0.781125,0.8772916666666667,0.7818854166666667,0.8773645833333333,0.7791297916666666,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9763888888888888,0.853125,0.9763888888888888,0.853443287037037,0.9760995370370372,0.8579592013888889
1500.0,0.6418333333333334,0.6701388888888887,0.6706944444444443,3.4445561750701836,0.1705294841698117,0.9397916666666668,6.849048207999886,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,3,0.1,0.1,0.001,70.0,10.0,0,0.6701388888888887,0.6694499776538747,10971.0,4.0,0.830125,0.9397916666666668,0.8295347222222221,0.9396840277777778,0.8302569444444443,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9885416666666668,0.8711805555555555,0.9885416666666668,0.8736111111111111,0.9887152777777778,0.8688078703703704
1500.0,0.6022,0.6715277777777776,0.660486111111111,3.9733500904183607,0.1898981949640861,0.870875,7.665473625000004,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6715277777777776,0.670733107759694,14207.0,4.0,0.7765416666666667,0.870875,0.7771631944444444,0.87103125,0.773942013888889,1.0,0.8732638888888888,1.0,0.8756076388888889,1.0,0.879134837962963,0.9822916666666668,0.8583333333333333,0.9822916666666668,0.8589699074074073,0.9822048611111112,0.8630298032407406
1500.0,0.64875,0.6701388888888887,0.6683333333333332,3.639521515013594,0.1771231798838731,0.9514583333333332,6.564317792000111,ok,,grid,grid_4x4,16,memory_moderate,extra_dim_tune,pairwise_hash_D512_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,linear,pairwise_hash,512.0,3,0.16,0.1,0.003,100.0,12.0,0,0.6701388888888887,0.669410984585886,10109.0,4.0,0.839375,0.9514583333333332,0.8389583333333334,0.9512465277777776,0.8397941666666666,1.0,0.8732638888888888,1.0,0.8731481481481482,1.0,0.8776565393518518,0.9847222222222224,0.8680555555555556,0.9847222222222224,0.8707465277777777,0.9849826388888888,0.8657332175925926
1500.0,0.12125833333333333,0.057291666666666664,0.07902777777777778,5.9920655859703595,0.36097031408290087,0.10766666666666666,1.370443833,ok,,path,path_n16,16,memory_moderate,tabular_tune,sampled_tabular_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,0,0.03,0.05,0.0,50.0,8.0,0,0.057291666666666664,0.056093253549472595,364.0,68.0,0.142375,0.10766666666666666,0.1423125,0.107625,0.14354375,0.0,0.05416666666666667,0.0,0.05555555555555555,0.0,0.05802951388888889,0.02847222222222222,0.08229166666666667,0.02847222222222222,0.08454861111111112,0.027604166666666666,0.07970138888888889
1500.0,0.11685833333333334,0.05798611111111111,0.07236111111111111,5.712958401323486,0.34730282438923843,0.098625,1.352716209,ok,,path,path_n16,16,memory_moderate,tabular_tune,sampled_tabular_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,0,0.03,0.05,0.0,50.0,8.0,0,0.05798611111111111,0.056843519430846416,365.0,68.0,0.13625,0.098625,0.13641666666666666,0.0985625,0.13607750000000002,0.0,0.05625,0.0,0.0546875,0.0,0.05689583333333334,0.02013888888888889,0.07430555555555556,0.02013888888888889,0.0734375,0.020833333333333332,0.07398611111111111
1500.0,0.09528333333333334,0.057291666666666664,0.06909722222222223,5.948163597472429,0.27053551203406734,0.06566666666666666,1.3405171250000003,ok,,path,path_n16,16,memory_moderate,tabular_tune,sampled_tabular_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,0,0.06,0.08,0.0,70.0,10.0,0,0.057291666666666664,0.05610203394717218,347.0,68.0,0.108,0.06566666666666666,0.10795833333333334,0.06541666666666666,0.10871854166666668,0.0,0.05416666666666667,0.0,0.05555555555555555,0.0,0.05802951388888889,0.010416666666666666,0.06875,0.010416666666666666,0.07135416666666666,0.009722222222222222,0.06504340277777779
1500.0,0.09030833333333334,0.05798611111111111,0.0645138888888889,5.580854932388427,0.26682269402805214,0.056791666666666664,1.3520073329999995,ok,,path,path_n16,16,memory_moderate,tabular_tune,sampled_tabular_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,0,0.06,0.08,0.0,70.0,10.0,0,0.05798611111111111,0.05686994012463343,341.0,68.0,0.10133333333333333,0.056791666666666664,0.10108333333333333,0.0565625,0.101345,0.0,0.05625,0.0,0.0546875,0.0,0.05689583333333334,0.007291666666666667,0.06388888888888888,0.007291666666666667,0.06336805555555555,0.007465277777777778,0.063015625
1500.0,0.08214166666666667,0.057291666666666664,0.06597222222222222,5.760913109280046,0.2510698377909224,0.04595833333333333,1.4984764999999998,ok,,path,path_n16,16,memory_moderate,tabular_tune,sampled_tabular_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,0,0.1,0.1,0.001,70.0,10.0,0,0.057291666666666664,0.05613948404481066,334.0,68.0,0.09091666666666667,0.04595833333333333,0.09064583333333333,0.045875,0.09248708333333333,0.0,0.05416666666666667,0.0,0.05555555555555555,0.0,0.05802951388888889,0.003472222222222222,0.0642361111111111,0.003472222222222222,0.06631944444444444,0.003472222222222222,0.05989930555555556
1500.0,0.08080000000000001,0.05798611111111111,0.06270833333333334,5.4985579565480895,0.253438036466203,0.04058333333333333,1.497373917,ok,,path,path_n16,16,memory_moderate,tabular_tune,sampled_tabular_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,0,0.1,0.1,0.001,70.0,10.0,0,0.05798611111111111,0.0568863995198015,332.0,68.0,0.08858333333333333,0.04058333333333333,0.08860416666666666,0.04039583333333333,0.08805145833333333,0.0,0.05625,0.0,0.0546875,0.0,0.05689583333333334,0.004166666666666667,0.06145833333333333,0.004166666666666667,0.0609375,0.003993055555555555,0.06018576388888888
1500.0,0.075325,0.057291666666666664,0.06541666666666666,5.281082139505176,0.22614402380812337,0.035458333333333335,1.4871823329999998,ok,,path,path_n16,16,memory_moderate,tabular_tune,sampled_tabular_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,0,0.16,0.1,0.003,100.0,12.0,0,0.057291666666666664,0.05623545023876563,317.0,68.0,0.082,0.035458333333333335,0.08160416666666667,0.035666666666666666,0.08400625,0.0,0.05416666666666667,0.0,0.05555555555555555,0.0,0.05802951388888889,0.002777777777777778,0.06354166666666666,0.002777777777777778,0.065625,0.002777777777777778,0.05931597222222223
1500.0,0.07280833333333334,0.05798611111111111,0.061875,4.986005688858679,0.23569113432787298,0.028875,1.4918440840000002,ok,,path,path_n16,16,memory_moderate,tabular_tune,sampled_tabular_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,0,0.16,0.1,0.003,100.0,12.0,0,0.05798611111111111,0.05698890997333938,289.0,68.0,0.07825,0.028875,0.07829166666666666,0.028666666666666667,0.078311875,0.0,0.05625,0.0,0.0546875,0.0,0.05689583333333334,0.003125,0.06041666666666667,0.003125,0.059895833333333336,0.002951388888888889,0.05931076388888889
1500.0,0.23301666666666665,0.057291666666666664,0.22791666666666666,8.316897828718023,0.5674804754227845,0.288875,1.4896879590000012,ok,,path,path_n16,16,memory_moderate,tabular_tune,sampled_tabular_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,1,0.03,0.05,0.0,50.0,8.0,0,0.057291666666666664,0.05562828710092306,4176.0,68.0,0.29058333333333336,0.288875,0.2893541666666667,0.290625,0.29432604166666665,0.0,0.05416666666666667,0.0,0.05555555555555555,0.0,0.05802951388888889,0.2701388888888889,0.28055555555555556,0.2701388888888889,0.28072916666666664,0.27413194444444444,0.28138541666666667
1500.0,0.23215833333333333,0.05798611111111111,0.21375000000000005,8.171634755575889,0.5801633007325397,0.2804583333333333,1.4773940829999983,ok,,path,path_n16,16,memory_moderate,tabular_tune,sampled_tabular_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,1,0.03,0.05,0.0,50.0,8.0,0,0.05798611111111111,0.056351784159995935,4103.0,68.0,0.2879583333333333,0.2804583333333333,0.28689583333333335,0.28172916666666664,0.28718645833333334,0.0,0.05625,0.0,0.0546875,0.0,0.05689583333333334,0.2611111111111111,0.26458333333333334,0.2611111111111111,0.2625,0.2604166666666667,0.2705381944444445
1500.0,0.24238333333333337,0.13090277777777778,0.2659722222222222,11.555899766815196,0.550236164622427,0.2976666666666667,1.4986980840000026,ok,,path,path_n16,16,memory_moderate,tabular_tune,sampled_tabular_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,1,0.06,0.08,0.0,70.0,10.0,0,0.13090277777777778,0.12859159782441473,4041.0,68.0,0.30175,0.2976666666666667,0.2990833333333333,0.30191666666666667,0.3037008333333333,0.08854166666666667,0.14583333333333334,0.08854166666666667,0.1328125,0.11857638888888888,0.15378993055555554,0.3246527777777778,0.3298611111111111,0.3246527777777778,0.325,0.3355902777777778,0.33142881944444447
1500.0,0.229775,0.12319444444444447,0.23777777777777775,10.898709289119283,0.5053711682855684,0.27445833333333336,1.478038583,ok,,path,path_n16,16,memory_moderate,tabular_tune,sampled_tabular_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,1,0.06,0.08,0.0,70.0,10.0,0,0.12319444444444447,0.12101470258662061,3827.0,68.0,0.284375,0.27445833333333336,0.28222916666666664,0.27770833333333333,0.28367624999999996,0.11666666666666667,0.14479166666666668,0.11666666666666667,0.14270833333333333,0.11857638888888888,0.15301041666666665,0.30069444444444443,0.2972222222222222,0.30069444444444443,0.29184027777777777,0.3038194444444444,0.30562500000000004
1500.0,0.24619999999999997,0.31,0.2873611111111112,13.255263134406682,0.4799912163780279,0.30275,1.6282467500000024,ok,,path,path_n16,16,memory_moderate,tabular_tune,sampled_tabular_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,1,0.1,0.1,0.001,70.0,10.0,0,0.31,0.3073489473731187,3864.0,68.0,0.30666666666666664,0.30275,0.30304166666666665,0.30816666666666664,0.3087154166666667,0.38055555555555554,0.3854166666666667,0.38055555555555554,0.37569444444444444,0.39774305555555556,0.38380034722222217,0.36875,0.3611111111111111,0.36875,0.35711805555555554,0.3765625,0.36506770833333335
1500.0,0.23190833333333333,0.30659722222222224,0.29374999999999996,13.12461149804458,0.4850739837329649,0.2765,1.6322007910000025,ok,,path,path_n16,16,memory_moderate,tabular_tune,sampled_tabular_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,1,0.1,0.1,0.001,70.0,10.0,0,0.30659722222222224,0.3039722999226133,3478.0,68.0,0.28704166666666664,0.2765,0.2831875,0.28258333333333335,0.28756562500000005,0.3697916666666667,0.38090277777777776,0.3697916666666667,0.3697916666666667,0.39947916666666666,0.38369965277777773,0.3680555555555556,0.3663194444444444,0.3680555555555556,0.35833333333333334,0.3779513888888889,0.36666319444444445
1500.0,0.23022499999999999,0.32680555555555557,0.2884722222222222,12.57416514249926,0.41775670350623056,0.27658333333333335,1.6398119579999992,ok,,path,path_n16,16,memory_moderate,tabular_tune,sampled_tabular_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,1,0.16,0.1,0.003,100.0,12.0,0,0.32680555555555557,0.3242907225270557,3520.0,68.0,0.285375,0.27658333333333335,0.2813541666666667,0.2836666666666667,0.28839354166666664,0.3972222222222222,0.40520833333333334,0.3972222222222222,0.3972222222222222,0.4284722222222222,0.4087118055555556,0.3527777777777778,0.3590277777777778,0.3527777777777778,0.3532986111111111,0.36736111111111114,0.3581440972222222
1500.0,0.23658333333333334,0.2615277777777778,0.2660416666666667,12.763540800129135,0.4120864211338815,0.28479166666666667,1.6332100830000016,ok,,path,path_n16,16,memory_moderate,tabular_tune,sampled_tabular_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,1,0.16,0.1,0.003,100.0,12.0,0,0.2615277777777778,0.25897506961775196,3394.0,68.0,0.29333333333333333,0.28479166666666667,0.2894375,0.2902708333333333,0.29385625,0.29305555555555557,0.3194444444444444,0.29305555555555557,0.30190972222222223,0.32430555555555557,0.32140625,0.33819444444444446,0.3326388888888889,0.33819444444444446,0.3237847222222222,0.34965277777777776,0.3420208333333334
1500.0,0.233,0.057291666666666664,0.17444444444444443,5.700492674662328,0.5349919514732033,0.290625,1.600157834000001,ok,,path,path_n16,16,memory_moderate,tabular_tune,sampled_tabular_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,2,0.03,0.05,0.0,50.0,8.0,0,0.057291666666666664,0.0561515681317342,12497.0,68.0,0.29079166666666667,0.290625,0.2908125,0.29052083333333334,0.2943847916666667,0.0,0.05416666666666667,0.0,0.05555555555555555,0.0,0.05802951388888889,0.1920138888888889,0.21145833333333333,0.1920138888888889,0.2140625,0.19253472222222223,0.21400000000000002
1500.0,0.24306666666666668,0.05798611111111111,0.17368055555555553,5.614963032002722,0.545063864608069,0.3025833333333333,1.579408291,ok,,path,path_n16,16,memory_moderate,tabular_tune,sampled_tabular_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,2,0.03,0.05,0.0,50.0,8.0,0,0.05798611111111111,0.05686311850471057,13002.0,68.0,0.3032916666666667,0.3025833333333333,0.3030833333333333,0.3032708333333333,0.3048489583333333,0.0,0.05625,0.0,0.0546875,0.0,0.05689583333333334,0.19583333333333333,0.21145833333333333,0.19583333333333333,0.21128472222222222,0.19305555555555556,0.21534027777777773
1500.0,0.206975,0.057291666666666664,0.2013888888888889,8.517910321042384,0.5480233806238355,0.24929166666666666,1.5802522920000008,ok,,path,path_n16,16,memory_moderate,tabular_tune,sampled_tabular_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,2,0.06,0.08,0.0,70.0,10.0,0,0.057291666666666664,0.05558808460245819,10724.0,68.0,0.256625,0.24929166666666666,0.256,0.2503958333333333,0.261103125,0.0,0.05416666666666667,0.0,0.05555555555555555,0.0,0.05802951388888889,0.22395833333333334,0.24479166666666666,0.22395833333333334,0.24496527777777777,0.22795138888888888,0.24394791666666668
1500.0,0.2142833333333333,0.05798611111111111,0.20159722222222218,8.410519657052856,0.5571661994830217,0.253375,1.5757604589999978,ok,,path,path_n16,16,memory_moderate,tabular_tune,sampled_tabular_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,2,0.06,0.08,0.0,70.0,10.0,0,0.05798611111111111,0.05630400717970054,10977.0,68.0,0.26466666666666666,0.253375,0.2640416666666667,0.25435416666666666,0.2645585416666667,0.0,0.05625,0.0,0.0546875,0.0,0.05689583333333334,0.24027777777777778,0.2482638888888889,0.24027777777777778,0.2467013888888889,0.2388888888888889,0.2529045138888889
1500.0,0.21563333333333332,0.057291666666666664,0.21958333333333332,10.575133696738305,0.4753387343287419,0.25745833333333334,1.7323035410000038,ok,,path,path_n16,16,memory_moderate,tabular_tune,sampled_tabular_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,2,0.1,0.1,0.001,70.0,10.0,0,0.057291666666666664,0.055176639927319006,10958.0,68.0,0.267,0.25745833333333334,0.26514583333333336,0.26016666666666666,0.2692445833333333,0.0,0.05416666666666667,0.0,0.05555555555555555,0.0,0.05802951388888889,0.25277777777777777,0.26875,0.25277777777777777,0.2671875,0.2590277777777778,0.2683315972222223
1500.0,0.20521666666666669,0.0654861111111111,0.20527777777777778,9.897788796638151,0.5086962434234067,0.23641666666666666,1.724650582999999,ok,,path,path_n16,16,memory_moderate,tabular_tune,sampled_tabular_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,2,0.1,0.1,0.001,70.0,10.0,0,0.0654861111111111,0.06350655335178347,10243.0,68.0,0.2522083333333333,0.23641666666666666,0.2514375,0.23783333333333334,0.250994375,0.011111111111111112,0.06597222222222222,0.011111111111111112,0.06388888888888888,0.010069444444444445,0.06531076388888889,0.24270833333333333,0.25243055555555555,0.24270833333333333,0.2498263888888889,0.2423611111111111,0.2555538194444445
1500.0,0.20515000000000003,0.1347916666666667,0.2288888888888889,10.27215284269028,0.43983187743570756,0.24133333333333334,1.7287121669999976,ok,,path,path_n16,16,memory_moderate,tabular_tune,sampled_tabular_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,2,0.16,0.1,0.003,100.0,12.0,0,0.1347916666666667,0.13273723609812865,10337.0,68.0,0.2532916666666667,0.24133333333333334,0.2523125,0.24302083333333332,0.25517104166666665,0.09166666666666666,0.15034722222222222,0.09166666666666666,0.13090277777777778,0.12222222222222222,0.15685590277777775,0.25833333333333336,0.2798611111111111,0.25833333333333336,0.2769097222222222,0.2664930555555556,0.27527083333333335
1500.0,0.19794999999999996,0.12451388888888891,0.21201388888888886,10.473856443868781,0.49471992017938904,0.223375,1.7234376250000025,ok,,path,path_n16,16,memory_moderate,tabular_tune,sampled_tabular_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,2,0.16,0.1,0.003,100.0,12.0,0,0.12451388888888891,0.12241911760011516,9555.0,68.0,0.24229166666666666,0.223375,0.24054166666666665,0.22741666666666666,0.24218125000000001,0.06145833333333333,0.13506944444444444,0.06145833333333333,0.11232638888888889,0.09131944444444444,0.13085590277777778,0.2420138888888889,0.259375,0.2420138888888889,0.25190972222222224,0.2529513888888889,0.2637829861111111
1500.0,0.24994166666666667,0.057291666666666664,0.16909722222222223,4.482940628271908,0.525346726400083,0.31654166666666667,1.668520167000004,ok,,path,path_n16,16,memory_moderate,tabular_tune,sampled_tabular_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,3,0.03,0.05,0.0,50.0,8.0,0,0.057291666666666664,0.056395078541012285,18638.0,68.0,0.3129166666666667,0.31654166666666667,0.31254166666666666,0.3171875,0.3163941666666667,0.0,0.05416666666666667,0.0,0.05555555555555555,0.0,0.05802951388888889,0.18055555555555555,0.20381944444444444,0.18055555555555555,0.20711805555555557,0.18038194444444444,0.20471527777777784
1500.0,0.26535000000000003,0.05798611111111111,0.15625,4.42222916936017,0.5408863580974954,0.33658333333333335,1.689702208,ok,,path,path_n16,16,memory_moderate,tabular_tune,sampled_tabular_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,3,0.03,0.05,0.0,50.0,8.0,0,0.05798611111111111,0.05710166527723908,19473.0,68.0,0.332375,0.33658333333333335,0.33258333333333334,0.33691666666666664,0.33277083333333335,0.0,0.05625,0.0,0.0546875,0.0,0.05689583333333334,0.1736111111111111,0.18958333333333333,0.1736111111111111,0.1890625,0.17065972222222223,0.19655381944444447
1500.0,0.207125,0.057291666666666664,0.1867361111111111,6.988433142767824,0.5499712496937124,0.246875,1.671156959000001,ok,,path,path_n16,16,memory_moderate,tabular_tune,sampled_tabular_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,3,0.06,0.08,0.0,70.0,10.0,0,0.057291666666666664,0.0558939800381131,15663.0,68.0,0.25616666666666665,0.246875,0.25564583333333335,0.24741666666666667,0.25882312500000004,0.0,0.05416666666666667,0.0,0.05555555555555555,0.0,0.05802951388888889,0.20868055555555556,0.22708333333333333,0.20868055555555556,0.22881944444444444,0.20989583333333334,0.2289149305555556
1500.0,0.2286583333333333,0.05798611111111111,0.15152777777777776,7.000578834604924,0.5098888421789451,0.2773333333333333,1.6721095420000012,ok,,path,path_n16,16,memory_moderate,tabular_tune,sampled_tabular_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,3,0.06,0.08,0.0,70.0,10.0,0,0.05798611111111111,0.05658599534419013,16971.0,68.0,0.2838333333333333,0.2773333333333333,0.2839375,0.27739583333333334,0.2836960416666667,0.0,0.05625,0.0,0.0546875,0.0,0.05689583333333334,0.16770833333333332,0.18368055555555557,0.16770833333333332,0.18350694444444443,0.16458333333333333,0.1914826388888889
1500.0,0.2013083333333333,0.057291666666666664,0.20625,8.483202253738483,0.5648029280499435,0.23325,1.823449625000002,ok,,path,path_n16,16,memory_moderate,tabular_tune,sampled_tabular_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,3,0.1,0.1,0.001,70.0,10.0,0,0.057291666666666664,0.05559502621591897,15129.0,68.0,0.247625,0.23325,0.246875,0.23408333333333334,0.24799208333333336,0.0,0.05416666666666667,0.0,0.05555555555555555,0.0,0.05802951388888889,0.2361111111111111,0.2520833333333333,0.2361111111111111,0.25277777777777777,0.23854166666666668,0.25236111111111115
1500.0,0.19767500000000002,0.05798611111111111,0.17555555555555558,8.543418094102025,0.5159306438889631,0.22704166666666667,1.8358099579999987,ok,,path,path_n16,16,memory_moderate,tabular_tune,sampled_tabular_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,3,0.1,0.1,0.001,70.0,10.0,0,0.05798611111111111,0.056277427492290706,14493.0,68.0,0.24279166666666666,0.22704166666666667,0.24279166666666666,0.2275,0.24248270833333332,0.0,0.05625,0.0,0.0546875,0.0,0.05689583333333334,0.19340277777777778,0.21284722222222222,0.19340277777777778,0.21163194444444444,0.19166666666666668,0.21459375
1500.0,0.190375,0.057291666666666664,0.2029861111111111,8.799517384519534,0.5209606872850884,0.21958333333333332,1.8353650419999994,ok,,path,path_n16,16,memory_moderate,tabular_tune,sampled_tabular_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,3,0.16,0.1,0.003,100.0,12.0,0,0.057291666666666664,0.05553176318976276,14438.0,68.0,0.233875,0.21958333333333332,0.23258333333333334,0.22135416666666666,0.23715583333333332,0.0,0.05416666666666667,0.0,0.05555555555555555,0.0,0.05802951388888889,0.228125,0.24722222222222223,0.228125,0.24704861111111112,0.23194444444444445,0.24716145833333336
1500.0,0.1801833333333333,0.05798611111111111,0.17145833333333332,8.80985161231066,0.45401295170253053,0.19679166666666667,1.813627542000006,ok,,path,path_n16,16,memory_moderate,tabular_tune,sampled_tabular_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,3,0.16,0.1,0.003,100.0,12.0,0,0.05798611111111111,0.05622414078864898,13252.0,68.0,0.21920833333333334,0.19679166666666667,0.21947916666666667,0.19741666666666666,0.21766979166666667,0.0,0.05625,0.0,0.0546875,0.0,0.05689583333333334,0.19652777777777777,0.209375,0.19652777777777777,0.20711805555555557,0.1970486111111111,0.2185920138888889
1500.0,0.11824166666666668,0.05625,0.07854166666666668,5.956448306331661,0.36067823230677826,0.10108333333333333,1.6441429170000035,ok,,grid,grid_4x4,16,memory_moderate,tabular_tune,sampled_tabular_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,0,0.03,0.05,0.0,50.0,8.0,0,0.05625,0.05505871033873367,472.0,68.0,0.13804166666666667,0.10108333333333333,0.13753819444444443,0.10129166666666667,0.13834947916666665,0.0,0.053125,0.0,0.053935185185185176,0.0,0.05800694444444446,0.023958333333333335,0.08090277777777778,0.023958333333333335,0.08156828703703703,0.024074074074074074,0.07683680555555557
1500.0,0.12333333333333334,0.059722222222222225,0.07305555555555555,6.0814659983061965,0.34865368702459487,0.106875,1.3377704170000015,ok,,grid,grid_4x4,16,memory_moderate,tabular_tune,sampled_tabular_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,0,0.03,0.05,0.0,50.0,8.0,0,0.059722222222222225,0.058505929022560986,467.0,68.0,0.144375,0.106875,0.14413194444444444,0.10718402777777777,0.14326347222222224,0.0,0.05798611111111111,0.0,0.05769675925925925,0.0,0.05698553240740742,0.025347222222222222,0.0763888888888889,0.025347222222222222,0.07696759259259257,0.025954861111111106,0.07795891203703705
1500.0,0.09413333333333332,0.05625,0.07166666666666668,5.9429916820237665,0.291239148187456,0.06245833333333333,1.3534219579999984,ok,,grid,grid_4x4,16,memory_moderate,tabular_tune,sampled_tabular_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,0,0.06,0.08,0.0,70.0,10.0,0,0.05625,0.05506140166359525,443.0,68.0,0.10620833333333334,0.06245833333333333,0.1057222222222222,0.06264930555555555,0.10643565972222223,0.0,0.053125,0.0,0.053935185185185176,0.0,0.05800694444444446,0.009722222222222222,0.07118055555555555,0.009722222222222222,0.07216435185185184,0.009780092592592592,0.06521209490740741
1500.0,0.09253333333333334,0.059722222222222225,0.0645138888888889,5.704190937186847,0.32638315834223863,0.0565,1.3436823750000002,ok,,grid,grid_4x4,16,memory_moderate,tabular_tune,sampled_tabular_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,0,0.06,0.08,0.0,70.0,10.0,0,0.059722222222222225,0.058581384034784856,427.0,68.0,0.1035,0.0565,0.10307291666666667,0.05678472222222221,0.10168104166666668,0.0,0.05798611111111111,0.0,0.05769675925925925,0.0,0.05698553240740742,0.007291666666666667,0.06388888888888888,0.007291666666666667,0.06388888888888888,0.007002314814814814,0.06255700231481483
1500.0,0.08096666666666667,0.05625,0.06666666666666667,5.670676072317934,0.26195586572450746,0.04120833333333333,1.5138062500000018,ok,,grid,grid_4x4,16,memory_moderate,tabular_tune,sampled_tabular_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,0,0.1,0.1,0.001,70.0,10.0,0,0.05625,0.055115864785536414,418.0,68.0,0.08879166666666667,0.04120833333333333,0.0885798611111111,0.04155555555555555,0.08902322916666666,0.0,0.053125,0.0,0.053935185185185176,0.0,0.05800694444444446,0.003472222222222222,0.06493055555555556,0.003472222222222222,0.06536458333333334,0.003501157407407407,0.059912905092592596
1500.0,0.0817,0.059722222222222225,0.06208333333333334,5.589204739662879,0.29085171647903196,0.039625,1.5041671250000022,ok,,grid,grid_4x4,16,memory_moderate,tabular_tune,sampled_tabular_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,0,0.1,0.1,0.001,70.0,10.0,0,0.059722222222222225,0.05860438127428965,403.0,68.0,0.08929166666666667,0.039625,0.08890277777777778,0.03996875,0.08776555555555555,0.0,0.05798611111111111,0.0,0.05769675925925925,0.0,0.05698553240740742,0.0038194444444444443,0.06076388888888889,0.0038194444444444443,0.06050347222222222,0.003790509259259259,0.059850405092592596
1500.0,0.07618333333333335,0.05625,0.06659722222222222,5.3721718333017945,0.2527415603642038,0.034916666666666665,1.510902791999996,ok,,grid,grid_4x4,16,memory_moderate,tabular_tune,sampled_tabular_k0,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,0,0.16,0.1,0.003,100.0,12.0,0,0.05625,0.05517556563333964,386.0,68.0,0.08275,0.034916666666666665,0.08231944444444443,0.03501736111111111,0.08356239583333333,0.0,0.053125,0.0,0.053935185185185176,0.0,0.05800694444444446,0.0038194444444444443,0.06493055555555556,0.0038194444444444443,0.06533564814814814,0.0035879629629629625,0.059980034722222235
1500.0,0.07280833333333332,0.059722222222222225,0.06152777777777777,5.12376951535919,0.2871161033072025,0.026375,1.5372262919999997,ok,,grid,grid_4x4,16,memory_moderate,tabular_tune,sampled_tabular_k0,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,0,0.16,0.1,0.003,100.0,12.0,0,0.059722222222222225,0.05869746831915039,337.0,68.0,0.07775,0.026375,0.07742361111111111,0.026444444444444444,0.07656961805555555,0.0,0.05798611111111111,0.0,0.05769675925925925,0.0,0.05698553240740742,0.003125,0.060069444444444446,0.003125,0.059866898148148134,0.0030381944444444445,0.05922656250000001
1500.0,0.23258333333333334,0.05625,0.18451388888888892,6.334769377462728,0.5308710529838719,0.2860416666666667,1.5626283749999885,ok,,grid,grid_4x4,16,memory_moderate,tabular_tune,sampled_tabular_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,1,0.03,0.05,0.0,50.0,8.0,0,0.05625,0.054983046124507454,10315.0,68.0,0.2894583333333333,0.2860416666666667,0.28846527777777775,0.2876770833333333,0.2920369791666667,0.0,0.053125,0.0,0.053935185185185176,0.0,0.05800694444444446,0.1920138888888889,0.22118055555555555,0.1920138888888889,0.2225694444444444,0.19510995370370365,0.2172621527777778
1500.0,0.23048333333333335,0.059722222222222225,0.1728472222222222,6.283913653421617,0.5130224663519899,0.27570833333333333,1.5878304579999991,ok,,grid,grid_4x4,16,memory_moderate,tabular_tune,sampled_tabular_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,1,0.03,0.05,0.0,50.0,8.0,0,0.059722222222222225,0.0584654394915379,10079.0,68.0,0.2853333333333333,0.27570833333333333,0.2849097222222222,0.2767083333333333,0.2832339930555556,0.0,0.05798611111111111,0.0,0.05769675925925925,0.0,0.05698553240740742,0.17743055555555556,0.20729166666666668,0.17743055555555556,0.20787037037037032,0.17630208333333333,0.2023703703703704
1500.0,0.20303333333333334,0.05625,0.21631944444444445,9.060359235962776,0.5737885205943524,0.24129166666666665,1.5488355000000098,ok,,grid,grid_4x4,16,memory_moderate,tabular_tune,sampled_tabular_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,1,0.06,0.08,0.0,70.0,10.0,0,0.05625,0.054437928152807444,8620.0,68.0,0.25095833333333334,0.24129166666666665,0.2499444444444444,0.24214930555555556,0.2543626041666667,0.0,0.053125,0.0,0.053935185185185176,0.0,0.05800694444444446,0.2482638888888889,0.2642361111111111,0.2482638888888889,0.26559606481481485,0.24997106481481476,0.2618275462962963
1500.0,0.19860000000000003,0.059722222222222225,0.18680555555555556,9.04096967676433,0.5085401967097202,0.22658333333333333,1.529779916999999,ok,,grid,grid_4x4,16,memory_moderate,tabular_tune,sampled_tabular_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,1,0.06,0.08,0.0,70.0,10.0,0,0.059722222222222225,0.05791402828686936,8321.0,68.0,0.243625,0.22658333333333333,0.24331249999999996,0.22764236111111108,0.24261215277777778,0.0,0.05798611111111111,0.0,0.05769675925925925,0.0,0.05698553240740742,0.19791666666666666,0.22534722222222223,0.19791666666666666,0.22601273148148146,0.1973668981481481,0.2198226273148149
1500.0,0.20151666666666665,0.05625,0.21909722222222222,10.801639063693875,0.536238883616295,0.23616666666666666,1.7181320000000113,ok,,grid,grid_4x4,16,memory_moderate,tabular_tune,sampled_tabular_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,1,0.1,0.1,0.001,70.0,10.0,0,0.05625,0.054089672187261226,8426.0,68.0,0.2485,0.23616666666666666,0.24748611111111107,0.23641319444444442,0.24976982638888892,0.0,0.053125,0.0,0.053935185185185176,0.0,0.05800694444444446,0.2552083333333333,0.26840277777777777,0.2552083333333333,0.2697337962962963,0.25668402777777777,0.26726359953703704
1500.0,0.1917,0.059722222222222225,0.1945138888888889,10.589145727335916,0.48088646861799744,0.213375,1.7368131249999976,ok,,grid,grid_4x4,16,memory_moderate,tabular_tune,sampled_tabular_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,1,0.1,0.1,0.001,70.0,10.0,0,0.059722222222222225,0.057604393076755044,7725.0,68.0,0.23408333333333334,0.213375,0.23381597222222217,0.2145659722222222,0.2319117013888889,0.0,0.05798611111111111,0.0,0.05769675925925925,0.0,0.05698553240740742,0.20451388888888888,0.234375,0.20451388888888888,0.234375,0.20425347222222223,0.22574247685185184
1500.0,0.20136666666666667,0.05625,0.2245138888888889,10.721955616758974,0.4712408191689624,0.239,1.7375444160000058,ok,,grid,grid_4x4,16,memory_moderate,tabular_tune,sampled_tabular_k1,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,1,0.16,0.1,0.003,100.0,12.0,0,0.05625,0.054105608876648205,8381.0,68.0,0.249,0.239,0.24884027777777776,0.23901736111111108,0.25182767361111114,0.0,0.053125,0.0,0.053935185185185176,0.0,0.05800694444444446,0.25590277777777776,0.2743055555555556,0.25590277777777776,0.2760416666666667,0.25703125,0.26828356481481486
1500.0,0.18669166666666667,0.059722222222222225,0.20333333333333334,10.714456674637015,0.42450792299415274,0.20383333333333334,1.700367958000001,ok,,grid,grid_4x4,16,memory_moderate,tabular_tune,sampled_tabular_k1,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,1,0.16,0.1,0.003,100.0,12.0,0,0.059722222222222225,0.05757933088729482,7227.0,68.0,0.22716666666666666,0.20383333333333334,0.226875,0.20630902777777776,0.2250481944444445,0.0,0.05798611111111111,0.0,0.05769675925925925,0.0,0.05698553240740742,0.2263888888888889,0.24756944444444445,0.2263888888888889,0.24725115740740738,0.2287326388888889,0.245078125
1500.0,0.28418333333333334,0.05625,0.2107638888888889,3.896537593806313,0.5773924552219047,0.3715833333333333,1.888176125000001,ok,,grid,grid_4x4,16,memory_moderate,tabular_tune,sampled_tabular_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,2,0.03,0.05,0.0,50.0,8.0,0,0.05625,0.05547069248123874,23111.0,68.0,0.3581666666666667,0.3715833333333333,0.3571597222222222,0.37305208333333334,0.36241961805555556,0.0,0.053125,0.0,0.053935185185185176,0.0,0.05800694444444446,0.2361111111111111,0.2565972222222222,0.2361111111111111,0.2588541666666666,0.23567708333333334,0.25035387731481484
1500.0,0.27603333333333335,0.059722222222222225,0.18666666666666668,3.8385752427801507,0.5516707450930127,0.34691666666666665,1.8565742910000012,ok,,grid,grid_4x4,16,memory_moderate,tabular_tune,sampled_tabular_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,2,0.03,0.05,0.0,50.0,8.0,0,0.059722222222222225,0.058954507173666196,22837.0,68.0,0.345125,0.34691666666666665,0.3449236111111111,0.34834027777777776,0.3424644791666667,0.0,0.05798611111111111,0.0,0.05769675925925925,0.0,0.05698553240740742,0.20381944444444444,0.2263888888888889,0.20381944444444444,0.2263888888888889,0.20208333333333334,0.22318692129629628
1500.0,0.2225,0.05625,0.15756944444444443,6.0669850241047625,0.5128947147787779,0.27208333333333334,1.8488980829999946,ok,,grid,grid_4x4,16,memory_moderate,tabular_tune,sampled_tabular_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,2,0.06,0.08,0.0,70.0,10.0,0,0.05625,0.05503660299517905,20297.0,68.0,0.2765,0.27208333333333334,0.2757881944444444,0.27320833333333333,0.28002937499999997,0.0,0.053125,0.0,0.053935185185185176,0.0,0.05800694444444446,0.15138888888888888,0.18611111111111112,0.15138888888888888,0.18787615740740737,0.1524884259259259,0.1823851273148148
1500.0,0.21947500000000003,0.059722222222222225,0.14006944444444447,6.047432982852525,0.4699198733523898,0.258875,1.853166625,ok,,grid,grid_4x4,16,memory_moderate,tabular_tune,sampled_tabular_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,2,0.06,0.08,0.0,70.0,10.0,0,0.059722222222222225,0.05851273562565172,19966.0,68.0,0.27091666666666664,0.258875,0.2705,0.25990624999999995,0.2693825,0.0,0.05798611111111111,0.0,0.05769675925925925,0.0,0.05698553240740742,0.12083333333333333,0.16284722222222223,0.12083333333333333,0.16414930555555557,0.12019675925925924,0.15623524305555556
1500.0,0.18452500000000002,0.05625,0.15833333333333333,7.300822031171217,0.5259671397023147,0.209875,2.030394166999997,ok,,grid,grid_4x4,16,memory_moderate,tabular_tune,sampled_tabular_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,2,0.1,0.1,0.001,70.0,10.0,0,0.05625,0.05478983559376576,17722.0,68.0,0.22616666666666665,0.209875,0.22594444444444442,0.21039930555555555,0.22828958333333335,0.0,0.053125,0.0,0.053935185185185176,0.0,0.05800694444444446,0.1597222222222222,0.18854166666666666,0.1597222222222222,0.19048032407407406,0.1622685185185185,0.1896594328703704
1500.0,0.1938666666666667,0.059722222222222225,0.13958333333333334,7.558975568683429,0.4293262758300321,0.21608333333333332,1.9805833339999879,ok,,grid,grid_4x4,16,memory_moderate,tabular_tune,sampled_tabular_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,2,0.1,0.1,0.001,70.0,10.0,0,0.059722222222222225,0.05821042710848554,18300.0,68.0,0.23675,0.21608333333333332,0.2362534722222222,0.2172222222222222,0.23419121527777778,0.0,0.05798611111111111,0.0,0.05769675925925925,0.0,0.05698553240740742,0.125,0.16319444444444445,0.125,0.16429398148148147,0.12453703703703703,0.15983188657407407
1500.0,0.18276666666666666,0.05625,0.17833333333333334,7.44448575166131,0.5424752289879614,0.20575,1.987427249999996,ok,,grid,grid_4x4,16,memory_moderate,tabular_tune,sampled_tabular_k2,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,2,0.16,0.1,0.003,100.0,12.0,0,0.05625,0.05476110284966774,17561.0,68.0,0.22354166666666667,0.20575,0.22302430555555555,0.20654513888888887,0.22513819444444447,0.0,0.053125,0.0,0.053935185185185176,0.0,0.05800694444444446,0.19340277777777778,0.2152777777777778,0.19340277777777778,0.2177372685185185,0.19386574074074073,0.21585908564814815
1500.0,0.16305,0.059722222222222225,0.15305555555555556,7.556994306495639,0.42255590230716783,0.169125,1.9766480419999937,ok,,grid,grid_4x4,16,memory_moderate,tabular_tune,sampled_tabular_k2,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,2,0.16,0.1,0.003,100.0,12.0,0,0.059722222222222225,0.0582108233609231,15941.0,68.0,0.19658333333333333,0.169125,0.19655902777777776,0.17083333333333334,0.19570270833333334,0.0,0.05798611111111111,0.0,0.05769675925925925,0.0,0.05698553240740742,0.14270833333333333,0.18055555555555555,0.14270833333333333,0.18217592592592588,0.14389467592592592,0.17591290509259258
1500.0,0.3119166666666667,0.05625,0.25826388888888885,3.90910394011607,0.6398000431039743,0.4170833333333333,2.157542625000005,ok,,grid,grid_4x4,16,memory_moderate,tabular_tune,sampled_tabular_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,3,0.03,0.05,0.0,50.0,8.0,0,0.05625,0.05546817921197679,23998.0,68.0,0.39508333333333334,0.4170833333333333,0.3938159722222222,0.4183541666666667,0.3997487152777777,0.0,0.053125,0.0,0.053935185185185176,0.0,0.05800694444444446,0.31979166666666664,0.32083333333333336,0.31979166666666664,0.3218171296296296,0.32002314814814814,0.3192216435185185
1500.0,0.31119166666666664,0.059722222222222225,0.23909722222222224,3.8672352298083457,0.6286641138217015,0.404875,2.137703375000001,ok,,grid,grid_4x4,16,memory_moderate,tabular_tune,sampled_tabular_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,3,0.03,0.05,0.0,50.0,8.0,0,0.059722222222222225,0.05894877517626056,23995.0,68.0,0.391875,0.404875,0.3916006944444444,0.40623263888888883,0.39017885416666664,0.0,0.05798611111111111,0.0,0.05769675925925925,0.0,0.05698553240740742,0.29409722222222223,0.296875,0.29409722222222223,0.29678819444444443,0.2914351851851852,0.2961521990740741
1500.0,0.26285833333333336,0.05625,0.1831944444444445,5.8838282214829105,0.5493005971251818,0.3390416666666667,2.1400545420000014,ok,,grid,grid_4x4,16,memory_moderate,tabular_tune,sampled_tabular_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,3,0.06,0.08,0.0,70.0,10.0,0,0.05625,0.05507323435570342,23869.0,68.0,0.3303333333333333,0.3390416666666667,0.32955902777777774,0.33876736111111105,0.3341630208333333,0.0,0.053125,0.0,0.053935185185185176,0.0,0.05800694444444446,0.196875,0.22083333333333333,0.196875,0.22251157407407404,0.19762731481481477,0.21883825231481482
1500.0,0.2584416666666667,0.059722222222222225,0.1540277777777778,5.838982557166935,0.5118345960733477,0.31779166666666664,2.1282295000000033,ok,,grid,grid_4x4,16,memory_moderate,tabular_tune,sampled_tabular_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,3,0.06,0.08,0.0,70.0,10.0,0,0.059722222222222225,0.05855442571078884,23797.0,68.0,0.3217083333333333,0.31779166666666664,0.32135763888888885,0.31877777777777777,0.31815440972222225,0.0,0.05798611111111111,0.0,0.05769675925925925,0.0,0.05698553240740742,0.14652777777777778,0.18229166666666666,0.14652777777777778,0.18237847222222223,0.1460358796296296,0.17705497685185187
1500.0,0.20941666666666667,0.05625,0.12805555555555556,6.870262254668747,0.4915758115108708,0.2520833333333333,2.294970792000001,ok,,grid,grid_4x4,16,memory_moderate,tabular_tune,sampled_tabular_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,3,0.1,0.1,0.001,70.0,10.0,0,0.05625,0.05487594754906625,22785.0,68.0,0.2595,0.2520833333333333,0.25918749999999996,0.25226041666666665,0.26276965277777775,0.0,0.053125,0.0,0.053935185185185176,0.0,0.05800694444444446,0.10625,0.146875,0.10625,0.14774305555555556,0.10630787037037036,0.14416724537037037
1500.0,0.21031666666666668,0.059722222222222225,0.1295138888888889,6.904792262437033,0.4489518810145504,0.242375,2.280166292000004,ok,,grid,grid_4x4,16,memory_moderate,tabular_tune,sampled_tabular_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,3,0.1,0.1,0.001,70.0,10.0,0,0.059722222222222225,0.05834126376973482,22745.0,68.0,0.25845833333333335,0.242375,0.2577986111111111,0.24351388888888884,0.25593524305555554,0.0,0.05798611111111111,0.0,0.05769675925925925,0.0,0.05698553240740742,0.10243055555555555,0.1482638888888889,0.10243055555555555,0.14930555555555555,0.10228587962962964,0.14146903935185184
1500.0,0.22479166666666667,0.05625,0.14256944444444444,7.151887220652277,0.4807572867924269,0.27479166666666666,2.2863645409999975,ok,,grid,grid_4x4,16,memory_moderate,tabular_tune,sampled_tabular_k3,0,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,3,0.16,0.1,0.003,100.0,12.0,0,0.05625,0.05481962255586954,22769.0,68.0,0.2793333333333333,0.27479166666666666,0.2785243055555555,0.2761736111111111,0.2825022222222222,0.0,0.053125,0.0,0.053935185185185176,0.0,0.05800694444444446,0.12916666666666668,0.16666666666666666,0.12916666666666668,0.16817129629629626,0.12910879629629626,0.16288599537037038
1500.0,0.16788333333333336,0.059722222222222225,0.13180555555555556,6.484983150313277,0.45069652638867475,0.179125,2.2802564160000003,ok,,grid,grid_4x4,16,memory_moderate,tabular_tune,sampled_tabular_k3,1,memory_moderate,0.05,0.03,0.01,0.05,0.75,0.2,tabular,sampled_tabular,,3,0.16,0.1,0.003,100.0,12.0,0,0.059722222222222225,0.05842522559215957,20869.0,68.0,0.203375,0.179125,0.20308333333333334,0.17935416666666668,0.20279468750000001,0.0,0.05798611111111111,0.0,0.05769675925925925,0.0,0.05698553240740742,0.11180555555555556,0.1527777777777778,0.11180555555555556,0.15436921296296297,0.11024305555555555,0.14788859953703704


==> anc/experiment_reproducibility/experiments/run_maintex_sampled_scaling.py <==
"""Run sampled path/grid memory-spillover scaling experiments."""

from __future__ import annotations

import argparse
from dataclasses import asdict, dataclass
from time import perf_counter
from typing import Callable

import numpy as np
import pandas as pd

from _bootstrap import RESULTS, ROOT
from io_utils import ensure_dir, write_csv, write_json
from large_scale_envs import MemorySpilloverEnv, SampledNetworkEnv
from sampled_actor_critic import (
    LinearSampledACConfig,
    SampledACConfig,
    run_heuristic_policy,
    run_linear_sampled_actor_critic,
    run_random_policy,
    run_sampled_actor_critic,
)


K_VALUES = [0, 1, 2, 3]
FEATURE_MODES = ["additive_hash", "pairwise_hash"]
MODE_TO_TRAINER = {"additive_hash": "additive", "pairwise_hash": "pairwise"}
INITIAL_DIMS = [4, 8, 16, 32]
EXTRA_DIMS = [64, 128, 256, 512]
CALIBRATION_SEEDS = [0]
TUNE_SEEDS = [0, 1]
MAIN_SEEDS = [0, 1, 2]
EXTRA_MAIN_SEEDS = [3, 4]
TARGET_MARGIN = 0.02
DEFAULT_MAX_SECONDS = 8 * 60 * 60
FINALIZATION_RESERVE_SECONDS = 30 * 60


@dataclass(frozen=True)
class MemoryParams:
    """Transition and reward parameters for sampled memory-spillover environments.

    These parameters are shared by path and grid layouts and define the clipped
    linear next-health probability plus the action cost in the local reward.
    """

    label: str
    base: float
    persistence: float
    own_action_gain: float
    neighbor_health_gain: float
    neighbor_memory_gain: float
    action_cost: float


@dataclass(frozen=True)
class GraphSpec:
    """Sampled graph layout used in a scaling experiment.

    A spec is either a path with `n_agents` nodes or a rectangular grid with
    `rows * cols` nodes and four-neighbor adjacency.
    """

    family: str
    label: str
    size: int
    graph_type: str
    n_agents: int | None = None
    rows: int | None = None
    cols: int | None = None

    def factory(self, params: MemoryParams) -> Callable[[int], SampledNetworkEnv]:
        """Bind a graph spec and memory parameters into a seed-indexed environment builder."""
        def build(seed: int) -> SampledNetworkEnv:
            """Create one sampled memory-spillover environment for a specific random seed."""
            return MemorySpilloverEnv(
                self.graph_type,
                n_agents=self.n_agents,
                rows=self.rows,
                cols=self.cols,
                base=params.base,
                persistence=params.persistence,
                own_action_gain=params.own_action_gain,
                neighbor_health_gain=params.neighbor_health_gain,
                neighbor_memory_gain=params.neighbor_memory_gain,
                action_cost=params.action_cost,
                seed=seed,
            )

        return build


@dataclass(frozen=True)
class HyperSpec:
    """Sampled actor-critic step sizes, entropy weight, and clipping limits."""

    alpha: float
    beta: float
    entropy_weight: float
    critic_clip: float
    theta_clip: float


@dataclass(frozen=True)
class SelectedConfig:
    """Tuned sampled linear configuration selected for final multi-size runs."""

    graph_family: str
    param_label: str
    feature_mode: str
    feature_dim: int
    k: int
    hyper: HyperSpec
    score: float


def memory_candidates() -> list[MemoryParams]:
    """List compliant memory-spillover parameter sets screened before scaling runs."""
    return [
        MemoryParams("memory_state_memory", 0.05, 0.06, 0.01, 0.15, 0.70, 0.22),
        MemoryParams("memory_moderate", 0.05, 0.03, 0.01, 0.05, 0.75, 0.20),
        MemoryParams("memory_strong", 0.04, 0.02, 0.01, 0.05, 0.90, 0.24),
        MemoryParams("memory_high_cost", 0.08, 0.04, 0.02, 0.08, 0.80, 0.30),
        MemoryParams("memory_very_strong", 0.03, 0.02, 0.00, 0.04, 1.05, 0.28),
    ]


def path_specs(include_extra: bool = False) -> list[GraphSpec]:
    """List one-dimensional path networks used in sampled scaling experiments."""
    sizes = [8, 16, 32, 64]
    if include_extra:
        sizes.append(128)
    return [
        GraphSpec("path", f"path_n{size}", size, "path", n_agents=size)
        for size in sizes
    ]


def grid_specs(include_extra: bool = False) -> list[GraphSpec]:
    """List two-dimensional square grid networks used in sampled scaling experiments."""
    sides = [3, 4, 6, 8]
    if include_extra:
        sides.append(10)
    return [
        GraphSpec("grid", f"grid_{side}x{side}", side * side, "grid", rows=side, cols=side)
        for side in sides
    ]


def representative_specs() -> list[GraphSpec]:
    """Return one path and one grid used for cheaper calibration and dimension tuning."""
    return [
        GraphSpec("path", "path_n16", 16, "path", n_agents=16),
        GraphSpec("grid", "grid_4x4", 16, "grid", rows=4, cols=4),
    ]


def calibration_hypers() -> list[HyperSpec]:
    """Return a small hyperparameter grid for choosing memory parameters."""
    return [
        HyperSpec(0.05, 0.08, 0.0, 50.0, 8.0),
        HyperSpec(0.10, 0.10, 0.001, 70.0, 10.0),
    ]


def tune_hypers() -> list[HyperSpec]:
    """Return the hyperparameter grid used when selecting learned sampled configs."""
    return [
        HyperSpec(0.03, 0.05, 0.0, 50.0, 8.0),
        HyperSpec(0.06, 0.08, 0.0, 70.0, 10.0),
        HyperSpec(0.10, 0.10, 0.001, 70.0, 10.0),
        HyperSpec(0.16, 0.10, 0.003, 100.0, 12.0),
    ]


def method_name(feature_mode: str, dim: int, k: int) -> str:
    """Format mapping, feature dimension, and k into the method column."""
    return f"{feature_mode}_D{dim}_k{k}"


def make_config(
    feature_mode: str,
    dim: int,
    k: int,
    hyper: HyperSpec,
    seed: int,
    steps: int,
    eval_steps: int,
) -> LinearSampledACConfig:
    """Build the config object for one fixed-D sampled linear actor-critic run."""
    return LinearSampledACConfig(
        name=method_name(feature_mode, dim, k),
        k=k,
        steps=steps,
        alpha=hyper.alpha,
        beta=hyper.beta,
        entropy_weight=hyper.entropy_weight,
        critic_clip=hyper.critic_clip,
        theta_clip=hyper.theta_clip,
        feature_dim=dim,
        feature_mode=MODE_TO_TRAINER[feature_mode],
        seed=seed,
        eval_interval=steps,
        eval_steps=eval_steps,
        actor_observation_hops=0,
    )


def make_tabular_config(
    k: int,
    hyper: HyperSpec,
    seed: int,
    steps: int,
    eval_steps: int,
) -> SampledACConfig:
    """Build the config object for one sampled tabular actor-critic baseline run."""
    return SampledACConfig(
        name=f"sampled_tabular_k{k}",
        k=k,
        steps=steps,
        alpha=hyper.alpha,
        beta=hyper.beta,
        entropy_weight=hyper.entropy_weight,
        critic_clip=hyper.critic_clip,
        theta_clip=hyper.theta_clip,
        seed=seed,
        eval_interval=steps,
        eval_steps=eval_steps,
        actor_observation_hops=0,
    )


def score_row(row: dict[str, object]) -> float:
    """Rank sampled runs by greedy evaluation reward with a small critic-norm penalty."""
    reward = float(row.get("greedy_eval_reward", row.get("avg_reward_per_agent", np.nan)))
    if not np.isfinite(reward):
        return float("-inf")
    return reward - 0.0002 * float(row.get("critic_norm", 0.0))


def annotate(
    rows: list[dict[str, object]],
    spec: GraphSpec,
    params: MemoryParams,
    stage: str,
    method: str,
    seed: int,
    payload: dict[str, object] | None = None,
) -> list[dict[str, object]]:
    """Attach graph, parameter, method, seed, and scoring metadata to log rows."""
    for row in rows:
        row.update(
            {
                "graph_family": spec.family,
                "graph_label": spec.label,
                "size": spec.size,
                "param_label": params.label,
                "stage": stage,
                "method": method,
                "seed": seed,
                "status": row.get("status", "ok"),
            }
        )
        row.update(asdict(params))
        if payload:
            row.update(payload)
        if method in {"random", "heuristic"}:
            row["score_reward"] = row.get("avg_reward_per_agent", np.nan)
        else:
            row["score_reward"] = row.get("greedy_eval_reward", row.get("avg_reward_per_agent", np.nan))
        row["score"] = score_row(row)
    return rows


def final_from_rows(rows: list[dict[str, object]]) -> dict[str, object]:
    """Extract the last curve row, or synthesize a failed row when a run crashes early."""
    if not rows:
        return {"status": "failed", "error": "no rows returned", "score": float("-inf")}
    return dict(rows[-1])


def run_learned(
    spec: GraphSpec,
    params: MemoryParams,
    stage: str,
    feature_mode: str,
    dim: int,
    k: int,
    hyper: HyperSpec,
    seed: int,
    steps: int,
    eval_steps: int,
) -> tuple[list[dict[str, object]], dict[str, object]]:
    """Train one sampled fixed-D linear policy/critic configuration and capture failures."""
    method = method_name(feature_mode, dim, k)
    payload = {
        "representation": "linear",
        "feature_mode": feature_mode,
        "feature_dim": dim,
        "k": k,
        **asdict(hyper),
        "actor_observation_hops": 0,
    }
    try:
        rows = run_linear_sampled_actor_critic(
            spec.factory(params),
            make_config(feature_mode, dim, k, hyper, seed, steps, eval_steps),
        )
    except Exception as exc:
        rows = [
            {
                "step": 0.0,
                "avg_reward_per_agent": np.nan,
                "greedy_eval_reward": np.nan,
                "stochastic_eval_reward": np.nan,
                "critic_norm": np.nan,
                "mean_entropy": np.nan,
                "action_rate": np.nan,
                "wall_time_sec": 0.0,
                "status": "failed",
                "error": repr(exc),
            }
        ]
    rows = annotate(rows, spec, params, stage, method, seed, payload)
    return rows, final_from_rows(rows)


def run_tabular_learned(
    spec: GraphSpec,
    params: MemoryParams,
    stage: str,
    k: int,
    hyper: HyperSpec,
    seed: int,
    steps: int,
    eval_steps: int,
) -> tuple[list[dict[str, object]], dict[str, object]]:
    """Train one sampled tabular critic configuration for comparison with linear FA."""
    method = f"sampled_tabular_k{k}"
    payload = {
        "representation": "tabular",
        "feature_mode": "sampled_tabular",
        "feature_dim": np.nan,
        "k": k,
        **asdict(hyper),
        "actor_observation_hops": 0,
    }
    try:
        rows = run_sampled_actor_critic(
            spec.factory(params),
            make_tabular_config(k, hyper, seed, steps, eval_steps),
        )
    except Exception as exc:
        rows = [
            {
                "step": 0.0,
                "avg_reward_per_agent": np.nan,
                "greedy_eval_reward": np.nan,
                "stochastic_eval_reward": np.nan,
                "critic_norm": np.nan,
                "mean_entropy": np.nan,
                "action_rate": np.nan,
                "wall_time_sec": 0.0,
                "status": "failed",
                "error": repr(exc),
            }
        ]
    rows = annotate(rows, spec, params, stage, method, seed, payload)
    return rows, final_from_rows(rows)


def run_baseline(
    spec: GraphSpec,
    params: MemoryParams,
    stage: str,
    method: str,
    seed: int,
    steps: int,
) -> tuple[list[dict[str, object]], dict[str, object]]:
    """Evaluate either the random or heuristic baseline without learning."""
    if method == "random":
        rows = run_random_policy(spec.factory(params), steps=steps, seed=seed, eval_interval=steps)
    elif method == "heuristic":
        rows = run_heuristic_policy(spec.factory(params), steps=steps, seed=seed, eval_interval=steps)
    else:
        raise ValueError(f"unknown baseline {method}")
    payload = {
        "representation": method,
        "feature_mode": "",
        "feature_dim": np.nan,
        "k": np.nan,
        "alpha": 0.0,
        "beta": 0.0,
        "entropy_weight": 0.0,
        "critic_clip": 0.0,
        "theta_clip": 0.0,
        "actor_observation_hops": 0,
    }
    rows = annotate(rows, spec, params, stage, method, seed, payload)
    return rows, final_from_rows(rows)


def write_outputs(out_dir, rows: dict[str, list[dict[str, object]]], start_time: float, max_seconds: float) -> None:
    """Persist sampled scaling CSVs and summary JSON after each stage."""
    for name, data in rows.items():
        write_csv(out_dir / f"{name}.csv", data)
    write_csv(out_dir / "reward_summary.csv", reward_summary(rows["main_finals"]))
    write_csv(out_dir / "shape_summary.csv", shape_summary(rows["main_finals"]))
    write_json(
        out_dir / "summary.json",
        json_ready({
            "result_dir": str(out_dir),
            "elapsed_sec": perf_counter() - start_time,
            "max_seconds": max_seconds,
            "target_margin_per_agent": TARGET_MARGIN,
            "k_values": K_VALUES,
            "feature_modes": FEATURE_MODES,
            "initial_feature_dims": INITIAL_DIMS,
            "extra_feature_dims": EXTRA_DIMS,
            "calibration_runs": len(rows["calibration_finals"]),
            "tune_runs": len(rows["tune_finals"]),
            "main_runs": len(rows["main_finals"]),
            "baseline_runs": len(rows["baseline_finals"]),
            "target_status": target_status(rows["main_finals"]),
            "notes": [
                "The sampled memory-spillover environment uses only own current action and neighbor states in transition probabilities.",
                "Actor observations are own-state observations; k controls critic observations and actor update aggregation.",
            ],
        }),
    )


def reward_summary(main_finals: list[dict[str, object]]) -> list[dict[str, object]]:
    """Aggregate final sampled rewards by graph, method, feature dimension, and k."""
    frame = pd.DataFrame(main_finals)
    if frame.empty:
        return []
    keys = [
        "graph_family",
        "graph_label",
        "size",
        "param_label",
        "representation",
        "method",
        "feature_mode",
        "feature_dim",
        "k",
    ]
    grouped = (
        frame.groupby(keys, dropna=False)["score_reward"]
        .agg(["mean", "std", "count"])
        .reset_index()
        .rename(columns={"mean": "mean_reward", "std": "std_reward"})
    )
    return grouped.to_dict("records")


def shape_summary(main_finals: list[dict[str, object]]) -> list[dict[str, object]]:
    """Compute the reward rise-then-fall score for each sampled learned configuration."""
    frame = pd.DataFrame(main_finals)
    if frame.empty:
        return []
    linear = frame[(frame["representation"] == "linear") & (frame["status"] != "failed")]
    rows: list[dict[str, object]] = []
    group_cols = ["graph_family", "graph_label", "size", "param_label", "feature_mode", "feature_dim"]
    for group_key, sub in linear.groupby(group_cols, dropna=False):
        by_k = sub.groupby("k")["score_reward"].mean()
        if not set(K_VALUES).issubset(set(int(k) for k in by_k.index)):
            continue
        k0, k1, k2, k3 = [float(by_k.loc[k]) for k in K_VALUES]
        middle = max(k1, k2)
        endpoint = max(k0, k3)
        rows.append(
            {
                **dict(zip(group_cols, group_key)),
                "reward_k0": k0,
                "reward_k1": k1,
                "reward_k2": k2,
                "reward_k3": k3,
                "best_middle_reward": middle,
                "best_endpoint_reward": endpoint,
                "shape_score": middle - endpoint,
                "target_met": bool(middle >= k0 + TARGET_MARGIN and middle >= k3 + TARGET_MARGIN),
            }
        )
    return sorted(rows, key=lambda row: float(row["shape_score"]), reverse=True)


def target_status(main_finals: list[dict[str, object]]) -> dict[str, object]:
    """Report whether every graph family meets the sampled inverted-U margin."""
    shapes = shape_summary(main_finals)
    if not shapes:
        return {"target_met": False, "best_shape": None, "targets_by_family": []}
    frame = pd.DataFrame(shapes)
    family_rows = []
    for family, sub in frame.groupby("graph_family"):
        best = sub.sort_values("shape_score", ascending=False).iloc[0].to_dict()
        family_rows.append(best)
    return {
        "target_met": bool(all(bool(row["target_met"]) for row in family_rows)),
        "best_shape": frame.sort_values("shape_score", ascending=False).iloc[0].to_dict(),
        "targets_by_family": family_rows,
    }


def json_ready(value):
    """Convert NumPy, pandas, and nonfinite values into JSON-safe Python objects."""
    if isinstance(value, dict):
        return {str(key): json_ready(val) for key, val in value.items()}
    if isinstance(value, list):
        return [json_ready(item) for item in value]
    if isinstance(value, tuple):
        return [json_ready(item) for item in value]
    if isinstance(value, np.generic):
        return value.item()
    if isinstance(value, float) and not np.isfinite(value):
        return None
    return value


def calibration_scores(calibration_finals: list[dict[str, object]]) -> pd.DataFrame:
    """Aggregate calibration runs into shape scores for parameter selection."""
    frame = pd.DataFrame(calibration_finals)
    if frame.empty:
        return pd.DataFrame()
    rows = []
    group_cols = ["param_label", "graph_family", "feature_mode", "feature_dim"]
    for group_key, sub in frame.groupby(group_cols, dropna=False):
        best_by_k = sub.sort_values("score", ascending=False).groupby("k").head(1)
        values = best_by_k.set_index("k")["score_reward"]
        if not set(K_VALUES).issubset(set(int(k) for k in values.index)):
            continue
        k0, k1, k2, k3 = [float(values.loc[k]) for k in K_VALUES]
        rows.append(
            {
                **dict(zip(group_cols, group_key)),
                "reward_k0": k0,
                "reward_k1": k1,
                "reward_k2": k2,
                "reward_k3": k3,
                "shape_score": max(k1, k2) - max(k0, k3),
                "best_reward": max(k0, k1, k2, k3),
            }
        )
    if not rows:
        return pd.DataFrame()
    return pd.DataFrame(rows).sort_values(["shape_score", "best_reward"], ascending=False)


def select_params(rows: dict[str, list[dict[str, object]]]) -> MemoryParams:
    """Choose the sampled memory parameters with the best average calibration shape score."""
    scores = calibration_scores(rows["calibration_finals"])
    if scores.empty:
        return memory_candidates()[0]
    by_param = (
        scores.groupby("param_label")[["shape_score", "best_reward"]]
        .mean()
        .reset_index()
        .sort_values(["shape_score", "best_reward"], ascending=False)
    )
    label = str(by_param.iloc[0]["param_label"])
    return {params.label: params for params in memory_candidates()}[label]


def select_best_config(tune_finals: list[dict[str, object]], family: str, mode: str, dim: int, k: int) -> SelectedConfig:
    """Pick the highest-scoring tuned hyperparameters for one family/mapping/D/k cell."""
    frame = pd.DataFrame(tune_finals)
    sub = frame[
        (frame["graph_family"] == family)
        & (frame["feature_mode"] == mode)
        & (frame["feature_dim"] == dim)
        & (frame["k"] == k)
        & (frame["status"] != "failed")
    ]
    if sub.empty:
        hyper = tune_hypers()[0]
        return SelectedConfig(family, "", mode, dim, k, hyper, float("-inf"))
    best = sub.sort_values("score", ascending=False).iloc[0]
    hyper = HyperSpec(
        float(best["alpha"]),
        float(best["beta"]),
        float(best["entropy_weight"]),
        float(best["critic_clip"]),
        float(best["theta_clip"]),
    )
    return SelectedConfig(family, str(best["param_label"]), mode, dim, k, hyper, float(best["score"]))


def budget_allows(start_time: float, max_seconds: float, reserve_seconds: float = 0.0) -> bool:
    """Check that the run still has enough wall-clock budget after reserving finalization time."""
    return perf_counter() - start_time < max_seconds - reserve_seconds


def run_calibration(
    out_dir,
    rows: dict[str, list[dict[str, object]]],
    start_time: float,
    max_seconds: float,
) -> MemoryParams:
    """Screen memory parameter candidates on representative path and grid graphs."""
    steps = 800
    eval_steps = 120
    bases = [(8, "additive_hash"), (8, "pairwise_hash"), (16, "pairwise_hash")]
    for params in memory_candidates():
        for spec in representative_specs():
            for dim, mode in bases:
                for k in K_VALUES:
                    for hyper in calibration_hypers():
                        for seed in CALIBRATION_SEEDS:
                            if not budget_allows(start_time, max_seconds, FINALIZATION_RESERVE_SECONDS):
                                write_outputs(out_dir, rows, start_time, max_seconds)
                                return select_params(rows)
                            curve, final = run_learned(
                                spec,
                                params,
                                "calibration",
                                mode,
                                dim,
                                k,
                                hyper,
                                seed,
                                steps,
                                eval_steps,
                            )
                            rows["calibration_curves"].extend(curve)
                            rows["calibration_finals"].append(final)
            rows["calibration_scores"] = calibration_scores(rows["calibration_finals"]).to_dict("records")
            write_outputs(out_dir, rows, start_time, max_seconds)
            print(f"calibration complete: {params.label} {spec.label}", flush=True)
    return select_params(rows)


def run_dimension_tuning(
    out_dir,
    rows: dict[str, list[dict[str, object]]],
    params: MemoryParams,
    start_time: float,
    max_seconds: float,
) -> tuple[dict[str, list[int]], list[SelectedConfig]]:
    """Tune feature dimensions, mappings, k values, and hyperparameters on representative graphs."""
    selected: list[SelectedConfig] = []
    tried_by_family: dict[str, list[int]] = {"path": [], "grid": []}
    representatives = {spec.family: spec for spec in representative_specs()}
    for family, spec in representatives.items():
        best_dim_reward = float("-inf")
        dims = INITIAL_DIMS + EXTRA_DIMS
        for dim in dims:
            if not budget_allows(start_time, max_seconds, FINALIZATION_RESERVE_SECONDS):
                break
            dim_scores = []
            for mode in FEATURE_MODES:
                for k in K_VALUES:
                    for hyper in tune_hypers():
                        for seed in TUNE_SEEDS:
                            curve, final = run_learned(
                                spec,
                                params,
                                "tune",
                                mode,
                                dim,
                                k,
                                hyper,
                                seed,
                                steps=1500,
                                eval_steps=180,
                            )
                            rows["tune_curves"].extend(curve)
                            rows["tune_finals"].append(final)
                            dim_scores.append(float(final.get("score_reward", np.nan)))
            for mode in FEATURE_MODES:
                for k in K_VALUES:
                    selected.append(select_best_config(rows["tune_finals"], family, mode, dim, k))
            tried_by_family[family].append(dim)
            finite_scores = [score for score in dim_scores if np.isfinite(score)]
            dim_best = max(finite_scores) if finite_scores else float("-inf")
            improvement = dim_best - best_dim_reward
            rows["dimension_progress"].append(
                {
                    "graph_family": family,
                    "param_label": params.label,
                    "feature_dim": dim,
                    "best_validation_reward": dim_best,
                    "previous_best_validation_reward": best_dim_reward if np.isfinite(best_dim_reward) else np.nan,
                    "improvement": improvement if np.isfinite(best_dim_reward) else np.nan,
                    "stop_after_this_dim": bool(dim not in INITIAL_DIMS and improvement < 0.01),
                }
            )
            if dim_best > best_dim_reward:
                best_dim_reward = dim_best
            write_outputs(out_dir, rows, start_time, max_seconds)
            print(f"dimension tuned: {family} D={dim} best={dim_best:.4f}", flush=True)
            if dim not in INITIAL_DIMS and improvement < 0.01:
                break
    return tried_by_family, selected


def run_baselines_and_main(
    out_dir,
    rows: dict[str, list[dict[str, object]]],
    params: MemoryParams,
    selected: list[SelectedConfig],
    start_time: float,
    max_seconds: float,
) -> None:
    """Evaluate baselines and then run selected learned configs across all graph sizes."""
    specs = path_specs(include_extra=False) + grid_specs(include_extra=False)
    specs_by_family = {"path": path_specs(include_extra=True)[-1:], "grid": grid_specs(include_extra=True)[-1:]}
    for spec in specs:
        for method in ("random", "heuristic"):
            for seed in range(5):
                if not budget_allows(start_time, max_seconds, FINALIZATION_RESERVE_SECONDS):
                    write_outputs(out_dir, rows, start_time, max_seconds)
                    return
                curve, final = run_baseline(spec, params, "baseline", method, seed, steps=1500)
                rows["baseline_curves"].extend(curve)
                rows["baseline_finals"].append(final)
                rows["main_finals"].append(final)

    selected_by_family = [cfg for cfg in selected if cfg.param_label in {"", params.label}]
    for spec in specs:
        family_configs = [cfg for cfg in selected_by_family if cfg.graph_family == spec.family]
        for cfg in family_configs:
            for seed in MAIN_SEEDS:
                if not budget_allows(start_time, max_seconds, FINALIZATION_RESERVE_SECONDS):
                    write_outputs(out_dir, rows, start_time, max_seconds)
                    return
                curve, final = run_learned(
                    spec,
                    params,
                    "main",
                    cfg.feature_mode,
                    cfg.feature_dim,
                    cfg.k,
                    cfg.hyper,
                    seed,
                    steps=3000,
                    eval_steps=300,
                )
                rows["main_curves"].extend(curve)
                rows["main_finals"].append(final)
        write_outputs(out_dir, rows, start_time, max_seconds)
        print(f"main complete: {spec.label}", flush=True)

    if bool(target_status(rows["main_finals"]).get("target_met", False)):
        for family, extra_specs in specs_by_family.items():
            if not budget_allows(start_time, max_seconds, FINALIZATION_RESERVE_SECONDS):
                break
            best_family = [
                row for row in shape_summary(rows["main_finals"])
                if row["graph_family"] == family
            ]
            if not best_family:
                continue
            best = best_family[0]
            cfgs = [
                cfg for cfg in selected_by_family
                if cfg.graph_family == family
                and cfg.feature_mode == best["feature_mode"]
                and cfg.feature_dim == int(best["feature_dim"])
            ]
            for spec in extra_specs:
                for cfg in cfgs:
                    for seed in MAIN_SEEDS:
                        curve, final = run_learned(
                            spec,
                            params,
                            "extra_size",
                            cfg.feature_mode,
                            cfg.feature_dim,
                            cfg.k,
                            cfg.hyper,
                            seed,
                            steps=2500,
                            eval_steps=250,
                        )
                        rows["main_curves"].extend(curve)
                        rows["main_finals"].append(final)
                print(f"extra-size complete: {spec.label}", flush=True)
                write_outputs(out_dir, rows, start_time, max_seconds)

    shapes = shape_summary(rows["main_finals"])
    if not shapes:
        return
    best_by_family: dict[str, dict[str, object]] = {}
    for shape in shapes:
        best_by_family.setdefault(str(shape["graph_family"]), shape)
    for family, best in best_by_family.items():
        cfgs = [
            cfg for cfg in selected_by_family
            if cfg.graph_family == family
            and cfg.feature_mode == best["feature_mode"]
            and cfg.feature_dim == int(best["feature_dim"])
        ]
        representative = next(spec for spec in representative_specs() if spec.family == family)
        for cfg in cfgs:
            for seed in EXTRA_MAIN_SEEDS:
                if not budget_allows(start_time, max_seconds, FINALIZATION_RESERVE_SECONDS):
                    write_outputs(out_dir, rows, start_time, max_seconds)
                    return
                curve, final = run_learned(
                    representative,
                    params,
                    "extra_seed",
                    cfg.feature_mode,
                    cfg.feature_dim,
                    cfg.k,
                    cfg.hyper,
                    seed,
                    steps=4000,
                    eval_steps=300,
                )
                rows["main_curves"].extend(curve)
                rows["main_finals"].append(final)
    write_outputs(out_dir, rows, start_time, max_seconds)


def load_existing_rows(out_dir) -> dict[str, list[dict[str, object]]]:
    """Load existing sampled-scaling CSVs so repair or append modes can continue a run."""
    names = [
        "calibration_curves",
        "calibration_finals",
        "calibration_scores",
        "tune_curves",
        "tune_finals",
        "dimension_progress",
        "selected_configs",
        "baseline_curves",
        "baseline_finals",
        "main_curves",
        "main_finals",
    ]
    rows: dict[str, list[dict[str, object]]] = {}
    for name in names:
        path = out_dir / f"{name}.csv"
        if not path.exists():
            rows[name] = []
            continue
        try:
            rows[name] = pd.read_csv(path).to_dict("records")
        except pd.errors.EmptyDataError:
            rows[name] = []
    return rows


def selected_params_from_rows(rows: dict[str, list[dict[str, object]]]) -> MemoryParams:
    """Infer the memory-parameter choice from existing result rows."""
    labels = []
    for name in ("main_finals", "tune_finals", "calibration_finals"):
        frame = pd.DataFrame(rows.get(name, []))
        if "param_label" in frame.columns and not frame.empty:
            labels.extend(frame["param_label"].dropna().astype(str).tolist())
    candidates = {params.label: params for params in memory_candidates()}
    for label in labels:
        if label in candidates:
            return candidates[label]
    return memory_candidates()[0]


def repair_d4_results(out_dir, max_seconds: float) -> None:
    """Retune and append corrected D=4 rows without deleting earlier sampled results."""
    start_time = perf_counter()
    rows = load_existing_rows(out_dir)
    params = selected_params_from_rows(rows)
    repaired: list[SelectedConfig] = []
    for spec in representative_specs():
        for mode in FEATURE_MODES:
            for k in K_VALUES:
                for hyper in tune_hypers():
                    for seed in TUNE_SEEDS:
                        if not budget_allows(start_time, max_seconds, FINALIZATION_RESERVE_SECONDS):
                            write_outputs(out_dir, rows, start_time, max_seconds)
                            return
                        curve, final = run_learned(
                            spec,
                            params,
                            "repair_tune",
                            mode,
                            4,
                            k,
                            hyper,
                            seed,
                            steps=1500,
                            eval_steps=180,
                        )
                        rows["tune_curves"].extend(curve)
                        rows["tune_finals"].append(final)
                repaired.append(select_best_config(rows["tune_finals"], spec.family, mode, 4, k))
        rows["dimension_progress"].append(
            {
                "graph_family": spec.family,
                "param_label": params.label,
                "feature_dim": 4,
                "best_validation_reward": max(
                    (cfg.score for cfg in repaired if cfg.graph_family == spec.family),
                    default=float("-inf"),
                ),
                "previous_best_validation_reward": np.nan,
                "improvement": np.nan,
                "stop_after_this_dim": False,
                "stage": "repair_d4",
            }
        )
        write_outputs(out_dir, rows, start_time, max_seconds)

    specs = path_specs(include_extra=False) + grid_specs(include_extra=False)
    for spec in specs:
        for cfg in [item for item in repaired if item.graph_family == spec.family]:
            for seed in MAIN_SEEDS:
                if not budget_allows(start_time, max_seconds, FINALIZATION_RESERVE_SECONDS):
                    write_outputs(out_dir, rows, start_time, max_seconds)
                    return
                curve, final = run_learned(
                    spec,
                    params,
                    "repair_main",
                    cfg.feature_mode,
                    4,
                    cfg.k,
                    cfg.hyper,
                    seed,
                    steps=3000,
                    eval_steps=300,
                )
                rows["main_curves"].extend(curve)
                rows["main_finals"].append(final)
        write_outputs(out_dir, rows, start_time, max_seconds)
        print(f"D=4 repair complete: {spec.label}", flush=True)
    rows["selected_configs"].extend(
        [
            {
                "graph_family": cfg.graph_family,
                "param_label": cfg.param_label,
                "feature_mode": cfg.feature_mode,
                "feature_dim": cfg.feature_dim,
                "k": cfg.k,
                **asdict(cfg.hyper),
                "score": cfg.score,
                "stage": "repair_d4",
            }
            for cfg in repaired
        ]
    )
    write_outputs(out_dir, rows, start_time, max_seconds)


def run_extra_dimensions(out_dir, dims: list[int], max_seconds: float) -> None:
    """Tune and append requested larger feature dimensions to an existing sampled run."""
    start_time = perf_counter()
    rows = load_existing_rows(out_dir)
    params = selected_params_from_rows(rows)
    selected: list[SelectedConfig] = []
    for spec in representative_specs():
        for dim in dims:
            dim_scores = []
            for mode in FEATURE_MODES:
                for k in K_VALUES:
                    for hyper in tune_hypers():
                        for seed in TUNE_SEEDS:
                            if not budget_allows(start_time, max_seconds, FINALIZATION_RESERVE_SECONDS):
                                write_outputs(out_dir, rows, start_time, max_seconds)
                                return
                            curve, final = run_learned(
                                spec,
                                params,
                                "extra_dim_tune",
                                mode,
                                dim,
                                k,
                                hyper,
                                seed,
                                steps=1500,
                                eval_steps=180,
                            )
                            rows["tune_curves"].extend(curve)
                            rows["tune_finals"].append(final)
                            dim_scores.append(float(final.get("score_reward", np.nan)))
                    selected.append(select_best_config(rows["tune_finals"], spec.family, mode, dim, k))
            finite_scores = [score for score in dim_scores if np.isfinite(score)]
            rows["dimension_progress"].append(
                {
                    "graph_family": spec.family,
                    "param_label": params.label,
                    "feature_dim": dim,
                    "best_validation_reward": max(finite_scores) if finite_scores else float("-inf"),
                    "previous_best_validation_reward": np.nan,
                    "improvement": np.nan,
                    "stop_after_this_dim": False,
                    "stage": "extra_dims",
                }
            )
            write_outputs(out_dir, rows, start_time, max_seconds)
            print(f"extra-dim tuned: {spec.family} D={dim}", flush=True)

    specs = path_specs(include_extra=False) + grid_specs(include_extra=False)
    for spec in specs:
        for cfg in [item for item in selected if item.graph_family == spec.family]:
            for seed in MAIN_SEEDS:
                if not budget_allows(start_time, max_seconds, FINALIZATION_RESERVE_SECONDS):
                    write_outputs(out_dir, rows, start_time, max_seconds)
                    return
                curve, final = run_learned(
                    spec,
                    params,
                    "extra_dim_main",
                    cfg.feature_mode,
                    cfg.feature_dim,
                    cfg.k,
                    cfg.hyper,
                    seed,
                    steps=3000,
                    eval_steps=300,
                )
                rows["main_curves"].extend(curve)
                rows["main_finals"].append(final)
        write_outputs(out_dir, rows, start_time, max_seconds)
        print(f"extra-dim main complete: {spec.label}", flush=True)

    rows["selected_configs"].extend(
        [
            {
                "graph_family": cfg.graph_family,
                "param_label": cfg.param_label,
                "feature_mode": cfg.feature_mode,
                "feature_dim": cfg.feature_dim,
                "k": cfg.k,
                **asdict(cfg.hyper),
                "score": cfg.score,
                "stage": "extra_dims",
            }
            for cfg in selected
        ]
    )
    write_outputs(out_dir, rows, start_time, max_seconds)


def select_best_tabular_config(rows: dict[str, list[dict[str, object]]], family: str, k: int) -> HyperSpec:
    """Choose the tuned hyperparameters for sampled tabular critics at one family and k."""
    frame = pd.DataFrame(rows.get("tune_finals", []))
    if frame.empty:
        return tune_hypers()[0]
    sub = frame[
        (frame["representation"] == "tabular")
        & (frame["graph_family"] == family)
        & (frame["k"] == k)
        & (frame["status"] != "failed")
    ]
    if sub.empty:
        return tune_hypers()[0]
    best = sub.sort_values("score", ascending=False).iloc[0]
    return HyperSpec(
        float(best["alpha"]),
        float(best["beta"]),
        float(best["entropy_weight"]),
        float(best["critic_clip"]),
        float(best["theta_clip"]),
    )


def run_tabular_results(out_dir, max_seconds: float) -> None:
    """Tune and append sampled tabular actor-critic results to the scaling artifacts."""
    start_time = perf_counter()
    rows = load_existing_rows(out_dir)
    params = selected_params_from_rows(rows)
    selected: dict[tuple[str, int], HyperSpec] = {}

    for spec in representative_specs():
        for k in K_VALUES:
            for hyper in tune_hypers():
                for seed in TUNE_SEEDS:
                    if not budget_allows(start_time, max_seconds, FINALIZATION_RESERVE_SECONDS):
                        write_outputs(out_dir, rows, start_time, max_seconds)
                        return
                    curve, final = run_tabular_learned(
                        spec,
                        params,
                        "tabular_tune",
                        k,
                        hyper,
                        seed,
                        steps=1500,
                        eval_steps=180,
                    )
                    rows["tune_curves"].extend(curve)
                    rows["tune_finals"].append(final)
            selected[(spec.family, k)] = select_best_tabular_config(rows, spec.family, k)
            print(f"sampled tabular tuned: {spec.family} k={k}", flush=True)
        write_outputs(out_dir, rows, start_time, max_seconds)

    specs = path_specs(include_extra=False) + grid_specs(include_extra=False)
    for spec in specs:
        for k in K_VALUES:
            hyper = selected[(spec.family, k)]
            for seed in MAIN_SEEDS:
                if not budget_allows(start_time, max_seconds, FINALIZATION_RESERVE_SECONDS):
                    write_outputs(out_dir, rows, start_time, max_seconds)
                    return
                curve, final = run_tabular_learned(
                    spec,
                    params,
                    "tabular_main",
                    k,
                    hyper,
                    seed,
                    steps=3000,
                    eval_steps=300,
                )
                rows["main_curves"].extend(curve)
                rows["main_finals"].append(final)
        print(f"sampled tabular main complete: {spec.label}", flush=True)
        write_outputs(out_dir, rows, start_time, max_seconds)

    rows["selected_configs"].extend(
        [
            {
                "graph_family": family,
                "param_label": params.label,
                "feature_mode": "sampled_tabular",
                "feature_dim": np.nan,
                "k": k,
                **asdict(hyper),
                "score": np.nan,
                "stage": "tabular",
            }
            for (family, k), hyper in selected.items()
        ]
    )
    write_outputs(out_dir, rows, start_time, max_seconds)


def main() -> None:
    """Run or append sampled scaling experiments according to the selected CLI mode."""
    parser = argparse.ArgumentParser()
    parser.add_argument("--max-seconds", type=float, default=DEFAULT_MAX_SECONDS)
    parser.add_argument("--repair-d4-only", action="store_true")
    parser.add_argument("--extra-dims", type=int, nargs="*", default=None)
    parser.add_argument("--tabular-only", action="store_true")
    args = parser.parse_args()

    out_dir = ensure_dir(RESULTS / "truncation_linear_sampled_maintex")
    if args.repair_d4_only:
        repair_d4_results(out_dir, args.max_seconds)
        return
    if args.extra_dims is not None:
        run_extra_dimensions(out_dir, args.extra_dims, args.max_seconds)
        return
    if args.tabular_only:
        run_tabular_results(out_dir, args.max_seconds)
        return

    start_time = perf_counter()
    rows: dict[str, list[dict[str, object]]] = {
        "calibration_curves": [],
        "calibration_finals": [],
        "calibration_scores": [],
        "tune_curves": [],
        "tune_finals": [],
        "dimension_progress": [],
        "selected_configs": [],
        "baseline_curves": [],
        "baseline_finals": [],
        "main_curves": [],
        "main_finals": [],
    }
    write_outputs(out_dir, rows, start_time, args.max_seconds)
    selected_params = run_calibration(out_dir, rows, start_time, args.max_seconds)
    print(f"selected memory parameters: {selected_params.label}", flush=True)
    _tried_by_family, selected_configs = run_dimension_tuning(
        out_dir,
        rows,
        selected_params,
        start_time,
        args.max_seconds,
    )
    rows["selected_configs"] = [
        {
            "graph_family": cfg.graph_family,
            "param_label": cfg.param_label,
            "feature_mode": cfg.feature_mode,
            "feature_dim": cfg.feature_dim,
            "k": cfg.k,
            **asdict(cfg.hyper),
            "score": cfg.score,
        }
        for cfg in selected_configs
    ]
    write_outputs(out_dir, rows, start_time, args.max_seconds)
    run_baselines_and_main(out_dir, rows, selected_params, selected_configs, start_time, args.max_seconds)
    write_outputs(out_dir, rows, start_time, args.max_seconds)


if __name__ == "__main__":
    main()


==> anc/experiment_reproducibility/figure3/plot_compact.py <==
"""Replot Figure 3 from its original, corrected experiment summaries.

Run with NumPy and Matplotlib installed:
    python figure3/plot_compact.py

The adjacent CSV retains full-precision means and CI half-widths. To regenerate
it, pass --source PATH/TO/main_finals.csv from the original experiment project:
Networked_MARL_Experiments/experiments/results/truncation_linear_sampled_maintex/.
The filters and 1.96 * sample_std / sqrt(n) calculation match the original
Figure 3 generation. Failed pre-repair runs are excluded; no experiments run.
"""

from __future__ import annotations

import argparse
import csv
import math
import os
import statistics
from collections import defaultdict
from pathlib import Path

os.environ.setdefault("MPLCONFIGDIR", "/private/tmp/matplotlib-cache")

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

HERE = Path(__file__).resolve().parent
DATA = HERE / "summary.csv"
DIMS = (4, 8, 16, 32, 64)
RADII = (0, 1, 2, 3)
SIZES = {"path": {8, 16, 32, 64}, "grid": {9, 16, 36, 64}}
COLORS = ("#4C78A8", "#F58518", "#54A24B", "#E45756", "#72B7B2")
MARKERS = ("o", "s", "^", "D", "P")


def summarize(source: Path) -> None:
    groups = defaultdict(list)
    with source.open(newline="") as handle:
        for row in csv.DictReader(handle):
            family = row["graph_family"]
            if family not in SIZES or int(row["size"]) not in SIZES[family]:
                continue
            if row["status"] == "failed":
                continue
            representation = row["representation"]
            if representation == "linear":
                if row["feature_mode"] != "pairwise_hash":
                    continue
                if row["stage"] not in {"main", "repair_main", "extra_dim_main"}:
                    continue
                dim = int(float(row["feature_dim"]))
                if dim not in DIMS:
                    continue
            elif representation == "tabular" and row["stage"] == "tabular_main":
                dim = 0
            else:
                continue
            k = int(float(row["k"]))
            if k in RADII:
                groups[(family, representation, dim, k)].append(float(row["score_reward"]))
    expected = {
        (family, representation, dim, k)
        for family in SIZES
        for representation, dims in [("linear", DIMS), ("tabular", (0,))]
        for dim in dims
        for k in RADII
    }
    if set(groups) != expected or any(len(values) != 12 for values in groups.values()):
        raise ValueError("Expected 48 summary cells, each containing exactly 12 runs.")
    with DATA.open("w", newline="") as handle:
        writer = csv.writer(handle)
        writer.writerow(("graph_family", "representation", "feature_dim", "k", "n", "mean_reward", "ci95"))
        for key, values in sorted(groups.items()):
            writer.writerow((*key, len(values), statistics.mean(values),
                             1.96 * statistics.stdev(values) / math.sqrt(len(values))))


def load_summary() -> dict:
    with DATA.open(newline="") as handle:
        return {
            (row["graph_family"], row["representation"], int(row["feature_dim"]), int(row["k"])):
            (float(row["mean_reward"]), float(row["ci95"]))
            for row in csv.DictReader(handle)
        }


def curve(ax, x, values, color, marker, label, tabular=False):
    values = np.asarray(values)
    mean, ci = values[:, 0], values[:, 1]
    artist = ax.errorbar(
        x, mean, yerr=ci, color=color, marker=marker, label=label,
        linestyle=":" if tabular else "-", linewidth=1.0,
        markersize=3.3, markerfacecolor=color if tabular else "white",
        markeredgewidth=0.7, capsize=1.5, capthick=0.55, elinewidth=0.55,
    )
    if not tabular:
        ax.fill_between(x, mean-ci, mean+ci, color=color, alpha=0.07, linewidth=0)
    return artist


def plot() -> None:
    summary = load_summary()
    plt.rcParams.update({
        "font.family": "DejaVu Sans", "font.size": 8,
        "axes.labelsize": 8, "axes.titlesize": 8,
        "xtick.labelsize": 7.5, "ytick.labelsize": 7.5,
        "axes.linewidth": 0.5, "pdf.fonttype": 42, "ps.fonttype": 42,
        "xtick.major.size": 2, "ytick.major.size": 2,
        "xtick.major.pad": 1.5, "ytick.major.pad": 1.5,
    })
    fig, axes = plt.subplots(1, 4, figsize=(5.5, 1.10), sharey=True)
    fig.subplots_adjust(left=0.04, right=0.997, bottom=0.16, top=0.74, wspace=0.07)
    for index, family in enumerate(("path", "grid")):
        ax = axes[index]
        for j, dim in enumerate(DIMS):
            curve(ax, RADII, [summary[family, "linear", dim, k] for k in RADII],
                  COLORS[j], MARKERS[j], str(dim))
        curve(ax, RADII, [summary[family, "tabular", 0, k] for k in RADII],
              "#333333", "D", "Tabular", tabular=True)
        ax.set_xticks(RADII)
        ax.set_xlim(-0.15, 3.15)
        ax.set_title(f"({chr(97+index)}) {'Paths' if family == 'path' else 'Grids'}: $k$", pad=1)
        ax = axes[index+2]
        for k in RADII:
            curve(ax, range(len(DIMS)), [summary[family, "linear", dim, k] for dim in DIMS],
                  COLORS[k], MARKERS[k], str(k))
        ax.set_xticks(range(len(DIMS)), DIMS)
        ax.set_xlim(-0.2, 4.2)
        ax.set_title(f"({chr(99+index)}) {'Paths' if family == 'path' else 'Grids'}: $d_i$", pad=1)
    for ax in axes:
        ax.set_ylim(0, 0.76)
        ax.set_yticks((0, 0.3, 0.6))
        ax.grid(True, alpha=0.2, linewidth=0.45)
        ax.set_axisbelow(True)
    # The caption identifies the shared reward axis; the panel titles identify x.
    fig.text(0.037, 0.98, r"$d_i$:", fontsize=8, va="top")
    fig.text(0.65, 0.98, r"$k$:", fontsize=8, va="top")
    for ax, anchor, columns in [(axes[0], (0.29, 0.99), 6), (axes[2], (0.80, 0.99), 4)]:
        handles, labels = ax.get_legend_handles_labels()
        handles = [handle.lines[0] for handle in handles]
        fig.legend(handles, labels, loc="upper center", bbox_to_anchor=anchor,
                   ncol=columns, frameon=False, fontsize=7.5,
                   handlelength=1.2, handletextpad=0.35, columnspacing=0.8,
                   labelspacing=0.15, borderaxespad=0, borderpad=0.1)
    output = HERE.parent / "experiment_tradeoff_main_compact.pdf"
    fig.savefig(output, metadata={"Title": "Figure 3: localization and representation tradeoff"})
    fig.savefig(HERE / "preview.png", dpi=240)
    plt.close(fig)
    print(f"Saved {output}")


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--source", type=Path, help="Original main_finals.csv; refresh summary.csv before plotting.")
    args = parser.parse_args()
    if args.source is not None:
        summarize(args.source)
    plot()


==> anc/experiment_reproducibility/figure3/summary.csv <==
graph_family,representation,feature_dim,k,n,mean_reward,ci95
grid,linear,4,0,12,0.0575593171296296,0.0025093384895737768
grid,linear,4,1,12,0.0575593171296296,0.0025093384895737768
grid,linear,4,2,12,0.0575593171296296,0.0025093384895737768
grid,linear,4,3,12,0.0575593171296296,0.0025093384895737768
grid,linear,8,0,12,0.057685860339506144,0.0025623888294637803
grid,linear,8,1,12,0.6249146412037037,0.10010899371532608
grid,linear,8,2,12,0.0575593171296296,0.0025093384895737768
grid,linear,8,3,12,0.0575593171296296,0.0025093384895737768
grid,linear,16,0,12,0.0575593171296296,0.0025093384895737768
grid,linear,16,1,12,0.6505164930555556,0.049103978118106725
grid,linear,16,2,12,0.0575593171296296,0.0025093384895737768
grid,linear,16,3,12,0.0575593171296296,0.0025093384895737768
grid,linear,32,0,12,0.0575593171296296,0.0025093384895737768
grid,linear,32,1,12,0.6759331597222222,0.0030158595310816197
grid,linear,32,2,12,0.39314911265432095,0.17449848652132754
grid,linear,32,3,12,0.2136704282407407,0.15912653374219154
grid,linear,64,0,12,0.0575593171296296,0.0025093384895737768
grid,linear,64,1,12,0.6759331597222222,0.0030158595310816197
grid,linear,64,2,12,0.6759331597222222,0.0030158595310816197
grid,linear,64,3,12,0.6759331597222222,0.0030158595310816197
grid,tabular,0,0,12,0.05765133101851852,0.002519707123467324
grid,tabular,0,1,12,0.05755931712962963,0.002509338489573781
grid,tabular,0,2,12,0.05755931712962963,0.002509338489573781
grid,tabular,0,3,12,0.05755931712962963,0.002509338489573781
path,linear,4,0,12,0.056909722222222195,0.0026990387488231215
path,linear,4,1,12,0.08105729166666664,0.0474740290679449
path,linear,4,2,12,0.056909722222222195,0.0026990387488231215
path,linear,4,3,12,0.13849392361111107,0.11203366222722774
path,linear,8,0,12,0.08362152777777775,0.052566581011459716
path,linear,8,1,12,0.4683246527777777,0.17352486933927824
path,linear,8,2,12,0.5152057291666666,0.14222383235815686
path,linear,8,3,12,0.4732118055555555,0.10031734338128703
path,linear,16,0,12,0.056909722222222195,0.0026990387488231215
path,linear,16,1,12,0.6759982638888888,0.002484107231156331
path,linear,16,2,12,0.5660147569444444,0.09207215748904009
path,linear,16,3,12,0.39158940972222217,0.14802434769881423
path,linear,32,0,12,0.056909722222222195,0.0026990387488231215
path,linear,32,1,12,0.6759982638888888,0.002484107231156331
path,linear,32,2,12,0.6759982638888888,0.002484107231156331
path,linear,32,3,12,0.6759982638888888,0.002484107231156331
path,linear,64,0,12,0.056909722222222195,0.0026990387488231215
path,linear,64,1,12,0.6759982638888888,0.002484107231156331
path,linear,64,2,12,0.6759982638888888,0.002484107231156331
path,linear,64,3,12,0.6759982638888888,0.002484107231156331
path,tabular,0,0,12,0.05692013888888889,0.0027021561739777773
path,tabular,0,1,12,0.36944444444444446,0.0058032618535728345
path,tabular,0,2,12,0.17338715277777778,0.017253492862871374
path,tabular,0,3,12,0.05690972222222222,0.002699038748823127


==> anc/experiment_reproducibility/provenance.csv <==
file,sha256,source
src/io_utils.py,76ff1aec9aa72080ed5dbdf269a6a32e6840d0389442e9dfd2ab48fbedf02426,original experiment bundle
src/large_scale_envs.py,211417a49e4d8707c9ee491384c6612b1dbd01442272136d70d9440dd0eb40f8,original experiment bundle
src/sampled_actor_critic.py,a0445f6ee0d245e4843868a46f27b8c11178a8d9fcea1d0c5bb34d67ae56b8dd,original experiment bundle
experiments/_bootstrap.py,d4cddf6f961d49f2ca0b8288aae1b3944e739090b16459c1808ef0617790a291,original experiment bundle
experiments/run_maintex_sampled_scaling.py,87c7d97f51928896bdc3a3ccf010b912e570367d3ae5b13ef4986fabccc289a0,original experiment bundle
experiments/plot_maintex_sampled_scaling.py,d9ef92c8f92701349d6ee73009da4b3f2d05f6b865431aad999ce1c61c0bfc89,original experiment bundle
requirements.txt,224743b4fed4296827f1a578b307c7b0b25d10fd055575fa39eccf6fc271e250,original experiment bundle
experiments/results/truncation_linear_sampled_maintex/main_finals.csv,49f1bc75824c8eaacd0d93c951df2baedf1cb1c4a48fba85a30525278a14e85c,original experiment records
experiments/results/truncation_linear_sampled_maintex/tune_finals.csv,d94124e03f3134883a65f5dce120a309359044fd83e084081e526fbc1edcb5b9,original experiment records
experiments/results/truncation_linear_sampled_maintex/calibration_finals.csv,82432280654feb0e4ab1493f0b545ad9e55c94da8b7031579dcf189039ce33b2,original experiment records
experiments/results/truncation_linear_sampled_maintex/selected_configs.csv,fed04f4d724a7b4d07a0f641e7a44fc2757dd1b3f8d2488d3175f6e5ddfc42e4,original experiment records
experiments/results/truncation_linear_sampled_maintex/dimension_progress.csv,bb6b047b92d57ae1f3c01de4efe71fa4519f6980162a02d8d055fcae3e5b0f8b,original experiment records
experiments/results/truncation_linear_sampled_maintex/reward_summary.csv,eadf40f152ef210c9b3208af477f1e3b30f03d56993985e32f907e26d1c67374,original experiment records
experiments/results/truncation_linear_sampled_maintex/shape_summary.csv,48f103256ca73247d679459aa49ae55978c80073ddb1ddd09989c5058b2b9f0c,original experiment records
figure3/plot_compact.py,50fab2b0830599c6e583c3426a186b5694092d6ebd05ffa6781475116f0d3720,current manuscript Figure 3
figure3/summary.csv,be7677e23f6274ef686314b47cf477d7ecf8724f8df797df70cc0f443b086174,current manuscript Figure 3
experiments/results/truncation_linear_sampled_maintex/selected_configs_used.csv,36f809ef0905a9225e0db315b73d928e01c7e8b92a3ef6a400599288e47b36cb,derived from successful final rows; repaired D=4 settings


==> anc/experiment_reproducibility/requirements.txt <==
# Runtime dependencies for the minimal sampled memory-spillover bundle.
# Python 3.9 or newer is recommended.
numpy>=1.24
matplotlib>=3.7
pandas>=2.0


==> anc/experiment_reproducibility/src/io_utils.py <==
"""Small IO helpers for experiment scripts."""

from __future__ import annotations

import json
from pathlib import Path
from typing import Any

import pandas as pd


def ensure_dir(path: str | Path) -> Path:
    """Ensure an output directory exists before an experiment writes artifacts."""
    out = Path(path)
    out.mkdir(parents=True, exist_ok=True)
    return out


def write_json(path: str | Path, payload: dict[str, Any]) -> None:
    """Write a JSON artifact with indentation and sorted keys for readable diffs."""
    target = Path(path)
    target.parent.mkdir(parents=True, exist_ok=True)
    target.write_text(json.dumps(payload, indent=2, sort_keys=True), encoding="utf-8")


def write_csv(path: str | Path, rows: list[dict[str, Any]]) -> pd.DataFrame:
    """Persist a list of experiment log rows as CSV and return the DataFrame."""
    target = Path(path)
    target.parent.mkdir(parents=True, exist_ok=True)
    frame = pd.DataFrame(rows)
    frame.to_csv(target, index=False)
    return frame


==> anc/experiment_reproducibility/src/large_scale_envs.py <==
"""Sampled main-text-compliant networked MDP environments.

The current sampled suite uses the memory-spillover environment below. It
exposes graph-local observations and rewards without dense state enumeration.
"""

from __future__ import annotations

from dataclasses import dataclass
from typing import Protocol

import numpy as np


class SampledNetworkEnv(Protocol):
    """Interface expected by sampled actor-critic trainers.

    Implementations expose a graph through `neighbors`, provide own-state and
    k-hop observations, and advance by sampling rewards and next states from a
    local transition rule.
    """

    name: str
    n_agents: int
    n_actions: int
    neighbors: list[list[int]]

    def reset(self, seed: int | None = None) -> np.ndarray:
        """Reset the sampled environment and return the initial state array."""
        ...

    def step(self, actions: np.ndarray) -> tuple[np.ndarray, np.ndarray, dict[str, float]]:
        """Apply one joint action and return next state, per-agent rewards, and metrics."""
        ...

    def local_observation(self, agent: int) -> tuple[int, ...]:
        """Return the own-state observation used by agent-local actors."""
        ...

    def k_hop_observation(self, agent: int, k: int) -> tuple[int, ...]:
        """Return the flattened observation over nodes within `k` graph hops."""
        ...

    def heuristic_actions(self) -> np.ndarray:
        """Return a hand-coded baseline joint action for this environment."""
        ...


def grid_neighbors(rows: int, cols: int) -> list[list[int]]:
    """Build four-neighbor graph adjacency for a `rows` by `cols` lattice."""
    neighbors: list[list[int]] = []
    for r in range(rows):
        for c in range(cols):
            current: list[int] = []
            for dr, dc in ((-1, 0), (1, 0), (0, -1), (0, 1)):
                rr, cc = r + dr, c + dc
                if 0 <= rr < rows and 0 <= cc < cols:
                    current.append(rr * cols + cc)
            neighbors.append(current)
    return neighbors


def path_neighbors(n_agents: int) -> list[list[int]]:
    """Build immediate left/right adjacency for a path graph."""
    return [[j for j in (i - 1, i + 1) if 0 <= j < n_agents] for i in range(n_agents)]


def k_hop_nodes(neighbors: list[list[int]], start: int, k: int) -> list[int]:
    """Breadth-first search the graph to collect nodes at distance at most `k`."""
    frontier = {start}
    seen = {start}
    for _ in range(k):
        next_frontier: set[int] = set()
        for node in frontier:
            next_frontier.update(neighbors[node])
        next_frontier -= seen
        seen.update(next_frontier)
        frontier = next_frontier
    return sorted(seen)


@dataclass
class MemorySpilloverEnv:
    """On-the-fly sampled version of the main-text memory-spillover MDP.

    Network layout is either a path with immediate left/right neighbors or a
    rectangular 2D grid with four-neighbor adjacency. Local state is
    `(health_i, previous_action_i)`. The transition samples each next health
    independently from a clipped linear probability using own health, own
    current action, neighbor mean health, and neighbor mean previous action.
    Previous action updates deterministically to the agent's own current action.
    Current neighbor actions are never read by the transition.
    """

    graph_type: str
    n_agents: int | None = None
    rows: int | None = None
    cols: int | None = None
    base: float = 0.05
    persistence: float = 0.06
    own_action_gain: float = 0.01
    neighbor_health_gain: float = 0.15
    neighbor_memory_gain: float = 0.70
    action_cost: float = 0.22
    min_prob: float = 0.05
    max_prob: float = 0.95
    initial_health_prob: float = 0.50
    initial_previous_action_prob: float = 0.50
    seed: int = 0

    def __post_init__(self) -> None:
        """Check graph settings and precompute adjacency data used by vectorized stepping."""
        if self.graph_type == "path":
            if self.n_agents is None:
                raise ValueError("path memory-spillover env requires n_agents")
            self.rows = None
            self.cols = None
            self.neighbors = path_neighbors(self.n_agents)
            self.name = f"memory_path_{self.n_agents}"
        elif self.graph_type == "grid":
            if self.rows is None or self.cols is None:
                raise ValueError("grid memory-spillover env requires rows and cols")
            self.n_agents = self.rows * self.cols
            self.neighbors = grid_neighbors(self.rows, self.cols)
            self.name = f"memory_grid_{self.rows}x{self.cols}"
        else:
            raise ValueError(f"unknown graph_type {self.graph_type}")
        self.n_actions = 2
        self.rng = np.random.default_rng(self.seed)
        self.health = np.zeros(self.n_agents, dtype=int)
        self.previous_action = np.zeros(self.n_agents, dtype=int)
        # Flatten graph edges once so neighbor means can be computed with
        # vectorized bincount calls during every sampled step.
        self._degrees = np.array([len(ns) for ns in self.neighbors], dtype=float)
        centers: list[int] = []
        neighbor_nodes: list[int] = []
        for center, nodes in enumerate(self.neighbors):
            for node in nodes:
                centers.append(center)
                neighbor_nodes.append(node)
        self._edge_centers = np.asarray(centers, dtype=int)
        self._edge_neighbors = np.asarray(neighbor_nodes, dtype=int)
        self._khop_cache: dict[tuple[int, int], list[int]] = {}

    def reset(self, seed: int | None = None) -> np.ndarray:
        """Sample a fresh health and previous-action state for every agent."""
        if seed is not None:
            self.rng = np.random.default_rng(seed)
        self.health = self.rng.binomial(1, self.initial_health_prob, size=self.n_agents).astype(int)
        self.previous_action = self.rng.binomial(
            1,
            self.initial_previous_action_prob,
            size=self.n_agents,
        ).astype(int)
        return self.state()

    def state(self) -> np.ndarray:
        """Return an `n_agents x 2` array of `(health, previous_action)` states."""
        return np.column_stack([self.health, self.previous_action]).astype(int)

    def _neighbor_mean(self, values: np.ndarray) -> np.ndarray:
        """Average one scalar value over each node's immediate graph neighbors."""
        if len(self._edge_centers) == 0:
            return np.zeros(self.n_agents, dtype=float)
        sums = np.bincount(
            self._edge_centers,
            weights=np.asarray(values, dtype=float)[self._edge_neighbors],
            minlength=self.n_agents,
        )
        return np.divide(
            sums,
            self._degrees,
            out=np.zeros(self.n_agents, dtype=float),
            where=self._degrees > 0,
        )

    def next_health_probabilities(self, actions: np.ndarray) -> np.ndarray:
        """Compute each agent's health probability from own action and neighbor state."""
        actions = np.asarray(actions, dtype=int)
        if actions.shape != (self.n_agents,):
            raise ValueError(f"actions must have shape ({self.n_agents},)")
        # Main-text compliance check: only own current action and neighbor state
        # coordinates enter the probability of next health.
        neighbor_health = self._neighbor_mean(self.health)
        neighbor_memory = self._neighbor_mean(self.previous_action)
        probs = (
            self.base
            + self.persistence * self.health.astype(float)
            + self.own_action_gain * actions.astype(float)
            + self.neighbor_health_gain * neighbor_health
            + self.neighbor_memory_gain * neighbor_memory
        )
        return np.clip(probs, self.min_prob, self.max_prob)

    def step(self, actions: np.ndarray) -> tuple[np.ndarray, np.ndarray, dict[str, float]]:
        """Apply a joint action, sample next health, store actions as next memory, and log metrics."""
        actions = np.asarray(actions, dtype=int)
        probs = self.next_health_probabilities(actions)
        rewards = self.health.astype(float) - self.action_cost * actions.astype(float)
        self.health = (self.rng.random(self.n_agents) < probs).astype(int)
        self.previous_action = actions.copy()
        metrics = {
            "health_rate": float(np.mean(self.health)),
            "previous_action_rate": float(np.mean(self.previous_action)),
            "mean_neighbor_health": float(np.mean(self._neighbor_mean(self.health))),
            "mean_neighbor_memory": float(np.mean(self._neighbor_mean(self.previous_action))),
            "mean_transition_prob": float(np.mean(probs)),
        }
        return self.state(), rewards, metrics

    def local_observation(self, agent: int) -> tuple[int, ...]:
        """Return the focal agent's own `(health, previous_action)` observation."""
        return (int(self.health[agent]), int(self.previous_action[agent]))

    def all_local_observations(self) -> list[tuple[int, ...]]:
        """Return own-state observations for all agents in the current sampled state."""
        return [
            (int(health), int(previous))
            for health, previous in zip(self.health, self.previous_action)
        ]

    def _khop_nodes_cached(self, agent: int, k: int) -> list[int]:
        """Reuse the graph neighborhood for repeated k-hop observation construction."""
        key = (agent, k)
        if key not in self._khop_cache:
            self._khop_cache[key] = k_hop_nodes(self.neighbors, agent, k)
        return self._khop_cache[key]

    def k_hop_observation(self, agent: int, k: int) -> tuple[int, ...]:
        """Flatten `(health, previous_action)` tokens for all nodes in the k-hop neighborhood."""
        obs: list[int] = []
        for node in self._khop_nodes_cached(agent, k):
            obs.extend(self.local_observation(node))
        return tuple(obs)

    def heuristic_actions(self) -> np.ndarray:
        """Choose the hand-coded baseline action from own health, memory, and neighbor memory."""
        neighbor_memory = self._neighbor_mean(self.previous_action)
        return (
            (self.health == 0)
            | (self.previous_action == 0)
            | (neighbor_memory < 0.5)
        ).astype(int)


==> anc/experiment_reproducibility/src/sampled_actor_critic.py <==
"""Sampled localized actor-critic for graph-local networked environments."""

from __future__ import annotations

from dataclasses import dataclass
from time import perf_counter
from typing import Callable

import numpy as np

from large_scale_envs import SampledNetworkEnv
from large_scale_envs import k_hop_nodes


@dataclass(frozen=True)
class SampledACConfig:
    """Hyperparameters for sampled actor-critic with tabular critics.

    The trainer observes sampled transitions from a graph-local environment,
    stores action-conditioned critic values in dictionaries, and updates
    own-state or k-hop softmax actors from local critic neighborhoods.
    """

    name: str
    k: int
    steps: int
    alpha: float
    beta: float
    entropy_weight: float = 0.0
    critic_clip: float = 25.0
    theta_clip: float = 8.0
    seed: int = 0
    eval_interval: int = 250
    validation_window: int = 500
    eval_steps: int = 200
    actor_observation_hops: int | None = None


@dataclass(frozen=True)
class LinearSampledACConfig:
    """Hyperparameters for sampled actor-critic with linear hashed features.

    The actor and critic share deterministic fixed-size feature maps; `k`
    controls critic observations and actor aggregation, while
    `actor_observation_hops` can keep the actor at own-state observations.
    """

    name: str
    k: int
    steps: int
    alpha: float
    beta: float
    feature_dim: int
    feature_mode: str = "additive"
    entropy_weight: float = 0.0
    critic_clip: float = 25.0
    theta_clip: float = 8.0
    seed: int = 0
    eval_interval: int = 250
    eval_steps: int = 200
    actor_observation_hops: int | None = None


def softmax(logits: np.ndarray) -> np.ndarray:
    """Convert one vector of action logits into probabilities."""
    shifted = logits - np.max(logits)
    exp = np.exp(shifted)
    return exp / np.sum(exp)


def entropy_gradient(probs: np.ndarray) -> np.ndarray:
    """Compute the entropy bonus gradient for a single action distribution."""
    clipped = np.clip(probs, 1e-15, 1.0)
    entropy = -float(np.sum(clipped * np.log(clipped)))
    return clipped * (-np.log(clipped) - entropy)


def stable_hash_int(*values: int) -> int:
    """Hash integer feature tokens reproducibly across Python processes."""
    x = 0x9E3779B97F4A7C15
    mask = (1 << 64) - 1
    for value in values:
        y = (int(value) + 0x9E3779B97F4A7C15) & mask
        y = (y ^ (y >> 30)) * 0xBF58476D1CE4E5B9 & mask
        y = (y ^ (y >> 27)) * 0x94D049BB133111EB & mask
        y ^= y >> 31
        x ^= y
        x = (x * 0x9E3779B97F4A7C15) & mask
    return int(x)


class LinearFeatureMap:
    """Deterministic fixed-size hashing for variable-length local observations.

    Additive mode hashes individual observation tokens. Pairwise mode also
    hashes adjacent token interactions, keeping the output dimension fixed as
    k-hop observations grow.
    """

    def __init__(self, dim: int, mode: str, include_action_count: bool = False):
        """Store the fixed feature dimension and mapping mode used by actor or critic."""
        if dim < 4:
            raise ValueError("feature dim must be at least 4")
        if mode not in {"additive", "pairwise"}:
            raise ValueError(f"unknown feature mode: {mode}")
        self.dim = dim
        self.mode = mode
        self.include_action_count = include_action_count
        self.cache: dict[tuple[int, ...], np.ndarray] = {}

    def _add_token(self, x: np.ndarray, category: int, position: int, value: int, scale: float = 1.0) -> None:
        """Add one signed token contribution to a hashed coordinate of `x`."""
        hashed = stable_hash_int(category, position, value)
        if self.dim <= 4:
            idx = 1 + hashed % (self.dim - 1)
        else:
            idx = 4 + hashed % (self.dim - 4)
        sign = 1.0 if (hashed >> 63) == 0 else -1.0
        x[idx] += sign * scale

    def _features_uncached(self, key: tuple[int, ...]) -> np.ndarray:
        """Convert a variable-length observation or critic key into one normalized vector."""
        x = np.zeros(self.dim, dtype=float)
        x[0] = 1.0
        values = np.asarray(key, dtype=float)
        if len(values):
            x[1] = float(np.mean(values)) / 4.0
            x[2] = float(np.max(values)) / 4.0
            x[3] = min(1.0, len(values) / 32.0)
        # Remaining coordinates receive signed hashed tokens, so the feature
        # length stays fixed while the `k`-hop observation length varies.
        for idx, value in enumerate(key):
            self._add_token(x, 1, idx, int(value))
        if self.mode == "pairwise":
            for idx in range(max(0, len(key) - 1)):
                self._add_token(x, 2, idx, int(key[idx]) * 17 + int(key[idx + 1]))
        if self.include_action_count and len(key) >= 2:
            action = int(key[-2])
            active_count = int(key[-1])
            self._add_token(x, 3, 0, action, scale=1.5)
            self._add_token(x, 4, 0, active_count, scale=1.5)
            self._add_token(x, 5, 0, 7 * action + active_count, scale=1.0)
        norm = float(np.linalg.norm(x))
        if norm > 0.0:
            x /= norm
        return x

    def features(self, key: tuple[int, ...]) -> np.ndarray:
        """Return the deterministic feature vector for `key`, caching repeated calls."""
        if key not in self.cache:
            self.cache[key] = self._features_uncached(key)
        return self.cache[key]


class LinearActor:
    """Shared linear softmax actor for sampled graph-local environments.

    Every agent evaluates the same parameter matrix on its local feature vector;
    the `agent` argument is accepted for API compatibility with tabular actors.
    """

    def __init__(
        self,
        n_agents: int,
        n_actions: int,
        feature_map: LinearFeatureMap,
        rng: np.random.Generator,
    ):
        """Initialize the shared linear softmax actor used by all sampled agents."""
        self.n_agents = n_agents
        self.n_actions = n_actions
        self.feature_map = feature_map
        self.rng = rng
        self.theta = 0.01 * rng.normal(size=(feature_map.dim, n_actions))
        self.seen: set[tuple[int, ...]] = set()

    def logits(self, agent: int, obs: tuple[int, ...], create: bool = True) -> np.ndarray:
        """Evaluate action logits from the fixed features of one local observation."""
        del agent
        if create:
            self.seen.add(obs)
        return self.feature_map.features(obs) @ self.theta

    def action(
        self,
        agent: int,
        obs: tuple[int, ...],
        rng: np.random.Generator | None = None,
        create: bool = True,
    ) -> tuple[int, np.ndarray]:
        """Sample an action from the current softmax policy and return the probabilities used."""
        probs = softmax(self.logits(agent, obs, create=create))
        sampler = self.rng if rng is None else rng
        return int(sampler.choice(self.n_actions, p=probs)), probs

    def greedy_action(self, agent: int, obs: tuple[int, ...], create: bool = False) -> int:
        """Choose the action with the largest current logit for evaluation."""
        return int(np.argmax(self.logits(agent, obs, create=create)))

    def update(
        self,
        agent: int,
        obs: tuple[int, ...],
        action: int,
        probs: np.ndarray,
        advantage: float,
        alpha: float,
        entropy_weight: float,
        theta_clip: float,
    ) -> None:
        """Apply one policy-gradient update to the shared linear actor weights."""
        del agent
        x = self.feature_map.features(obs)
        score = -probs.copy()
        score[action] += 1.0
        grad = advantage * score
        if entropy_weight:
            grad += entropy_weight * entropy_gradient(probs)
        self.theta += alpha * np.outer(x, grad)
        np.clip(self.theta, -theta_clip, theta_clip, out=self.theta)

    def mean_entropy(self) -> float:
        """Average the linear actor's policy entropy over observations seen during training."""
        if not self.seen:
            return 0.0
        entropies = []
        for obs in self.seen:
            probs = softmax(self.feature_map.features(obs) @ self.theta)
            clipped = np.clip(probs, 1e-15, 1.0)
            entropies.append(-float(np.sum(clipped * np.log(clipped))))
        return float(np.mean(entropies))

    def table_size(self) -> int:
        """Count how many distinct observations have been seen by the linear actor."""
        return len(self.seen)


class LinearCritic:
    """Shared linear action-conditioned critic for sampled actor-critic.

    Critic keys include local observation tokens plus the focal action and a
    capped active-neighbor count; all keys are mapped through one feature map.
    """

    def __init__(self, feature_map: LinearFeatureMap, critic_clip: float):
        """Initialize the shared action-conditioned critic and its norm-clipping limit."""
        self.feature_map = feature_map
        self.critic_clip = critic_clip
        self.weights = np.zeros(feature_map.dim, dtype=float)
        self.seen: set[tuple[int, ...]] = set()

    def value(self, key: tuple[int, ...], create: bool = True) -> float:
        """Evaluate the critic on one action-conditioned local key."""
        if create:
            self.seen.add(key)
        return float(self.feature_map.features(key) @ self.weights)

    def update(self, key: tuple[int, ...], td_error: float, beta: float) -> None:
        """Move critic weights in the TD-error direction and clip their norm."""
        self.seen.add(key)
        self.weights += beta * td_error * self.feature_map.features(key)
        norm = float(np.linalg.norm(self.weights))
        if norm > self.critic_clip:
            self.weights *= self.critic_clip / norm

    def norm(self) -> float:
        """Measure the current Euclidean norm of the critic weights."""
        return float(np.linalg.norm(self.weights))

    def table_size(self) -> int:
        """Count how many critic keys have been evaluated or updated."""
        return len(self.seen)


class HashActor:
    """Tabular softmax actor with both per-agent and shared logit tables.

    Per-agent entries allow specialization, while the shared table lets agents
    transfer updates across identical observations in larger sampled graphs.
    """

    def __init__(self, n_agents: int, n_actions: int, rng: np.random.Generator):
        """Initialize per-agent and shared tabular logits for sampled actor-critic."""
        self.n_agents = n_agents
        self.n_actions = n_actions
        self.shared_table: dict[tuple[int, ...], np.ndarray] = {}
        self.tables: list[dict[tuple[int, ...], np.ndarray]] = [
            {} for _ in range(n_agents)
        ]
        self.rng = rng

    def _table_logits(
        self,
        table: dict[tuple[int, ...], np.ndarray],
        obs: tuple[int, ...],
        create: bool,
    ) -> np.ndarray:
        """Fetch a tabular logit vector, optionally initializing unseen observations."""
        if obs not in table:
            if not create:
                return np.zeros(self.n_actions, dtype=float)
            table[obs] = 0.01 * self.rng.normal(size=self.n_actions)
        return table[obs]

    def logits(self, agent: int, obs: tuple[int, ...], create: bool = True) -> np.ndarray:
        """Combine an agent-specific logit table with the shared logit table."""
        local = self._table_logits(self.tables[agent], obs, create)
        shared = self._table_logits(self.shared_table, obs, create)
        return local + shared

    def action(
        self,
        agent: int,
        obs: tuple[int, ...],
        rng: np.random.Generator | None = None,
        create: bool = True,
    ) -> tuple[int, np.ndarray]:
        """Sample an action from the tabular softmax policy and return its probabilities."""
        probs = softmax(self.logits(agent, obs, create=create))
        sampler = self.rng if rng is None else rng
        return int(sampler.choice(self.n_actions, p=probs)), probs

    def greedy_action(self, agent: int, obs: tuple[int, ...], create: bool = False) -> int:
        """Choose the tabular policy's highest-probability action for evaluation."""
        return int(np.argmax(self.logits(agent, obs, create=create)))

    def update(
        self,
        agent: int,
        obs: tuple[int, ...],
        action: int,
        probs: np.ndarray,
        advantage: float,
        alpha: float,
        entropy_weight: float,
        theta_clip: float,
    ) -> None:
        """Apply one policy-gradient update split between local and shared logits."""
        score = -probs.copy()
        score[action] += 1.0
        update = alpha * advantage * score
        if entropy_weight:
            update += alpha * entropy_weight * entropy_gradient(probs)
        local_logits = self._table_logits(self.tables[agent], obs, create=True)
        shared_logits = self._table_logits(self.shared_table, obs, create=True)
        local_logits += 0.5 * update
        shared_logits += 0.5 * update
        np.clip(local_logits, -theta_clip, theta_clip, out=local_logits)
        np.clip(shared_logits, -theta_clip, theta_clip, out=shared_logits)

    def mean_entropy(self) -> float:
        """Average tabular policy entropy over all seen per-agent and shared observations."""
        entropies = []
        for agent, table in enumerate(self.tables):
            for obs in set(table) | set(self.shared_table):
                probs = softmax(self.logits(agent, obs, create=False))
                entropies.append(-float(np.sum(np.clip(probs, 1e-15, 1.0) * np.log(np.clip(probs, 1e-15, 1.0)))))
        return float(np.mean(entropies)) if entropies else 0.0

    def table_size(self) -> int:
        """Count shared plus per-agent tabular observations stored by the actor."""
        return int(len(self.shared_table) + sum(len(table) for table in self.tables))


def _merge_metrics(metrics: dict[str, float], prefix: str = "") -> dict[str, float]:
    """Prefix and cast environment metrics for log rows."""
    return {prefix + key: float(value) for key, value in metrics.items()}


def all_k_hop_observations(
    env: SampledNetworkEnv,
    node_lists: list[list[int]],
) -> list[tuple[int, ...]]:
    """Flatten each agent's cached k-hop node list into observation tokens."""
    local_provider = getattr(env, "all_local_observations", None)
    local = (
        list(local_provider())
        if callable(local_provider)
        else [env.local_observation(i) for i in range(env.n_agents)]
    )
    observations: list[tuple[int, ...]] = []
    for nodes in node_lists:
        obs: list[int] = []
        for node in nodes:
            obs.extend(local[node])
        observations.append(tuple(obs))
    return observations


def active_neighbor_count(
    neighbors: list[list[int]],
    agent: int,
    actions: np.ndarray,
    focal_agent: int | None = None,
    focal_action: int | None = None,
    cap: int = 4,
) -> int:
    """Count active immediate-neighbor actions, optionally replacing one agent's action."""
    total = 0
    for neighbor in neighbors[agent]:
        if focal_agent is not None and neighbor == focal_agent:
            assert focal_action is not None
            total += int(focal_action)
        else:
            total += int(actions[neighbor])
    return min(total, cap)


def action_critic_key(
    obs: tuple[int, ...],
    action: int,
    active_neighbors: int,
) -> tuple[int, ...]:
    """Append the agent's action and active-neighbor count to a local observation key."""
    return obs + (int(action), int(active_neighbors))


def all_action_critic_keys(
    neighbors: list[list[int]],
    observations: list[tuple[int, ...]],
    actions: np.ndarray,
) -> list[tuple[int, ...]]:
    """Build the current action-conditioned critic key for every agent."""
    return [
        action_critic_key(obs, int(actions[i]), active_neighbor_count(neighbors, i, actions))
        for i, obs in enumerate(observations)
    ]


def counterfactual_action_key(
    neighbors: list[list[int]],
    observations: list[tuple[int, ...]],
    actions: np.ndarray,
    critic_agent: int,
    focal_agent: int,
    focal_action: int,
) -> tuple[int, ...]:
    """Rebuild one critic key as if a focal agent had taken an alternative action."""
    action = focal_action if critic_agent == focal_agent else int(actions[critic_agent])
    active = active_neighbor_count(
        neighbors,
        critic_agent,
        actions,
        focal_agent=focal_agent,
        focal_action=focal_action,
    )
    return action_critic_key(observations[critic_agent], action, active)


def actor_scope_nodes(neighbors: list[list[int]], agent: int, k: int) -> list[int]:
    """List the critic nodes whose values contribute to one actor update."""
    return k_hop_nodes(neighbors, agent, k)


def _mean_critic_value(
    critics: list[dict[tuple[int, ...], float]],
    keys: list[tuple[int, ...]],
    scope: list[int],
) -> float:
    """Average tabular critic estimates across the actor's k-hop aggregation scope."""
    if not scope:
        return 0.0
    return float(np.mean([critics[j].get(keys[j], 0.0) for j in scope]))


def _mean_counterfactual_critic_value(
    critics: list[dict[tuple[int, ...], float]],
    neighbors: list[list[int]],
    observations: list[tuple[int, ...]],
    actions: np.ndarray,
    scope: list[int],
    focal_agent: int,
    focal_action: int,
    default_keys: list[tuple[int, ...]],
) -> float:
    """Average tabular critic values after replacing one focal action in the keys."""
    if not scope:
        return 0.0
    values = [
        critics[j].get(
            counterfactual_action_key(
                neighbors,
                observations,
                actions,
                critic_agent=j,
                focal_agent=focal_agent,
                focal_action=focal_action,
            ),
            critics[j].get(default_keys[j], 0.0),
        )
        for j in scope
    ]
    return float(np.mean(values))


def _mean_linear_critic_value(
    critic: LinearCritic,
    keys: list[tuple[int, ...]],
    scope: list[int],
) -> float:
    """Average linear critic estimates across the actor's k-hop aggregation scope."""
    if not scope:
        return 0.0
    return float(np.mean([critic.value(keys[j], create=False) for j in scope]))


def _mean_linear_counterfactual_critic_value(
    critic: LinearCritic,
    neighbors: list[list[int]],
    observations: list[tuple[int, ...]],
    actions: np.ndarray,
    scope: list[int],
    focal_agent: int,
    focal_action: int,
) -> float:
    """Average linear critic values after replacing one focal action in the keys."""
    if not scope:
        return 0.0
    values = [
        critic.value(
            counterfactual_action_key(
                neighbors,
                observations,
                actions,
                critic_agent=j,
                focal_agent=focal_agent,
                focal_action=focal_action,
            ),
            create=False,
        )
        for j in scope
    ]
    return float(np.mean(values))


def _evaluate_actor(
    env_factory: Callable[[int], SampledNetworkEnv],
    actor: HashActor | LinearActor,
    k: int,
    seed: int,
    steps: int,
    greedy: bool,
    actor_observation_hops: int | None = None,
) -> dict[str, float]:
    """Roll out a learned sampled actor on a fresh environment seed for evaluation logs."""
    env = env_factory(seed)
    env.reset(seed)
    rng = np.random.default_rng(seed + 104729)
    actor_k = k if actor_observation_hops is None else actor_observation_hops
    node_lists = [k_hop_nodes(env.neighbors, i, actor_k) for i in range(env.n_agents)]
    reward_window: list[float] = []
    action_window: list[float] = []
    metric_accum: dict[str, list[float]] = {}
    obs = all_k_hop_observations(env, node_lists)
    for _ in range(steps):
        actions = np.zeros(env.n_agents, dtype=int)
        for i in range(env.n_agents):
            if greedy:
                actions[i] = actor.greedy_action(i, obs[i], create=False)
            else:
                actions[i], _ = actor.action(i, obs[i], rng=rng, create=False)
        _, rewards, metrics = env.step(actions)
        reward_window.append(float(np.mean(rewards)))
        action_window.append(float(np.mean(actions)))
        for key, value in metrics.items():
            metric_accum.setdefault(key, []).append(float(value))
        obs = all_k_hop_observations(env, node_lists)
    prefix = "greedy" if greedy else "stochastic"
    row = {
        f"{prefix}_eval_reward": float(np.mean(reward_window)),
        f"{prefix}_action_rate": float(np.mean(action_window)),
    }
    row.update({f"{prefix}_{key}": float(np.mean(vals)) for key, vals in metric_accum.items()})
    return row


def run_random_policy(
    env_factory: Callable[[int], SampledNetworkEnv],
    steps: int,
    seed: int,
    eval_interval: int = 250,
) -> list[dict[str, float]]:
    """Roll out uniformly random actions as the sampled-environment baseline."""
    env = env_factory(seed)
    rng = np.random.default_rng(seed)
    env.reset(seed)
    rows: list[dict[str, float]] = []
    reward_window: list[float] = []
    action_window: list[float] = []
    metric_accum: dict[str, list[float]] = {}
    start = perf_counter()
    for step in range(1, steps + 1):
        actions = rng.integers(0, env.n_actions, size=env.n_agents)
        _, rewards, metrics = env.step(actions)
        reward_window.append(float(np.mean(rewards)))
        action_window.append(float(np.mean(actions)))
        for key, value in metrics.items():
            metric_accum.setdefault(key, []).append(float(value))
        if step % eval_interval == 0 or step == steps:
            row = {
                "step": float(step),
                "avg_reward_per_agent": float(np.mean(reward_window)),
                "critic_norm": 0.0,
                "mean_entropy": float(np.log(env.n_actions)),
                "action_rate": float(np.mean(action_window)),
                "wall_time_sec": perf_counter() - start,
            }
            row.update({key: float(np.mean(vals)) for key, vals in metric_accum.items()})
            rows.append(row)
            reward_window.clear()
            action_window.clear()
            metric_accum.clear()
    return rows


def run_heuristic_policy(
    env_factory: Callable[[int], SampledNetworkEnv],
    steps: int,
    seed: int,
    eval_interval: int = 250,
) -> list[dict[str, float]]:
    """Roll out the environment's hand-coded heuristic baseline policy."""
    env = env_factory(seed)
    env.reset(seed)
    rows: list[dict[str, float]] = []
    reward_window: list[float] = []
    action_window: list[float] = []
    metric_accum: dict[str, list[float]] = {}
    start = perf_counter()
    for step in range(1, steps + 1):
        actions = env.heuristic_actions()
        _, rewards, metrics = env.step(actions)
        reward_window.append(float(np.mean(rewards)))
        action_window.append(float(np.mean(actions)))
        for key, value in metrics.items():
            metric_accum.setdefault(key, []).append(float(value))
        if step % eval_interval == 0 or step == steps:
            row = {
                "step": float(step),
                "avg_reward_per_agent": float(np.mean(reward_window)),
                "critic_norm": 0.0,
                "mean_entropy": 0.0,
                "action_rate": float(np.mean(action_window)),
                "wall_time_sec": perf_counter() - start,
            }
            row.update({key: float(np.mean(vals)) for key, vals in metric_accum.items()})
            rows.append(row)
            reward_window.clear()
            action_window.clear()
            metric_accum.clear()
    return rows


def run_sampled_actor_critic(
    env_factory: Callable[[int], SampledNetworkEnv],
    config: SampledACConfig,
) -> list[dict[str, float]]:
    """Train sampled localized actor-critic with tabular action-conditioned critics."""
    rng = np.random.default_rng(config.seed)
    env = env_factory(config.seed)
    env.reset(config.seed)
    actor = HashActor(env.n_agents, env.n_actions, rng)
    node_lists = [k_hop_nodes(env.neighbors, i, config.k) for i in range(env.n_agents)]
    actor_k = config.k if config.actor_observation_hops is None else config.actor_observation_hops
    actor_node_lists = [k_hop_nodes(env.neighbors, i, actor_k) for i in range(env.n_agents)]
    actor_scopes = [actor_scope_nodes(env.neighbors, i, config.k) for i in range(env.n_agents)]
    critics: list[dict[tuple[int, ...], float]] = [{} for _ in range(env.n_agents)]
    mu = np.zeros(env.n_agents, dtype=float)
    rows: list[dict[str, float]] = []
    reward_window: list[float] = []
    action_window: list[float] = []
    metric_accum: dict[str, list[float]] = {}
    start = perf_counter()

    obs = all_k_hop_observations(env, node_lists)
    actor_obs = all_k_hop_observations(env, actor_node_lists)
    for step in range(1, config.steps + 1):
        actions = np.zeros(env.n_agents, dtype=int)
        probs_by_agent: list[np.ndarray] = []
        for i in range(env.n_agents):
            action, probs = actor.action(i, actor_obs[i])
            actions[i] = action
            probs_by_agent.append(probs)
        action_keys = all_action_critic_keys(env.neighbors, obs, actions)

        _, rewards, metrics = env.step(actions)
        next_obs = all_k_hop_observations(env, node_lists)
        next_actor_obs = all_k_hop_observations(env, actor_node_lists)
        next_actions = np.zeros(env.n_agents, dtype=int)
        for i in range(env.n_agents):
            next_actions[i], _ = actor.action(i, next_actor_obs[i])
        next_action_keys = all_action_critic_keys(env.neighbors, next_obs, next_actions)

        td_errors = np.zeros(env.n_agents, dtype=float)
        for i in range(env.n_agents):
            current_q = critics[i].get(action_keys[i], 0.0)
            next_q = critics[i].get(next_action_keys[i], 0.0)
            td_error = float(rewards[i] - mu[i] + next_q - current_q)
            td_errors[i] = td_error
            mu[i] += config.beta * (float(rewards[i]) - mu[i])
            critics[i][action_keys[i]] = float(
                np.clip(current_q + config.beta * td_error, -config.critic_clip, config.critic_clip)
            )

        for i in range(env.n_agents):
            actual_value = _mean_critic_value(critics, action_keys, actor_scopes[i])
            td_advantage = float(np.mean([td_errors[j] for j in actor_scopes[i]]))
            baseline = 0.0
            for action_id, prob in enumerate(probs_by_agent[i]):
                baseline += float(prob) * _mean_counterfactual_critic_value(
                    critics,
                    env.neighbors,
                    obs,
                    actions,
                    actor_scopes[i],
                    focal_agent=i,
                    focal_action=action_id,
                    default_keys=action_keys,
                )
            advantage = td_advantage + actual_value - baseline
            actor.update(
                i,
                actor_obs[i],
                int(actions[i]),
                probs_by_agent[i],
                advantage,
                config.alpha,
                config.entropy_weight,
                config.theta_clip,
            )

        reward_window.append(float(np.mean(rewards)))
        action_window.append(float(np.mean(actions)))
        for key, value in metrics.items():
            metric_accum.setdefault(key, []).append(float(value))
        obs = next_obs
        actor_obs = next_actor_obs

        if step % config.eval_interval == 0 or step == config.steps:
            critic_norm = float(
                np.sqrt(sum(sum(value * value for value in table.values()) for table in critics))
            )
            row = {
                "step": float(step),
                "avg_reward_per_agent": float(np.mean(reward_window)),
                "critic_norm": critic_norm,
                "mean_entropy": actor.mean_entropy(),
                "critic_table_size": float(sum(len(table) for table in critics)),
                "actor_table_size": float(actor.table_size()),
                "action_rate": float(np.mean(action_window)),
                "wall_time_sec": perf_counter() - start,
            }
            row.update({key: float(np.mean(vals)) for key, vals in metric_accum.items()})
            row.update(
                _evaluate_actor(
                    env_factory,
                    actor,
                    config.k,
                    seed=config.seed + 1000 + step,
                    steps=config.eval_steps,
                    greedy=True,
                    actor_observation_hops=config.actor_observation_hops,
                )
            )
            row.update(
                _evaluate_actor(
                    env_factory,
                    actor,
                    config.k,
                    seed=config.seed + 2000 + step,
                    steps=config.eval_steps,
                    greedy=False,
                    actor_observation_hops=config.actor_observation_hops,
                )
            )
            rows.append(row)
            reward_window.clear()
            action_window.clear()
            metric_accum.clear()
    return rows


def run_linear_sampled_actor_critic(
    env_factory: Callable[[int], SampledNetworkEnv],
    config: LinearSampledACConfig,
) -> list[dict[str, float]]:
    """Train sampled localized actor-critic with fixed-dimensional linear actor and critic."""
    rng = np.random.default_rng(config.seed)
    env = env_factory(config.seed)
    env.reset(config.seed)
    actor_features = LinearFeatureMap(config.feature_dim, config.feature_mode)
    critic_features = LinearFeatureMap(
        config.feature_dim,
        config.feature_mode,
        include_action_count=True,
    )
    actor = LinearActor(env.n_agents, env.n_actions, actor_features, rng)
    critic = LinearCritic(critic_features, config.critic_clip)
    node_lists = [k_hop_nodes(env.neighbors, i, config.k) for i in range(env.n_agents)]
    actor_k = config.k if config.actor_observation_hops is None else config.actor_observation_hops
    actor_node_lists = [k_hop_nodes(env.neighbors, i, actor_k) for i in range(env.n_agents)]
    actor_scopes = [actor_scope_nodes(env.neighbors, i, config.k) for i in range(env.n_agents)]
    mu = np.zeros(env.n_agents, dtype=float)
    rows: list[dict[str, float]] = []
    reward_window: list[float] = []
    action_window: list[float] = []
    metric_accum: dict[str, list[float]] = {}
    start = perf_counter()

    obs = all_k_hop_observations(env, node_lists)
    actor_obs = all_k_hop_observations(env, actor_node_lists)
    for step in range(1, config.steps + 1):
        actions = np.zeros(env.n_agents, dtype=int)
        probs_by_agent: list[np.ndarray] = []
        for i in range(env.n_agents):
            action, probs = actor.action(i, actor_obs[i])
            actions[i] = action
            probs_by_agent.append(probs)
        action_keys = all_action_critic_keys(env.neighbors, obs, actions)

        _, rewards, metrics = env.step(actions)
        next_obs = all_k_hop_observations(env, node_lists)
        next_actor_obs = all_k_hop_observations(env, actor_node_lists)
        next_actions = np.zeros(env.n_agents, dtype=int)
        for i in range(env.n_agents):
            next_actions[i], _ = actor.action(i, next_actor_obs[i])
        next_action_keys = all_action_critic_keys(env.neighbors, next_obs, next_actions)

        td_errors = np.zeros(env.n_agents, dtype=float)
        for i in range(env.n_agents):
            current_q = critic.value(action_keys[i])
            next_q = critic.value(next_action_keys[i])
            td_error = float(rewards[i] - mu[i] + next_q - current_q)
            td_errors[i] = td_error
            mu[i] += config.beta * (float(rewards[i]) - mu[i])
            critic.update(action_keys[i], td_error, config.beta)

        for i in range(env.n_agents):
            scope = actor_scopes[i]
            actual_value = _mean_linear_critic_value(critic, action_keys, scope)
            td_advantage = float(np.mean([td_errors[j] for j in scope]))
            baseline = 0.0
            # Counterfactual baseline: compare agent i's sampled action against
            # alternative own actions while holding the observed joint action fixed.
            for action_id, prob in enumerate(probs_by_agent[i]):
                baseline += float(prob) * _mean_linear_counterfactual_critic_value(
                    critic,
                    env.neighbors,
                    obs,
                    actions,
                    scope,
                    focal_agent=i,
                    focal_action=action_id,
                )
            advantage = td_advantage + actual_value - baseline
            actor.update(
                i,
                actor_obs[i],
                int(actions[i]),
                probs_by_agent[i],
                advantage,
                config.alpha,
                config.entropy_weight,
                config.theta_clip,
            )

        reward_window.append(float(np.mean(rewards)))
        action_window.append(float(np.mean(actions)))
        for key, value in metrics.items():
            metric_accum.setdefault(key, []).append(float(value))
        obs = next_obs
        actor_obs = next_actor_obs

        if step % config.eval_interval == 0 or step == config.steps:
            row = {
                "step": float(step),
                "avg_reward_per_agent": float(np.mean(reward_window)),
                "critic_norm": critic.norm(),
                "mean_entropy": actor.mean_entropy(),
                "critic_table_size": float(critic.table_size()),
                "actor_table_size": float(actor.table_size()),
                "feature_dim": float(config.feature_dim),
                "action_rate": float(np.mean(action_window)),
                "wall_time_sec": perf_counter() - start,
            }
            row.update({key: float(np.mean(vals)) for key, vals in metric_accum.items()})
            row.update(
                _evaluate_actor(
                    env_factory,
                    actor,
                    config.k,
                    seed=config.seed + 1000 + step,
                    steps=config.eval_steps,
                    greedy=True,
                    actor_observation_hops=config.actor_observation_hops,
                )
            )
            row.update(
                _evaluate_actor(
                    env_factory,
                    actor,
                    config.k,
                    seed=config.seed + 2000 + step,
                    steps=config.eval_steps,
                    greedy=False,
                    actor_observation_hops=config.actor_observation_hops,
                )
            )
            rows.append(row)
            reward_window.clear()
            action_window.clear()
            metric_accum.clear()
    return rows


==> anc/experiment_reproducibility/summarize_records.py <==
"""Summarize the retained paper runs and verify the current Figure 3 data.

Uses only the Python standard library; does not train or change raw records.
"""

from __future__ import annotations

import csv
import math
import statistics
from collections import defaultdict
from pathlib import Path


ROOT = Path(__file__).resolve().parent
RAW = ROOT / "experiments/results/truncation_linear_sampled_maintex/main_finals.csv"
SIZES = {"path": (8, 16, 32, 64), "grid": (9, 16, 36, 64)}
DIMS = (4, 8, 16, 32, 64, 128, 256, 512)
MODES = ("additive_hash", "pairwise_hash")
LINEAR_STAGES = {"main", "repair_main", "extra_dim_main"}


def number(row, key):
    return int(float(row[key]))


def retained_rows():
    with RAW.open(newline="") as handle:
        for row in csv.DictReader(handle):
            family = row["graph_family"]
            if family not in SIZES or row["status"] != "ok":
                continue
            if number(row, "size") not in SIZES[family]:
                continue
            if row["representation"] == "linear":
                if row["stage"] not in LINEAR_STAGES:
                    continue
                mode, dim = row["feature_mode"], number(row, "feature_dim")
                if mode not in MODES or dim not in DIMS:
                    continue
            elif row["representation"] == "tabular" and row["stage"] == "tabular_main":
                mode, dim = "tabular", 0
            else:
                continue
            seed, k = number(row, "seed"), number(row, "k")
            if seed not in (0, 1, 2) or k not in (0, 1, 2, 3):
                raise ValueError("Unexpected seed or radius in retained main stage")
            yield (family, row["representation"], mode, dim, k), number(row, "size"), seed, float(row["score_reward"])


def statistics_for(values):
    n = len(values)
    return n, statistics.mean(values), 1.96 * statistics.stdev(values) / math.sqrt(n)


def main():
    pooled, by_size = defaultdict(list), defaultdict(list)
    identities = set()
    for key, size, seed, reward in retained_rows():
        identity = (*key, size, seed)
        if identity in identities:
            raise ValueError(f"Duplicate retained run: {identity}")
        identities.add(identity)
        pooled[key].append(reward)
        by_size[(*key, size)].append(reward)
    expected = {
        (family, "linear", mode, dim, k)
        for family in SIZES for mode in MODES for dim in DIMS for k in range(4)
    } | {(family, "tabular", "tabular", 0, k) for family in SIZES for k in range(4)}
    expected_sizes = {(*key, size) for key in expected for size in SIZES[key[0]]}
    if set(pooled) != expected or any(len(v) != 12 for v in pooled.values()):
        raise ValueError("Expected 136 pooled cells with 12 runs each")
    if set(by_size) != expected_sizes or any(len(v) != 3 for v in by_size.values()):
        raise ValueError("Expected 544 size-specific cells with 3 runs each")

    # Compare against the paper's retained full-precision Figure 3 summaries.
    checked = set()
    with (ROOT / "figure3/summary.csv").open(newline="") as handle:
        for row in csv.DictReader(handle):
            mode = "pairwise_hash" if row["representation"] == "linear" else "tabular"
            key = (row["graph_family"], row["representation"], mode,
                   int(row["feature_dim"]), int(row["k"]))
            n, mean, ci = statistics_for(pooled[key])
            if n != int(row["n"]) or not all((
                math.isclose(mean, float(row["mean_reward"]), abs_tol=1e-12),
                math.isclose(ci, float(row["ci95"]), abs_tol=1e-12),
            )):
                raise ValueError(f"Figure 3 summary mismatch: {key}")
            checked.add(key)
    if len(checked) != 48:
        raise ValueError("Expected 48 Figure 3 cells")

    output = ROOT / "derived"
    output.mkdir(exist_ok=True)
    header = ["graph_family", "representation", "feature_mode", "feature_dim", "k"]
    for name, groups, extra in [("pooled_summary.csv", pooled, []),
                                ("size_specific_summary.csv", by_size, ["size"])]:
        with (output / name).open("w", newline="") as handle:
            writer = csv.writer(handle)
            writer.writerow(header + extra + ["n", "mean_reward", "ci95"])
            for key, values in sorted(groups.items()):
                writer.writerow((*key, *statistics_for(values)))
    print("Verified 1,632 retained runs: 136 pooled cells, 544 size-specific cells, and all 48 Figure 3 cells.")
    print(f"Saved summaries to {output}")


if __name__ == "__main__":
    main()

